Low-Depth Quantum Metropolis Algorithm

We construct a simple quantum version of the classical Metropolis algorithm to prepare and observe quantum thermal states. It induces both a quantum Markov chain that mixes the quantum thermal state and a classical Markov chain that mixes its observable measurements and enables a low-depth quantum circuit implementation. A Gaussian-filtered variant of quantum phase estimation enables thermalization times proportional to the reciprocal of temperature and the logarithm of biasing error. This matches the thermalization time of imaginary-time evolution, against which our algorithm performs favorably.

==> anc/README.md <==
# quantum Metropolis algorithm

This repository contains the software and numerical data described in the paper
"Low-Depth Quantum Metropolis Algorithm" [https://arxiv.org/abs/1903.01451].

1. `verification.c` is a statistical verification of the algorithms in Figs. 1 and 2 of the paper
   on small, random Hamiltonians with random transition probabilities.

2. `stop-statistics.c` is a simulation of Fig. 2 applied to the single-state Hamiltonian to gather
   statistics on stopping times, which are aggregated in `stop-statistics.txt` and summarized in the body
   of the paper.

3. `error-bound.c` is a program to verify the empirical error bound in Eq. (18) of the paper on an
   adjustable, uniform grid of parameter values. The set of parameters over which the bound was verified
   is defined by the job script `error-bound.sh` and recorded in `error-bound.txt`.

4. `simulation.c` is a program to simulate the quantum Metropolis algorithm applied to 1D transverse-field
   Ising models with periodic boundary conditions. Results are plotted in Figs. 4 and 5, resulting from
   data gathered by `sim-calibration.sh` and `simulation.sh` and recorded in `sim-calibration.txt` and
   `simulation.txt`.

5. Fig. 3 of the paper was generated with Inkscape and contains embedded pdf images generated by LaTexIt,
   which are recorded here to aid in future visualizations of Gaussian-filtered quantum phase estimation
   circuits or modifications thereof.


==> anc/error-bound-sort.py <==
# Sort the error bound outputs that were misordered by OpenMP parallelization

import numpy as np

unsorted_data = np.loadtxt("error-bound-unsorted.txt")
for row in unsorted_data:
    row[3] *= -1
sorted_data1 = unsorted_data[np.argsort(unsorted_data[:,3], kind='stable')]
sorted_data2 = sorted_data1[np.argsort(sorted_data1[:,2], kind='stable')]
sorted_data3 = sorted_data2[np.argsort(sorted_data2[:,1], kind='stable')]
sorted_data4 = sorted_data3[np.argsort(sorted_data3[:,0], kind='stable')]
for row in sorted_data4:
    row[3] *= -1
np.savetxt("error-bound.txt", sorted_data4, fmt="%d %e %d %e   %e %e %e   %e %e")


==> anc/error-bound.c <==
// numerical verification of empirical error bound in Eq. (B6) of "Measurement-Based Quantum Metropolis Algorithm"

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <complex.h>

// ASSUMPTIONS:
// - residual extrema are assumed to be bracketed on a coarse grid (missed maxima can underestimate maximum error)
// - coarse grid is uniformly distributed over the domain (residual extrema of Fourier approximants are typically uniformly distributed)
// - number of points on the coarse grid is proportional to the approximant order (& thus expected number of local extrema)
// - parameters are checked with uniform coverage of bounds on a log scale w/ adjustable grid spacing
// - the maximum t_max value is limited to avoid numerical problems resolving residual errors below machine precision

// truncated Fourier coefficients for the Gaussian approximation in Eq. (B5)
void fourier_fit(int r, int n, double t_max, double complex *coeff)
{
    int ncoeff = 1<<n;
    int nfilter = 1<<r;
    for(int i=0 ; i<ncoeff ; i++)
    {
        double t = t_max*(double)(2*i + 1 - ncoeff)/(double)ncoeff;

        coeff[i] = 0.0;
        for(int j=0 ; j<nfilter ; j++)
        {
            double w = (0.5*M_PI/t_max)*(double)(2*j + 1 - nfilter);
            coeff[i] += cexp(-I*w*t - 0.25*w*w*t_max/M_PI);
        }
        coeff[i] /= (double)ncoeff;
    }
}

// Gaussian function target in Eq. (B6) & its analytical w derivatives
double target(double w, double t_max)
{ return exp(-0.25*w*w*t_max/M_PI); }
double dtarget(double w, double t_max)
{ return (-0.5*w*t_max/M_PI)*exp(-0.25*w*w*t_max/M_PI); }
double d2target(double w, double t_max)
{ return (0.5*w*w*t_max/M_PI - 1.0)*(0.5*t_max/M_PI)*exp(-0.25*w*w*t_max/M_PI); }

// Gaussian function approximant in Eq. (B6) & its analytical w derivatives
double approx(double w, double t_max, int n, double complex *coeff)
{
    int ncoeff = 1<<n;
    double complex func = 0.0;
    for(int i=0 ; i<ncoeff ; i++)
    {
        double t = t_max*(double)(2*i + 1 - ncoeff)/(double)ncoeff;
        func += coeff[i]*cexp(I*w*t);
    }
    return creal(func);
}
double dapprox(double w, double t_max, int n, double complex *coeff)
{
    int ncoeff = 1<<n;
    double complex func = 0.0;
    for(int i=0 ; i<ncoeff ; i++)
    {
        double t = t_max*(double)(2*i + 1 - ncoeff)/(double)ncoeff;
        func += coeff[i]*I*t*cexp(I*w*t);
    }
    return creal(func);
}
double d2approx(double w, double t_max, int n, double complex *coeff)
{
    int ncoeff = 1<<n;
    double complex func = 0.0;
    for(int i=0 ; i<ncoeff ; i++)
    {
        double t = t_max*(double)(2*i + 1 - ncoeff)/(double)ncoeff;
        func -= coeff[i]*t*t*cexp(I*w*t);
    }
    return creal(func);
}

// residual error optimand from minimax problem in Eq. (B6)
double residual(double w, double t_max, int n, double complex *coeff)
{ return target(w, t_max) - approx(w, t_max, n, coeff); }
double dresidual(double w, double t_max, int n, double complex *coeff)
{ return dtarget(w, t_max) - dapprox(w, t_max, n, coeff); }
double d2residual(double w, double t_max, int n, double complex *coeff)
{ return d2target(w, t_max) - d2approx(w, t_max, n, coeff); }

// Newton refinement of a bracketed extremum
#define NEWTON_TOL 1e-11
double refine(double left, double right, double t_max, int n, double complex *coeff)
{
    double dr_left = dresidual(left, t_max, n, coeff);
    double dr_right = dresidual(left, t_max, n, coeff);
    double w = (left+right)/2.0, dw;
    do
    {
        dw = -dresidual(w, t_max, n, coeff)/d2residual(w, t_max, n, coeff);
        if(w + dw < left || w + dw > right)
        {
            double dr_mid = dresidual(w, t_max, n, coeff);
            if(dr_left*dr_mid >= 0.0)
            { left = w; dr_left = dr_mid; }
            else
            { right = w; dr_right = dr_mid; }
            w = (left+right)/2.0;
            dw = (right-left)/2.0; 
        }
        else
        { w += dw; }
    } while (dw > NEWTON_TOL);
    return w;
}

// scan local extrema bracketed by a coarse grid for the global extrema
#define COARSE_GRID_MULTIPLE 10
double scan(double W_max, double t_max, int n, double complex *coeff)
{
    // start w/ origin as the global extrema
    double res_max = fabs(residual(0.0, t_max, n, coeff));

    // check if W_max is a larger extrema
    double res_new = fabs(residual(W_max, t_max, n, coeff));
    if(res_max < res_new)
    { res_max = res_new; }

    // find extrema bracketed on coarse grid
    int num_coarse = COARSE_GRID_MULTIPLE<<n;
    for(int i=1 ; i<num_coarse-1 ; i++)
    {
        int is_new_ext = 0;
        double w_new;
        double w_left = W_max*(double)i/(double)num_coarse;
        double w_right = W_max*(double)(i+1)/(double)num_coarse;
        double dres_left = dresidual(w_left, t_max, n, coeff);
        double dres_right = dresidual(w_right, t_max, n, coeff);

        // check for extrema that is bracketed or at one of the end points
        if(dres_left*dres_right < 0.0)
        {
            is_new_ext = 1;
            w_new = refine(w_left, w_right, t_max, n, coeff);
        }
        else if(dres_left == 0.0)
        {
            is_new_ext = 1;
            w_new = w_left;
        }
        else if(dres_right == 0.0)
        {
            is_new_ext = 1;
            w_new = w_right;
        }

        // replace global extrema if necessary
        if(is_new_ext)
        {
            res_new = fabs(residual(w_new, t_max, n, coeff));
            if(res_max < res_new)
            { res_max = res_new; }
        }
    }
    return res_max;
}

// calculate the value of epsilon by minimizing over delta
double error_bound(int r, int n, double t_max, double E_max)
{
    // assign the approximation domain
    double W_max = E_max + ((1<<n)-1)*0.5*M_PI/t_max;
    if(W_max > (1<<n)*M_PI/t_max)
    { W_max = (1<<n)*M_PI/t_max; }

    // calculate the coefficients of the Fourier approximant
    double complex *coeff = (double complex*)malloc(sizeof(double complex)*(1<<n));
    fourier_fit(r, n, t_max, coeff);

    // calculate the global residual extrema
    double res_max = scan(W_max, t_max, n, coeff);

    free(coeff);
    return res_max;
}

#define BOUND_MIN 1e-14
int main(int argc, char **argv)
{
    // input the number of ancilla qubits (n) & spacing of bounds tests
    if(argc < 3) { printf("SYNTAX: <executable> <number_of_ancilla> <relative_bound_spacing>\n"); exit(1); }
    int r;
    double ratio;
    sscanf(argv[1], "%d", &r);
    sscanf(argv[2], "%lf", &ratio);

    // assign lower & upper bounds & number of steps to t_max
    double t_maxmax = -log(BOUND_MIN)/M_PI;
    double delta_t_max = -log(ratio)/M_PI;
    int t_num = ceil(t_maxmax/delta_t_max);

    // loop over r, t_max, & E_max
    int E_num = 50;
    double heuristic2_old;
    #pragma omp parallel for
    for(int t=1 ; t<=t_num ; t++)
    {
        double t_max = t_maxmax*(double)t/(double)t_num;
        double w_max = (1<<r)*0.5*M_PI/t_max;
        double heuristic1 = 2.0*exp(-M_PI*t_max);

        for(int s=1 ; s<=r ; s++)
        {
            double heuristic2 = 2.0*exp(-0.25*(1<<(2*s-2))*M_PI/t_max);
            if(heuristic2 < BOUND_MIN)
            { break; }

            double E_max = w_max;
            while(E_max >= 0.0)
            {
                double heuristic3 = 2.0*exp(-0.25*pow((1<<(r-1)) - E_max*t_max/M_PI,2)*M_PI/t_max);
                if(heuristic3 < BOUND_MIN)
                { break; }

                double err = error_bound(s, r, t_max, E_max);
                double hmax = heuristic1;
                if(heuristic2 > hmax) { hmax = heuristic2; }
                if(heuristic3 > hmax) { hmax = heuristic3; }

                printf("%d %e %d %e   %e %e %e   %e %e\n", r, t_max, s, E_max, heuristic1, heuristic2, heuristic3, hmax, err);
                if(hmax < err)
                { printf("ERROR: error bound has been violated (%e < %e) for %d %e %d %e\n", hmax, err, r, t_max, s, E_max); exit(1); }

                // assign next value of E_max
                E_max = (M_PI/t_max)*((1<<(r-1)) - sqrt(-4.0*t_max*log(ratio)/M_PI + pow((1<<(r-1)) - E_max*t_max/M_PI,2)));
            }
        }
    }
    return 0;
}


==> anc/error-bound.sh <==
./error-bound 1 0.9 > error-bound1.txt
./error-bound 2 0.9 > error-bound2.txt
./error-bound 3 0.8 > error-bound3.txt
./error-bound 4 0.7 > error-bound4.txt
./error-bound 5 0.6 > error-bound5.txt
./error-bound 6 0.5 > error-bound6.txt
./error-bound 7 0.4 > error-bound7.txt
./error-bound 8 0.3 > error-bound8.txt
./error-bound 9 0.2 > error-bound9.txt
./error-bound 10 0.1 > error-bound10.txt
./error-bound 11 0.1 > error-bound11.txt
./error-bound 12 0.1 > error-bound12.txt


==> anc/figure2.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import itertools

# switch to Physical Review compatible font
matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.preamble'] = r'\usepackage{amsmath,amssymb,txfonts}'
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = 'Times New Roman'
matplotlib.rcParams['font.weight'] = 'roman'
matplotlib.rcParams['font.size'] = 8

iter, mean, error = np.loadtxt("stop-statistics.txt", skiprows=2, unpack=True)

fig, ax = plt.subplots(figsize=(3.5,2.05),tight_layout=True)

grid = np.logspace(0.000001, 1.0, num=200, endpoint=True, base=1e3)
model = 0.71*np.power(grid,-2.0)/np.sqrt(np.log(grid))

ax.set_xlim([1e-6,1])
ax.set_ylim([1,1e3])

ax.loglog(model, grid, marker='', color='lightgray', lw=4.5)
ax.loglog(mean, iter, marker='s', ms=2.75, mew=0, color='black', ls='')
ax.set_ylabel(r'$n$')
ax.set_xlabel(r'probability / ($\beta \sqrt{\gamma}$)')

plt.savefig('figure2.pdf', bbox_inches='tight', pad_inches=0.03)


==> anc/figure3-elements/README.md <==
Inkscape figure elements created using LaTeXiT


==> anc/figure4.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# switch to Physical Review compatible font
matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.preamble'] = r'\usepackage{amsmath,amssymb,txfonts}'
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = 'Times New Roman'
matplotlib.rcParams['font.weight'] = 'roman'
matplotlib.rcParams['font.size'] = 8

error, energy_ave, energy_err, polar_ave, polar_err = np.loadtxt("sim-calibration.txt", unpack=True)

fig, [ax1, ax2] = plt.subplots(1, 2, figsize=(8.75/2.54,4.0/2.54), tight_layout=True)

# exact reference values
energy0 = -21.36465 / 3.0
polar0 = 0.6724238

energy_min = -7.12401
energy_max = -7.10

polar_min = 0.670
polar_max = 0.674

error_min = 5.6e-10
error_max = 1.8e-6

ax1.errorbar(error, energy_ave, yerr=energy_err, marker='_', color='black', ms=3, ls='', elinewidth=1.25, zorder=100)
ax1.plot([error_min,error_max],[energy0,energy0], marker='', color='lightgray', lw=4)
ax1.set_xscale('log')
ax1.set_xlabel(r'$\epsilon$')
ax1.set_ylabel(r'energy')
ax1.set_xlim([error_min,error_max])
ax1.set_ylim([energy_min,energy_max])
ax1.xaxis.set_major_locator(matplotlib.ticker.LogLocator(base = 10.0, numticks = 8))
#ax1.yaxis.set_major_locator(ticker.MaxNLocator(2, steps=[7.11]))
ax1.yaxis.set_minor_locator(ticker.AutoMinorLocator(10))
#ax1.xaxis.set_major_locator(ticker.FixedLocator([0,2e5,4e5,6e5,8e5,1e6]))
#ax1.xaxis.set_major_formatter(ticker.FixedFormatter([r"$0$",r"$2 \! \times \! 10^5$",r"$4 \! \times \! 10^5$",r"$6 \! \times \! 10^5$",r"$8 \! \times \! 10^5$",r"$10^6$"]))

ax2.errorbar(error, polar_ave, yerr=polar_err, marker='_', color='black', ms=3, ls='', elinewidth=1.25, zorder=100)
ax2.plot([error_min,error_max],[polar0,polar0], marker='', color='lightgray', lw=4)
ax2.set_xscale('log')
ax2.set_xlabel(r'$\epsilon$')
ax2.set_ylabel(r'correlation')
ax2.set_xlim([error_min,error_max])
ax2.set_ylim([polar_min,polar_max])
ax2.xaxis.set_major_locator(matplotlib.ticker.LogLocator(base = 10.0, numticks = 8))
ax2.yaxis.set_minor_locator(ticker.AutoMinorLocator(10))

plt.savefig('figure4.pdf', bbox_inches='tight', pad_inches=0.01)


==> anc/figure5.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

# switch to Physical Review compatible font
matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.preamble'] = r'\usepackage{amsmath,amssymb,txfonts}'
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = 'Times New Roman'
matplotlib.rcParams['font.weight'] = 'roman'
matplotlib.rcParams['font.size'] = 8

size1, direct1, mix1, mix_err1, mcmc1, mcmc_err1 = np.loadtxt("simulation.txt", max_rows=11, unpack=True, usecols = (1,2,3,4,5,6))
size2, direct2, mix2, mix_err2, mcmc2, mcmc_err2 = np.loadtxt("simulation.txt", skiprows=11, max_rows=11, unpack=True, usecols = (1,2,3,4,5,6))
size3, direct3, mix3, mix_err3, mcmc3, mcmc_err3 = np.loadtxt("simulation.txt", skiprows=22, max_rows=11, unpack=True, usecols = (1,2,3,4,5,6))

fig, [ax1, ax2] = plt.subplots(1, 2, figsize=(8.75/2.54,4.5/2.54), tight_layout=True)

theta1 = np.arcsin(1.0/np.sqrt(direct1))
theta2 = np.arcsin(1.0/np.sqrt(direct2))
theta3 = np.arcsin(1.0/np.sqrt(direct3))
num1 = np.floor(0.25*np.pi/theta1)
num2 = np.floor(0.25*np.pi/theta2)
num3 = np.floor(0.25*np.pi/theta3)
# NOTE: 2 GQPE operations per amplitude-amplification phase-flip oracle query
direct1b = 2*num1/np.sin((2*num1+1)*theta1)**2
direct2b = 2*num2/np.sin((2*num2+1)*theta2)**2
direct3b = 2*num3/np.sin((2*num3+1)*theta3)**2

ax1.plot([1,13], [8*2,8*2**13], color='gray', lw=0.75)
ax1.plot([1,13], [0.5*np.pi*np.sqrt(8*2),0.5*np.pi*np.sqrt(8*2**13)], color='lightgray', lw=0.75)
ax1.plot(size1, direct1b, marker='v', color='lightgray', ls='', ms=2.5, label='amplification')
ax1.plot(size2, direct2b, marker='_', color='lightgray', ls='', ms=6.0)
ax1.plot(size3, direct3b, marker='^', color='lightgray', ls='', ms=2.5)
ax1.plot(size1, direct1, marker='v', color='gray', ls='', ms=2.5, label='postselection')
ax1.plot(size2, direct2, marker='_', color='gray', ls='', ms=6.0)
ax1.plot(size3, direct3, marker='^', color='gray', ls='', ms=2.5)
ax1.errorbar(size1, mcmc1, yerr=mcmc_err1, marker='', color='black', ms=2.5, ls='', elinewidth=1.25, zorder=100)
ax1.errorbar(size2, mcmc2, yerr=mcmc_err2, marker='', color='black', ms=6.0, ls='', elinewidth=1.25, zorder=100)
ax1.errorbar(size3, mcmc3, yerr=mcmc_err3, marker='', color='black', ms=2.5, ls='', elinewidth=1.25, zorder=100)
ax1.plot(size1, mcmc1, marker='v', color='black', ms=2.5, ls='', zorder=100, label='Metropolis')
ax1.plot(size2, mcmc2, marker='_', color='black', ms=6.0, ls='', zorder=100)
ax1.plot(size3, mcmc3, marker='^', color='black', ms=2.5, ls='', zorder=100)
ax1.legend(frameon=False,handletextpad=0.5,borderpad=0.0,handlelength=0.5,fontsize=7)
ax1.set_yscale('log')
ax1.set_xlabel(r'$m$')
ax1.set_ylabel(r'GQPE operations')
ax1.set_xlim([1,13])
ax1.set_ylim([np.sqrt(10),1e5])
#ax1.xaxis.set_major_locator(matplotlib.ticker.LogLocator(base = 10.0, numticks = 8))
#ax1.yaxis.set_major_locator(ticker.MaxNLocator(2, steps=[7.11]))
ax1.xaxis.set_minor_locator(ticker.AutoMinorLocator(5))
ax1.yaxis.set_major_locator(matplotlib.ticker.LogLocator(base = 10.0, numticks = 8))
#ax1.xaxis.set_major_locator(ticker.FixedLocator([0,2e5,4e5,6e5,8e5,1e6]))
#ax1.xaxis.set_major_formatter(ticker.FixedFormatter([r"$0$",r"$2 \! \times \! 10^5$",r"$4 \! \times \! 10^5$",r"$6 \! \times \! 10^5$",r"$8 \! \times \! 10^5$",r"$10^6$"]))

ax2.plot(size3, mix3, marker='^', color='black', ms=2.5, ls='', label=r'$\theta = \pi/4$')
ax2.plot(size2, mix2, marker='_', color='black', ms=6.0, ls='', label=r'$\theta = \pi/8$')
ax2.plot(size1, mix1, marker='v', color='black', ms=2.5, ls='', label=r'$\theta = 0$')
ax2.errorbar(size3, mix3, yerr=mix_err3, marker='', color='black', ms=2.5, ls='', elinewidth=1.25, zorder=100)
ax2.errorbar(size2, mix2, yerr=mix_err2, marker='', color='black', ms=6.0, ls='', elinewidth=1.25, zorder=100)
ax2.errorbar(size1, mix1, yerr=mix_err1, marker='', color='black', ms=2.5, ls='', elinewidth=1.25, zorder=100)
ax2.legend(frameon=False,handletextpad=0.5,borderpad=0.0,handlelength=0.75,fontsize=7)
ax2.set_xlabel(r'$m$')
ax2.set_ylabel(r'mixing time')
ax2.set_xlim([1,13])
ax2.set_ylim([0,45])
#ax2.xaxis.set_major_locator(matplotlib.ticker.LogLocator(base = 10.0, numticks = 8))
ax2.xaxis.set_minor_locator(ticker.AutoMinorLocator(5))

plt.savefig('figure5.pdf', bbox_inches='tight', pad_inches=0.025)


==> anc/figure6.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import itertools

# switch to Physical Review compatible font
matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.preamble'] = r'\usepackage{amsmath,amssymb,txfonts}'
matplotlib.rcParams['font.family'] = 'serif'
matplotlib.rcParams['font.serif'] = 'Times New Roman'
matplotlib.rcParams['font.weight'] = 'roman'
matplotlib.rcParams['font.size'] = 8

num_data = 1000000
step, num_iter, energy, polar = np.loadtxt("simulation.txt", skiprows=5, unpack=True, max_rows=num_data)

#fig, [ax1, ax2, ax3] = plt.subplots(3, 1, gridspec_kw={'height_ratios': [2, 2, 1]}, figsize=(8.75/2.54,6.95/2.54), constrained_layout=True)
fig, [ax1, ax2] = plt.subplots(2, 1, figsize=(8.75/2.54,4.6/2.54), constrained_layout=True)

# remove beta prefactor from energy
energy *= 0.5

num_block = 0
energy_block = 0.0
polar_block = 0.0

energy_sum = 0.0
polar_sum = 0.0

energy_ave0 = 0.0
energy_var0 = 0.0
polar_ave0 = 0.0
polar_var0 = 0.0

step_block = []
energy_ave = []
energy_err = []
polar_ave = []
polar_err = []

block_size = 1000
sub_sample = 25

# block averaging & subsampling of data
for i in range(num_data):
    energy_block += energy[i]
    polar_block += polar[i]

    if i%block_size == block_size-1:
        num_block += 1
        energy_block /= block_size
        polar_block /= block_size

        energy_ave0 += energy_block
        energy_var0 += energy_block*energy_block
        polar_ave0 += polar_block
        polar_var0 += polar_block*polar_block

        energy_block = 0.0
        polar_block = 0.0

        if num_block%sub_sample == 0:
            step_block.append(block_size*num_block)
            energy_ave.append(energy_ave0/num_block)
            energy_err.append(np.sqrt((energy_var0/num_block - (energy_ave0/num_block)**2)/num_block))
            polar_ave.append(polar_ave0/num_block)
            polar_err.append(np.sqrt((polar_var0/num_block - (polar_ave0/num_block)**2)/num_block))

# exact reference values
energy0 = -20.08850 * 0.5
polar0 = -0.5856016

ax1.errorbar(step_block, polar_ave, yerr=polar_err, marker='o', color='black', ms=2.5, ls='', elinewidth=1.25, zorder=100)
ax1.plot([0,num_data+block_size*sub_sample],[polar0,polar0], marker='', color='darkgray')
ax1.set_ylabel(r'polarization')
ax1.set_xlim([0,num_data+block_size*sub_sample])
ax1.xaxis.set_major_formatter(ticker.NullFormatter())
ax1.xaxis.set_minor_locator(ticker.AutoMinorLocator(2))
ax1.yaxis.set_minor_locator(ticker.AutoMinorLocator(10))

ax2.errorbar(step_block, energy_ave, yerr=energy_err, marker='o', color='black', ms=2.5, ls='', elinewidth=1.25, zorder=100)
ax2.plot([0,num_data+block_size*sub_sample],[energy0,energy0], marker='', color='darkgray')
ax2.set_xlabel(r'number of Metropolis operations')
ax2.set_ylabel(r'energy')
ax2.set_xlim([0,num_data+block_size*sub_sample])
ax2.xaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator(2))
ax2.yaxis.set_minor_locator(matplotlib.ticker.AutoMinorLocator(5))
ax2.xaxis.set_major_locator(ticker.FixedLocator([0,2e5,4e5,6e5,8e5,1e6]))
ax2.xaxis.set_major_formatter(ticker.FixedFormatter([r"$0$",r"$2 \! \times \! 10^5$",r"$4 \! \times \! 10^5$",r"$6 \! \times \! 10^5$",r"$8 \! \times \! 10^5$",r"$10^6$"]))

#ax3.hist(num_iter, bins=np.logspace(start=np.log10(1), stop=np.log10(1e7), num=36), log=True, color='darkgray', edgecolor='black', lw=1)
#ax3.set_xscale('log')
#ax3.set_xlim([1,1e7])
#ax3.set_ylim([1,1e6])
#ax3.set_xlabel(r'number of GQPE operations per Metropolis operation')
#ax3.set_ylabel('count')
#ax3.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(numticks=10))
#ax3.yaxis.set_minor_locator(matplotlib.ticker.LogLocator(numticks=10))
#ax3.xaxis.set_minor_formatter(plt.NullFormatter())
#ax3.yaxis.set_minor_formatter(plt.NullFormatter())

plt.savefig('figure5.pdf', bbox_inches='tight', pad_inches=0.01)


==> anc/fit.log <==


*******************************************************************************
Thu Feb 17 14:18:42 2022


FIT:    data read from 'logscan2' using 1:2
        format = x:z
        #datapoints = 1679
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x) = a*x**(-2) + b*x**(-3) + c*x**(-4)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 7.6043911797e+00   0.00e+00  3.48e-02    1.000000e+00   1.000000e+00   1.000000e+00
   3 1.2233695164e+00  -5.44e-01  3.48e-05    2.655965e-01   2.508367e+00  -1.556042e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 1.22337
rel. change during last iteration : -5.43522e-06

degrees of freedom    (FIT_NDF)                        : 1676
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0270173
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.000729934

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.265596         +/- 0.5959       (224.4%)
b               = 2.50837          +/- 1.972        (78.63%)
c               = -1.55604         +/- 1.394        (89.59%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.980  1.000 
c               0.959 -0.996  1.000 


*******************************************************************************
Thu Feb 17 14:19:02 2022


FIT:    data read from 'logscan2' using 1:2
        format = x:z
        #datapoints = 1679
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x) = a*x**(-2) + b*x**(-3)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b            
   0 6.0757751055e+00   0.00e+00  6.18e-02    2.655965e-01   2.508367e+00
   3 1.2242791596e+00  -1.83e-01  6.18e-05    9.035216e-01   3.151443e-01

After 3 iterations the fit converged.
final sum of squares of residuals : 1.22428
rel. change during last iteration : -1.83176e-06

degrees of freedom    (FIT_NDF)                        : 1677
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0270193
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.000730041

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.903522         +/- 0.1688       (18.68%)
b               = 0.315144         +/- 0.1715       (54.42%)

correlation matrix of the fit parameters:
                a      b      
a               1.000 
b              -0.994  1.000 


*******************************************************************************
Thu Feb 17 14:20:22 2022


FIT:    data read from 'logscan3' using 1:2
        format = x:z
        #datapoints = 1669
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x) = a*x**(-2) + b*x**(-3)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b            
   0 1.0526990647e-04   0.00e+00  3.41e-04    1.000000e+00   1.000000e+00
   4 3.9116890231e-09  -8.97e-08  3.41e-08    4.321318e-01   1.585956e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 3.91169e-09
rel. change during last iteration : -8.96606e-13

degrees of freedom    (FIT_NDF)                        : 1667
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.53184e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.34654e-12

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.432132         +/- 0.0003147    (0.07282%)
b               = 1.58596          +/- 0.003874     (0.2443%)

correlation matrix of the fit parameters:
                a      b      
a               1.000 
b              -0.969  1.000 


*******************************************************************************
Thu Feb 17 14:20:44 2022


FIT:    data read from 'logscan3' using 1:2
        format = x:z
        #datapoints = 1669
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x) = a*x**(-2) + b*x**(-4)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b            
   0 5.3490726407e-06   0.00e+00  1.47e-04    4.321318e-01   1.585956e+00
   4 2.2718152439e-08  -3.53e-05  1.47e-08    4.847122e-01   1.094777e+01

After 4 iterations the fit converged.
final sum of squares of residuals : 2.27182e-08
rel. change during last iteration : -3.53091e-10

degrees of freedom    (FIT_NDF)                        : 1667
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 3.69163e-06
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.36282e-11

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.484712         +/- 0.0004745    (0.09788%)
b               = 10.9478          +/- 0.06605      (0.6033%)

correlation matrix of the fit parameters:
                a      b      
a               1.000 
b              -0.918  1.000 


*******************************************************************************
Fri Feb 18 16:55:59 2022


FIT:    data read from "stop-statistics.txt" using 1:($2*sqrt(log($1))*($1**2))
        format = x:z
        x range restricted to [1000.00 : *]
        #datapoints = 2079
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x) = a/sqrt(1.0 - b/log(x))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b            
   0 1.5729638512e+02   0.00e+00  7.33e-01    1.000000e+00   1.000000e+00
   4 5.9166335957e-03  -2.57e-02  7.33e-05    7.177724e-01   1.609160e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 0.00591663
rel. change during last iteration : -2.56644e-07

degrees of freedom    (FIT_NDF)                        : 2077
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00168779
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.84864e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.717772         +/- 8.073e-05    (0.01125%)
b               = 1.60916          +/- 0.002584     (0.1606%)

correlation matrix of the fit parameters:
                a      b      
a               1.000 
b              -0.902  1.000 


*******************************************************************************
Fri Feb 18 16:56:44 2022


FIT:    data read from "stop-statistics.txt" using 1:($2*sqrt(log($1))*($1**2))
        format = x:z
        x range restricted to [10000.0 : *]
        #datapoints = 1852
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x) = a/sqrt(1.0 - b/log(x))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b            
   0 4.4292742744e-03   0.00e+00  5.35e-01    7.177724e-01   1.609160e+00
   3 1.8543110906e-03  -1.75e-01  5.35e-04    7.150922e-01   1.730383e+00

After 3 iterations the fit converged.
final sum of squares of residuals : 0.00185431
rel. change during last iteration : -1.75057e-06

degrees of freedom    (FIT_NDF)                        : 1850
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.00100116
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.00233e-06

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.715092         +/- 6.364e-05    (0.008899%)
b               = 1.73038          +/- 0.002443     (0.1412%)

correlation matrix of the fit parameters:
                a      b      
a               1.000 
b              -0.938  1.000 


*******************************************************************************
Fri Feb 18 16:57:03 2022


FIT:    data read from "stop-statistics.txt" using 1:($2*sqrt(log($1))*($1**2))
        format = x:z
        x range restricted to [100000. : *]
        #datapoints = 1621
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x) = a/sqrt(1.0 - b/log(x))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b            
   0 1.3156065976e-03   0.00e+00  5.32e-01    7.150922e-01   1.730383e+00
   4 9.7865973576e-04  -4.65e-08  5.32e-01    7.137245e-01   1.797804e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 0.00097866
rel. change during last iteration : -4.65073e-13

degrees of freedom    (FIT_NDF)                        : 1619
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000777486
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.04484e-07

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.713724         +/- 6.64e-05     (0.009303%)
b               = 1.7978           +/- 0.002924     (0.1627%)

correlation matrix of the fit parameters:
                a      b      
a               1.000 
b              -0.961  1.000 


*******************************************************************************
Fri Feb 18 16:57:21 2022


FIT:    data read from "stop-statistics.txt" using 1:($2*sqrt(log($1))*($1**2))
        format = x:z
        x range restricted to [1.00000e+06 : *]
        #datapoints = 1390
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x) = a/sqrt(1.0 - b/log(x))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b            
   0 8.7464271302e-04   0.00e+00  5.30e-01    7.137245e-01   1.797804e+00
   4 7.5013126974e-04  -1.16e-07  5.30e-05    7.125920e-01   1.859027e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 0.000750131
rel. change during last iteration : -1.15989e-12

degrees of freedom    (FIT_NDF)                        : 1388
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000735147
variance of residuals (reduced chisquare) = WSSR/ndf   : 5.4044e-07

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.712592         +/- 8.578e-05    (0.01204%)
b               = 1.85903          +/- 0.004207     (0.2263%)

correlation matrix of the fit parameters:
                a      b      
a               1.000 
b              -0.976  1.000 


*******************************************************************************
Fri Feb 18 16:57:32 2022


FIT:    data read from "stop-statistics.txt" using 1:($2*sqrt(log($1))*($1**2))
        format = x:z
        x range restricted to [1.00000e+07 : *]
        #datapoints = 1158
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x) = a/sqrt(1.0 - b/log(x))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b            
   0 7.3059263990e-04   0.00e+00  5.28e-01    7.125920e-01   1.859027e+00
   4 7.2711829700e-04  -5.53e-06  5.28e-05    7.128740e-01   1.842960e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 0.000727118
rel. change during last iteration : -5.52874e-11

degrees of freedom    (FIT_NDF)                        : 1156
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000793092
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.28995e-07

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.712874         +/- 0.0001315    (0.01845%)
b               = 1.84296          +/- 0.007063     (0.3833%)

correlation matrix of the fit parameters:
                a      b      
a               1.000 
b              -0.986  1.000 


*******************************************************************************
Fri Feb 18 16:57:45 2022


FIT:    data read from "stop-statistics.txt" using 1:($2*sqrt(log($1))*($1**2))
        format = x:z
        x range restricted to [1.00000e+08 : *]
        #datapoints = 927
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x) = a/sqrt(1.0 - b/log(x))
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b            
   0 6.8177580254e-04   0.00e+00  5.26e-01    7.128740e-01   1.842960e+00
   4 5.8723150912e-04  -4.49e-04  5.26e-05    7.107452e-01   1.973181e+00

After 4 iterations the fit converged.
final sum of squares of residuals : 0.000587232
rel. change during last iteration : -4.48585e-09

degrees of freedom    (FIT_NDF)                        : 925
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.000796772
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.34845e-07

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 0.710745         +/- 0.0001955    (0.0275%)
b               = 1.97318          +/- 0.01129      (0.5719%)

correlation matrix of the fit parameters:
                a      b      
a               1.000 
b              -0.992  1.000 


==> anc/sim-calibration.py <==
import numpy as np

num_data = 1000000
block_size = 1000
num_cut = 0

error = []
step_block = []
energy_ave = []
energy_err = []
polar_ave = []
polar_err = []

for i in range(17):
    if i%2:
        error.append(0.0316*pow(10.0,-(i//2)))
    else:
        error.append(0.1*pow(10.0,-(i//2)))

    step, num_iter, energy, polar = np.loadtxt(f"sim-calibration{i+1}.txt", skiprows=5, unpack=True, max_rows=num_data)

    # remove beta prefactor from energy
    energy /= 3.0

    num_block = 0
    num_block_total = 0
    energy_block = 0.0
    polar_block = 0.0

    energy_sum = 0.0
    polar_sum = 0.0

    energy_ave0 = 0.0
    energy_var0 = 0.0
    polar_ave0 = 0.0
    polar_var0 = 0.0

    # block-averaging analysis of data
    for j in range(num_data):
        energy_block += energy[j]
        polar_block += polar[j]

        if j%block_size == block_size-1:
            num_block_total += 1
            energy_block /= block_size
            polar_block /= block_size

            if num_block_total > num_cut:
                num_block += 1
                energy_ave0 += energy_block
                energy_var0 += energy_block*energy_block
                polar_ave0 += polar_block
                polar_var0 += polar_block*polar_block

            energy_block = 0.0
            polar_block = 0.0

    step_block.append(block_size*num_block)
    energy_ave.append(energy_ave0/num_block)
    energy_err.append(np.sqrt((energy_var0/num_block - (energy_ave0/num_block)**2)/num_block))
    polar_ave.append(polar_ave0/num_block)
    polar_err.append(np.sqrt((polar_var0/num_block - (polar_ave0/num_block)**2)/num_block))

    print(error[i], energy_ave[i], energy_err[i], polar_ave[i], polar_err[i])


==> anc/sim-calibration.sh <==
./simulation  1 8 1000000 0.1 -2.12132034356 -2.12132034356 > sim-calibration1.txt
./simulation  2 8 1000000 0.0316 -2.12132034356 -2.12132034356 > sim-calibration2.txt
./simulation  3 8 1000000 0.01 -2.12132034356 -2.12132034356 > sim-calibration3.txt
./simulation  4 8 1000000 0.00316 -2.12132034356 -2.12132034356 > sim-calibration4.txt
./simulation  5 8 1000000 0.001 -2.12132034356 -2.12132034356 > sim-calibration5.txt
./simulation  6 8 1000000 0.000316 -2.12132034356 -2.12132034356 > sim-calibration6.txt
./simulation  7 8 1000000 0.0001 -2.12132034356 -2.12132034356 > sim-calibration7.txt
./simulation  8 8 1000000 0.0000316 -2.12132034356 -2.12132034356 > sim-calibration8.txt
./simulation  9 8 1000000 0.00001 -2.12132034356 -2.12132034356 > sim-calibration9.txt
./simulation 10 8 1000000 0.00000316 -2.12132034356 -2.12132034356 > sim-calibration10.txt
./simulation 11 8 1000000 0.000001 -2.12132034356 -2.12132034356 > sim-calibration11.txt
./simulation 12 8 1000000 0.000000316 -2.12132034356 -2.12132034356 > sim-calibration12.txt
./simulation 13 8 1000000 0.0000001 -2.12132034356 -2.12132034356 > sim-calibration13.txt
./simulation 14 8 1000000 0.0000000316 -2.12132034356 -2.12132034356 > sim-calibration14.txt
./simulation 15 8 1000000 0.00000001 -2.12132034356 -2.12132034356 > sim-calibration15.txt
./simulation 16 8 1000000 0.00000000316 -2.12132034356 -2.12132034356 > sim-calibration16.txt
./simulation 17 8 1000000 0.000000001 -2.12132034356 -2.12132034356 > sim-calibration17.txt
python sim-calibration.py > sim-calibration.txt


==> anc/sim-calibration.txt <==
0.1 -1.4950975433169973 0.0044022572106200844 0.1470084999999998 0.0006089110589816403
0.0316 -3.0107473746616624 0.004009308820846334 0.26980949999999987 0.0005960976931258152
0.010000000000000002 -3.3868978793621625 0.003635561027955831 0.2903285 0.0005265475645656205
0.0031600000000000005 -4.627371532744716 0.003878136562493788 0.40767099999999984 0.0006052964224247668
0.001 -4.945124775734681 0.004015088930847627 0.43944699999999987 0.0006029574537232375
0.00031600000000000004 -5.623018464165492 0.004078013527933168 0.5111384999999997 0.0006215151387937784
0.0001 -6.37370302081506 0.0035947872116314345 0.591494500000001 0.0005887021485856628
3.16e-05 -6.760741862719507 0.003083276012444922 0.6336799999999998 0.0005235700526204754
1e-05 -6.976578896302231 0.0019855120804322143 0.6565630000000002 0.000422887137425329
3.1600000000000007e-06 -7.068075859886743 0.001381395996303024 0.6661365000000007 0.0003919057511047956
1.0000000000000002e-06 -7.102911410590736 0.001092361909288994 0.6706175000000004 0.0003848531456921467
3.160000000000001e-07 -7.113897433960649 0.0009533953392939661 0.672061500000001 0.00038752479630231064
1e-07 -7.118889932372884 0.0008372173958854681 0.672121 0.00036889952426080865
3.16e-08 -7.121045232248797 0.0008422507213870622 0.6727710000000003 0.00036742082004119855
1e-08 -7.120567441563993 0.0007714656375431281 0.6720664999999996 0.00038005240132312634
3.1600000000000003e-09 -7.1205112293523 0.0008046451902470283 0.6720599999999997 0.00036761923235971325
1e-09 -7.120870828186048 0.0008041254337042986 0.6721010000000003 0.00038513737678919535


==> anc/sim.py <==
import numpy as np

num_data = 1000000
block_size = 1000
num_cut = 0

error = []
step_block = []
energy_ave = []
energy_err = []
polar_ave = []
polar_err = []

for k in ['a','b','c']:
    for i in range(2,13):

        step, num_iter, energy, polar = np.loadtxt(f"sim{i}{k}.txt", skiprows=5, unpack=True, max_rows=num_data)
        energy_err0 = float(open(f"sim{i}{k}.txt").readlines()[3].split()[11])
        p_direct = float(open(f"sim{i}{k}.txt").readlines()[4].split()[5])

        num_block = 0
        num_block_total = 0
        iter_block = 0.0
        energy_block = 0.0

        iter1 = 0.0
        iter2 = 0.0
        energy1 = 0.0
        energy2 = 0.0
        energy3 = 0.0
        energy4 = 0.0

        # block-averaging analysis of data
        for j in range(num_data):
            iter_block += num_iter[j]
            energy_block += energy[j]

            if j%block_size == block_size-1:
                num_block_total += 1
                energy_block /= block_size
                iter_block /= block_size

                if num_block_total > num_cut:
                    num_block += 1
                    iter1 += iter_block
                    iter2 += iter_block**2
                    energy1 += energy_block
                    energy2 += energy_block**2
                    energy3 += energy_block**3
                    energy4 += energy_block**4

                energy_block = 0.0

        step_block = block_size*num_block
        iter1 /= num_block
        iter2 /= num_block
        energy1 /= num_block
        energy2 /= num_block
        energy3 /= num_block
        energy4 /= num_block
        iter_err = np.sqrt((iter2 - iter1**2)/num_block)
        energy_err = np.sqrt((energy2 - energy1**2)/num_block)
        energy_err2 = np.sqrt((energy4 - 4.0*energy3*energy1 + 6.0*energy2*energy1**2 - 3.0*energy1**4 - (energy2 - energy1**2)**2)/num_block)/num_block

        print(k, i, 1.0/p_direct, step_block*(energy_err/energy_err0)**2, step_block*energy_err2/(energy_err0**2), iter1, iter_err)


==> anc/simulation.c <==
// simulation of the quantum Metropolis algorithm on the transverse-field Ising model
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <complex.h>
#include <omp.h>

// NOTE: Beta is absorbed into the Hamiltonian and doesn't explicitly appear anywhere,
//       which necessitates a rescaling of the output energies.

// cutoff of cumulative probability for the scan over direct sampling cutoff energies
#define CP_CUTOFF 1e-16

// BLAS matrix-vector multiplication
void dgemv_(char*, int*, int*, double*, double*, int*, double*, int*, double*, double*, int*);

// LAPACK symmetric eigensolver
void dsyev_(char*, char*, int*, double*, int*, double*, double*, int*, int*);

// pseudorandom 64-bit unsigned integer [xorshift1024s() from http://en.wikipedia.org/wiki/Xorshift]
uint64_t random64(const uint32_t seed) // 0 for normal use, nonzero seed value to reseed
{
  static uint64_t s[16];
  static uint8_t p;

  // seed & "warm up" the PRNG
  if(seed != 0)
  {
    p = 0;
    uint32_t i;
    for(i=0 ; i<16 ; i++) s[i] = seed + i;
    for(i=0 ; i<16384 ; i++) random64(0);
  }

  uint64_t s0 = s[p];
  p = (p + 1) & 15;
  uint64_t s1 = s[p];

  s1 ^= s1 << 31; // a
  s1 ^= s1 >> 11; // b
  s0 ^= s0 >> 30; // c
  s[p] = s0 ^ s1;

  return s[p] * 1181783497276652981ULL;
}

// pseudorandom uniform distribution over (0,1]
double random_uniform()
{
  // reduce from 64 random bits to 53 random bits that span the representable unpadded integers using a double
  return (double)((random64(0) >> 11) + 1)/9007199254740992.0;
}

// pseudorandom normal distribution w/ unit variance (half of a Box-Muller transform, not efficient)
double random_normal()
{
    return sqrt(fabs(2.0*log(random_uniform())))*sin(2.0*M_PI*random_uniform());
}

// pseudorandom sampling from a list of events & their cumulative probabilities
int random_list(int n, double *cp)
{
    double p0 = random_uniform();
    if(p0 < cp[0]) { return 0; }
    int min = 0, max = n-1;
    while(max - min > 1)
    {
        int new = (min+max)/2;
        if(p0 < cp[new]) { max = new; }
        else { min = new; }
    }
    return max;
}

// computational basis measurement
int measure_basis(int num_site, double *state)
{
    int n = 1<<num_site;
    double p = 0.0, p0 = random_uniform();
    for(int i=0 ; i<n ; i++)
    {
        p += state[i]*state[i];
        if(p >= p0)
        { return i; }
    }
    return n-1;
}

// measure Pauli Z
double measure_site(int site, int num_site, double *state)
{
    int n = 1<<num_site, filter = 1<<site;
    double p = 0.0;
    for(int i=0 ; i<n ; i++)
    {
        if(filter&i)
        { p += state[i]*state[i]; }
    }
    double p0 = random_uniform();

    int outcome;
    double wt;
    if(p0 <= p)
    { outcome = 1; wt = 1.0/sqrt(p); }
    else
    { outcome = 0; wt = 1.0/sqrt(1.0-p); }

    // collapse the state according to the outcome
    for(int i=0 ; i<n ; i++)
    {
        if(filter&i)
        {
            if(outcome)
            { state[i] *= wt; }
            else
            { state[i] = 0.0; }
        }
        else
        {
            if(outcome)
            { state[i] = 0.0; }
            else
            { state[i] *= wt; }
        }
    }

    return 1.0 - 2.0*outcome;
}

// apply Pauli X
void flip_site(int site, int num_site, double *state)
{
    int n = 1<<num_site, filter = 1<<site;
    for(int i=0 ; i<n ; i++)
    {
        if(filter&i)
        {
            double swap = state[i];
            state[i] = state[i^filter];
            state[i^filter] = swap;
        }
    }
}

// Hamiltonian construction
void init_hamiltonian(int num_site, double field, double coupling, double *hamiltonian)
{
    int n = 1<<num_site, n2 = n*n;

    // clear matrix
    for(int i=0 ; i<n2 ; i++)
    { hamiltonian[i] = 0.0; }

    for(int i=0 ; i<num_site ; i++)
    {
        // field term
        int flip = 1<<i;
        for(int j=0 ; j<n ; j++)
        { hamiltonian[j+(j^flip)*n] += field; }

        // coupling term
        int filter1 = 1<<i, filter2 = 1<<((i+1)%num_site);
        for(int j=0 ; j<n ; j++)
        {
            int filter = 0;
            if(filter1&j) { filter ^= 1; }
            if(filter2&j) { filter ^= 1; }
            if(filter)
            { hamiltonian[j+j*n] += -coupling; }
            else
            { hamiltonian[j+j*n] += coupling; }
        }
    }
}

// calculate Hamiltonian eigenbasis
void init_eigenbasis(int num_site, double *hamiltonian, double *energy)
{
    char jobz = 'V', uplo = 'L';
    int n = 1<<num_site, lwork = -1, info;
    double work0, *work;
    dsyev_(&jobz, &uplo, &n, hamiltonian, &n, energy, &work0, &lwork, &info);
    if(info) { printf("ERROR: dsyev failure during allocation (%d)\n", info); }
    lwork = (int)work0;
    work = (double*)malloc(sizeof(double)*lwork);
    dsyev_(&jobz, &uplo, &n, hamiltonian, &n, energy, work, &lwork, &info);
    if(info) { printf("ERROR: dsyev failure during solve (%d)\n", info); }
    free(work);
}

// transform to & from Hamiltonian eigenbasis
// (trans = 'N' : from site basis to eigenbasis, trans = 'T' : from eigenbasis to site basis)
void transform(char trans, int num_site, double *eigenbasis, double *state_site, double *state_eigen)
{
    int n = 1<<num_site, inc = 1;
    double zero = 0.0, one = 1.0;
    if(trans == 'T')
    { dgemv_(&trans, &n, &n, &one, eigenbasis, &n, state_site, &inc, &zero, state_eigen, &inc); }
    else if(trans == 'N')
    { dgemv_(&trans, &n, &n, &one, eigenbasis, &n, state_eigen, &inc, &zero, state_site, &inc); }
    else
    { printf("ERROR: trans in dgemv must be either 'N' or 'T' (%c)\n", trans); }
}

struct gqpe
{
    // Hamiltonian parameters
    int num_site;
    double field;
    double coupling;

    // GQPE parameters
    double epsilon;

    // derived quantities
    int num_ancilla;
    int num_ancilla2;
    double tmax;
    double gamma;

    // Hamiltonian data
    double *energy;
    double *eigenbasis;

    // GQPE data
    double *label;
    double *povm;

    // workspaces
    double *state_eigen;
    double *povm2;
    double *p;
};

void free_gqpe(struct gqpe *gqpe0)
{ free(gqpe0->energy); free(gqpe0->eigenbasis); free(gqpe0->label); free(gqpe0->povm); free(gqpe0->state_eigen); free(gqpe0->povm2); free(gqpe0->p); }

// initialize & precompute POVM for approximate GQPE operation from preset parameters
void init_gqpe(struct gqpe *gqpe0)
{
    int n = 1<<gqpe0->num_site;

    // construct & diagonalize Hamiltonian
    gqpe0->energy = (double*)malloc(sizeof(double)*n);
    gqpe0->eigenbasis = (double*)malloc(sizeof(double)*n*n);
    init_hamiltonian(gqpe0->num_site, gqpe0->field, gqpe0->coupling, gqpe0->eigenbasis);
    init_eigenbasis(gqpe0->num_site, gqpe0->eigenbasis, gqpe0->energy);

    // set epsilon-dependent parameters
    double Emax = fabs(gqpe0->energy[0]);
    for(int i=1 ; i<n ; i++)
    { if(Emax < fabs(gqpe0->energy[i])) { Emax = fabs(gqpe0->energy[i]); } }
    gqpe0->tmax = log(2.0/gqpe0->epsilon)/M_PI;
    gqpe0->num_ancilla = ceil(log(log(2.0/gqpe0->epsilon)*(2.0*Emax/(M_PI*M_PI) + 4.0/M_PI))/log(2.0));
    gqpe0->num_ancilla2 = ceil(log(log(2.0/gqpe0->epsilon)*4.0/M_PI)/log(2.0));
    int m = 1<<gqpe0->num_ancilla, m2 = 1<<gqpe0->num_ancilla2;

    // allocate workspaces
    gqpe0->state_eigen = (double*)malloc(sizeof(double)*n);
    gqpe0->povm2 = (double*)malloc(sizeof(double)*m*n);
    gqpe0->p = (double*)malloc(sizeof(double)*m);

    // construct energy grid
    gqpe0->label = (double*)malloc(sizeof(double)*m);
    double wmax = (double)m*0.5*M_PI/gqpe0->tmax;
    for(int i=0 ; i<m ; i++)
    { gqpe0->label[i] = wmax*(double)(2*i+1-m)/(double)m; }

    // construct unnormalized povm outcomes
    gqpe0->povm = (double*)malloc(sizeof(double)*m*n);
    gqpe0->gamma = M_PI/gqpe0->tmax;
    for(int i=0 ; i<m ; i++)
    {
        for(int j=0 ; j<n ; j++)
        {
            double energy_diff = gqpe0->label[i] - gqpe0->energy[j];
            double complex povm0 = 0.0;
            for(int k=0 ; k<m ; k++)
            {
                double t = gqpe0->tmax*(double)(2*k+1-m)/(double)m;
                for(int l=0 ; l<m2 ; l++)
                {
                    double omega = gqpe0->label[l+(m-m2)/2];
                    povm0 += cexp(I*(energy_diff - omega)*t)*exp(-0.25*omega*omega/gqpe0->gamma)/(double)m;
                }
            }
            gqpe0->povm[j+i*n] = creal(povm0);
        }
    }

    // normalize to match the trace of identity matrix
    double norm = 0.0;
    for(int i=0 ; i<m ; i++)
    for(int j=0 ; j<n ; j++)
    { norm += gqpe0->povm[j+i*n]*gqpe0->povm[j+i*n]; }
    norm /= (double)n;
    norm = 1.0/sqrt(norm);
    for(int i=0 ; i<m ; i++)
    for(int j=0 ; j<n ; j++)
    { gqpe0->povm[j+i*n] *= norm; }

    // store squares of POVM elements
    for(int i=0 ; i<m*n ; i++)
    { gqpe0->povm2[i] = gqpe0->povm[i]*gqpe0->povm[i]; }
}

// perform diagonal POVM
double measure_gqpe(double *state, struct gqpe *gqpe0)
{
    int n = 1<<gqpe0->num_site, m = 1<<gqpe0->num_ancilla;

    // transform state to eigenbasis
    transform('T', gqpe0->num_site, gqpe0->eigenbasis, state, gqpe0->state_eigen);

    // decide on the measurement outcome (use BLAS & state to temporarily store eigenstate probabilities)
    double p0 = random_uniform();
    for(int i=0 ; i<n ; i++)
    { state[i] = gqpe0->state_eigen[i]*gqpe0->state_eigen[i]; }
    char trans = 'T';
    int inc = 1;
    double zero = 0.0, one = 1.0;
    dgemv_(&trans, &n, &m, &one, gqpe0->povm2, &n, state, &inc, &zero, gqpe0->p, &inc);
    int outcome = m-1;
    double p_sum = 0.0;
    for(int i=0 ; i<m ; i++)
    {
        p_sum += gqpe0->p[i];
        if(p_sum >= p0)
        {
            outcome = i;
            break;
        }
    }

    // collapse the state according to the outcome
    double wt = 0.0;
    for(int i=0 ; i<n ; i++)
    {
        gqpe0->state_eigen[i] *= gqpe0->povm[i+outcome*n];
        wt += gqpe0->state_eigen[i]*gqpe0->state_eigen[i];
    }
    wt = 1.0/sqrt(wt);
    for(int i=0 ; i<n ; i++)
    { gqpe0->state_eigen[i] *= wt; }

    // transform state back to site basis
    transform('N', gqpe0->num_site, gqpe0->eigenbasis, state, gqpe0->state_eigen);

    return gqpe0->label[outcome];
}

// postselect GQPE state for a given outcome
void post_gqpe(double label0, double *state, struct gqpe *gqpe0)
{
    int n = 1<<gqpe0->num_site, m = 1<<gqpe0->num_ancilla;

    // find outcome associated with label
    int outcome = -1;
    for(int i=0 ; i<m ; i++)
    { if(label0 == gqpe0->label[i]) { outcome = i; } }

    // transform state to eigenbasis
    transform('T', gqpe0->num_site, gqpe0->eigenbasis, state, gqpe0->state_eigen);

    // collapse the state according to the outcome
    double wt = 0.0;
    for(int i=0 ; i<n ; i++)
    {
        gqpe0->state_eigen[i] *= gqpe0->povm[i+outcome*n];
        wt += gqpe0->state_eigen[i]*gqpe0->state_eigen[i];
    }
    wt = 1.0/sqrt(wt);
    for(int i=0 ; i<n ; i++)
    { gqpe0->state_eigen[i] *= wt; }

    // transform state back to site basis
    transform('N', gqpe0->num_site, gqpe0->eigenbasis, state, gqpe0->state_eigen);
}

// success probability of GQPE-based postselection of thermal states
double postselection_probability(double omega_min, int num_outcome, double *energy_outcome, double *p_outcome)
{
    double p = 0.0;
    for(int i=0 ; i<num_outcome ; i++)
    {
        double p_acceptance = 1.0;
        if(energy_outcome[i] > omega_min)
        { p_acceptance = exp(omega_min - energy_outcome[i]); }
        p += p_outcome[i]*p_acceptance;
    }
    return p;
}

// observable expectation values of GQPE-based postselection of thermal states
void postselection_obs(double omega_min, int num_outcome, double *energy_outcome, double *p_outcome, double *obs_outcome,
                       double *mean, double *err)
{
    double ev = 0.0, ev2 = 0.0, wt = 1.0/postselection_probability(omega_min, num_outcome, energy_outcome, p_outcome);
    for(int i=0 ; i<num_outcome ; i++)
    {
        double p_acceptance = 1.0;
        if(energy_outcome[i] > omega_min)
        { p_acceptance = exp(omega_min - energy_outcome[i]); }
        ev += obs_outcome[i]*wt*p_outcome[i]*p_acceptance;
        ev2 += obs_outcome[i]*obs_outcome[i]*wt*p_outcome[i]*p_acceptance;
    }
    *mean = ev;
    *err = sqrt(fabs(ev2 - ev*ev));
}

// optimize bracketed omega_min to reduce bias below standard error
#define BIAS_SUPPRESSION 0.1
#define POSTSELECTION_TOLERANCE 0.001
double postselection_optimize(double mean0, int upper_index, int num_sample, int num_outcome, double *energy_outcome, double *p_outcome, double *obs_outcome)
{
    double lower_bound = energy_outcome[upper_index-1], upper_bound = energy_outcome[upper_index];

    while(upper_bound - lower_bound > 0.001)
    {
        double new_omega = 0.5*(lower_bound + upper_bound), mean, err;
        postselection_obs(new_omega, num_outcome, energy_outcome, p_outcome, obs_outcome, &mean, &err);
        if(fabs(mean - mean0) > BIAS_SUPPRESSION*err/sqrt(num_sample))
        { upper_bound = new_omega; }
        else
        { lower_bound = new_omega; }
    }
    return lower_bound;
}

// tune omega_min to reduce bias below standard error
double postselection_cutoff(int min_outcome, int num_sample, int num_outcome, double *energy_outcome, double *p_outcome, double *site_outcome)
{
    double omega_min, energy_mean0, energy_err0, site_mean0, site_err0;
    postselection_obs(energy_outcome[min_outcome], num_outcome, energy_outcome, p_outcome, energy_outcome, &energy_mean0, &energy_err0);
    postselection_obs(energy_outcome[min_outcome], num_outcome, energy_outcome, p_outcome, site_outcome, &site_mean0, &site_err0);
    for(int i=min_outcome+1 ; i<num_outcome ; i++)
    {
        omega_min = energy_outcome[i];
        double energy_mean, energy_err, site_mean, site_err;
        postselection_obs(omega_min, num_outcome, energy_outcome, p_outcome, energy_outcome, &energy_mean, &energy_err);
        postselection_obs(omega_min, num_outcome, energy_outcome, p_outcome, site_outcome, &site_mean, &site_err);

        // if a bias gets too large, return an optimized omega_min value from the bracketed interval
        int stop = 0;
        double cut1 = energy_outcome[num_outcome-1], cut2 = energy_outcome[num_outcome-1];
        if(fabs(energy_mean - energy_mean0) > BIAS_SUPPRESSION*energy_err/sqrt(num_sample))
        { stop = 1; cut1 = postselection_optimize(energy_mean0, i, num_sample, num_outcome, energy_outcome, p_outcome, energy_outcome); }
        if(fabs(site_mean - site_mean0) > BIAS_SUPPRESSION*site_err/sqrt(num_sample))
        { stop = 1; cut2 = postselection_optimize(site_mean0, i, num_sample, num_outcome, energy_outcome, p_outcome, site_outcome); }
        if(stop)
        { if(cut1 < cut2) { return cut1; } else { return cut2; } }
    }
    return energy_outcome[num_outcome-1];
}

// quantum Metropolis algorithm
void metropolis(int flip_site, int n_max, double *state, struct gqpe *gqpe0, int *n, double *E, int *a)
{
    double u, omega;
    int num_omega = 1<<(gqpe0->num_ancilla);
    double *cp_accept = (double*)malloc(sizeof(double)*num_omega);
    double *cp_reject = (double*)malloc(sizeof(double)*num_omega);

    // line 2
    *E = measure_gqpe(state, gqpe0);
    // line 3
    *a = measure_basis(gqpe0->num_site, state);
    // line 4
    int b = (*a)^(1<<flip_site); // spin-flip operation
    // line 5
    int c = *a;
    *n = 0;
    double q_max = 0.0;
    double q = 0.0;
    // line 6
    do
    {
        // line 7
        int swap = b;
        b = c;
        c = swap;
        (*n)++;
        if(q_max < q) { q_max = q; }
        // line 8
        if(*n <= 2) // reuse simulation results after 2nd iteration
        {
            for(int i=0 ; i<(1<<(gqpe0->num_site)) ; i++)
            { state[i] = 0.0; }
            state[c] = 1.0;
        }
        // line 9
        if(*n <= 2) // reuse simulation results after 2nd iteration
        { omega = measure_gqpe(state, gqpe0); }
        if(*n == 1) // save acceptance branch
        {
            cp_accept[0] = gqpe0->p[0];
            for(int i=1 ; i<num_omega ; i++)
            { cp_accept[i] = cp_accept[i-1] + gqpe0->p[i]; }
        }
        else if(*n == 2) // save rejection branch
        {
            cp_reject[0] = gqpe0->p[0];
            for(int i=1 ; i<num_omega ; i++)
            { cp_reject[i] = cp_reject[i-1] + gqpe0->p[i]; }
        }
        else if((*n)%2 == 1) // reuse acceptance branch statistics
        { omega = gqpe0->label[random_list(num_omega, cp_accept)]; }
        else if((*n)%2 == 0) // reuse rejection branch statistics
        { omega = gqpe0->label[random_list(num_omega, cp_reject)]; }
        // line 10
        q = exp(*E - omega - gqpe0->gamma);
        // line 11
        u = random_uniform();
    // line 12
    } while(u > (q - q_max)/(1.0 - q_max) && *n != n_max);
    // line 13 (E & a are returned through pointers in the argument list, state is postselected on measurement outcomes)
    for(int i=0 ; i<(1<<(gqpe0->num_site)) ; i++)
    { state[i] = 0.0; }
    state[c] = 1.0;
    post_gqpe(omega, state, gqpe0);
    free(cp_accept);
    free(cp_reject);
    return;
}

int main(int argc, char **argv)
{
    if(argc < 7) { printf("SYNTAX: <executable> <seed> <num_site> <num_sample> <epsilon> <field> <coupling>\n"); exit(1); }
    struct gqpe gqpe0;
    int seed, num_sample;
    sscanf(argv[1], "%d", &seed);
    sscanf(argv[2], "%d", &(gqpe0.num_site));
    sscanf(argv[3], "%d", &num_sample);
    sscanf(argv[4], "%lf", &(gqpe0.epsilon));
    sscanf(argv[5], "%lf", &(gqpe0.field));
    sscanf(argv[6], "%lf", &(gqpe0.coupling));
    random64(seed);

    // initial the GQPE measurement
    init_gqpe(&gqpe0);
    printf("tmax = %e\n", gqpe0.tmax);
    printf("num_ancilla = %d\n", gqpe0.num_ancilla);
    printf("num_ancilla2 = %d\n", gqpe0.num_ancilla2);
    int n_max = floor(0.5*log(2.0)/log(1.0+gqpe0.epsilon)) - 1;

    // calculate the site moments for each eigenstate
    int N = 1<<gqpe0.num_site;
    double *site_moment = (double*)malloc(sizeof(double)*N);
    for(int i=0 ; i<N ; i++)
    {
        site_moment[i] = 0.0;
        for(int j=0 ; j<N ; j++)
        {
            int filter = 0;
            if(j&1) { filter ^= 1; }
            if(j&2) { filter ^= 1; }
            if(filter)
            { site_moment[i] -= pow(gqpe0.eigenbasis[j+i*N],2); }
            else
            { site_moment[i] += pow(gqpe0.eigenbasis[j+i*N],2); }
        }
    }

    // calculate reference expectation values
    double Z = 0.0, energy_ref = 0.0, site_ref = 0.0;
    for(int i=0 ; i<N ; i++)
    {
        Z += exp(-gqpe0.energy[i]);
        energy_ref += gqpe0.energy[i]*exp(-gqpe0.energy[i]);
        site_ref += site_moment[i]*exp(-gqpe0.energy[i]);
    }
    energy_ref /= Z;
    site_ref /= Z;

    // calculate GQPE thermal average & standard error
    int num_label = 1<<gqpe0.num_ancilla;
    double omega_ave = 0.0, omega_err = 0.0;
    for(int i=0 ; i<num_label ; i++)
    for(int j=0 ; j<N ; j++)
    {
        omega_ave += gqpe0.label[i]*gqpe0.povm2[j+i*N]*exp(-gqpe0.energy[j])/Z;
        omega_err += gqpe0.label[i]*gqpe0.label[i]*gqpe0.povm2[j+i*N]*exp(-gqpe0.energy[j])/Z;
    }
    omega_err = sqrt(omega_err - omega_ave*omega_ave);
    printf("reference (E_min, E, site, omega, d_omega) = %e %e %e %e %e\n", gqpe0.energy[0], energy_ref, site_ref, omega_ave, omega_err);

    // calculate max-mix probabilities & moments
    double *p_mix = (double*)malloc(sizeof(double)*num_label);
    double *site_mix = (double*)malloc(sizeof(double)*num_label);
    for(int i=0 ; i<num_label ; i++)
    {
        p_mix[i] = 0.0;
        site_mix[i] = 0.0;
        for(int j=0 ; j<N ; j++)
        {
            p_mix[i] += gqpe0.povm2[j+i*N]/(double)N;
            site_mix[i] += site_moment[j]*gqpe0.povm2[j+i*N]/(double)N;
        }
    }

    // ignore outcomes with extremely low thermal probability for numerical stability
    int min_outcome = 0;
    double p_acc = 0.0;
    for(int i=0 ; i<num_label ; i++)
    {
        for(int j=0 ; j<N ; j++)
        { p_acc += gqpe0.povm2[j+i*N]*exp(-gqpe0.energy[j])/Z; }
        if(p_acc > CP_CUTOFF) { break; }
        else { min_outcome++; }
    }

    // efficiency analysis for direct sampling
    double omega_min = postselection_cutoff(min_outcome, num_sample, num_label, gqpe0.label, p_mix, site_mix);
    double p_post = postselection_probability(omega_min, num_label, gqpe0.label, p_mix);
    printf("postselection (omega_min, probability) = %e %e\n", omega_min, p_post);

    // initialize to a uniformly random state
    double *state = (double*)malloc(sizeof(double)*N);
    for(int i=0 ; i<N ; i++)
    { state[i] = 0.0; }
    state[(int)floor(random_uniform()*N)] = 1.0;

    // gather statistics from the Metropolis Markov chain
    double energy_ave = 0.0, site_ave = 0.0, site;
    long long int n_tot = 0;
    double start_time = omp_get_wtime();
    for(int i=0 ; i<num_sample ; i++)
    {
        int flip = i%gqpe0.num_site, n, a;
        double E;
        metropolis(flip, n_max, state, &gqpe0, &n, &E, &a);
        energy_ave += E;
        // extract an instantaneous site average from the computational basis state
        site = 0.0;
        for(int j=0 ; j<gqpe0.num_site ; j++)
        {
            int filter = 0;
            if(a&(1<<j)) { filter ^= 1; }
            if(a&(1<<((j+1)%gqpe0.num_site))) { filter ^= 1; }
            if(filter) { site -= 1.0; }
            else { site += 1.0; }
        }
        site /= (double)gqpe0.num_site;
        site_ave += site;
        n_tot += n;
        printf("%d %d %e %e\n", i, n, E, site);
        fflush(stdout);
    }
    printf("energy_ave = %e (%e)\n", energy_ave/(double)num_sample, energy_ref);
    printf("site_ave = %e (%e)\n", site_ave/(double)num_sample, site_ref);
    printf("iter_tot = %lld\n", n_tot);
    double end_time = omp_get_wtime();
    printf("elapsed_time = %e\n",end_time-start_time);

    free(p_mix);
    free(site_mix);
    free(site_moment);
    free(state);
    free_gqpe(&gqpe0);
    return 0;
}


==> anc/simulation.sh <==
./simulation 1 2 1000000 1e-8  0.0000000000 -3.00000000000 > sim2a.txt &
./simulation 1 2 1000000 1e-8 -1.1480502971 -2.77163859753 > sim2b.txt &
./simulation 1 2 1000000 1e-8 -2.1213203436 -2.12132034356 > sim2c.txt &
wait
./simulation 1 3 1000000 1e-8  0.0000000000 -3.00000000000 > sim3a.txt &
./simulation 1 3 1000000 1e-8 -1.1480502971 -2.77163859753 > sim3b.txt &
./simulation 1 3 1000000 1e-8 -2.1213203436 -2.12132034356 > sim3c.txt &
wait
./simulation 1 4 1000000 1e-8  0.0000000000 -3.00000000000 > sim4a.txt &
./simulation 1 4 1000000 1e-8 -1.1480502971 -2.77163859753 > sim4b.txt &
./simulation 1 4 1000000 1e-8 -2.1213203436 -2.12132034356 > sim4c.txt &
wait
./simulation 1 5 1000000 1e-8  0.0000000000 -3.00000000000 > sim5a.txt &
./simulation 1 5 1000000 1e-8 -1.1480502971 -2.77163859753 > sim5b.txt &
./simulation 1 5 1000000 1e-8 -2.1213203436 -2.12132034356 > sim5c.txt &
wait
./simulation 1 6 1000000 1e-8  0.0000000000 -3.00000000000 > sim6a.txt &
./simulation 1 6 1000000 1e-8 -1.1480502971 -2.77163859753 > sim6b.txt &
./simulation 1 6 1000000 1e-8 -2.1213203436 -2.12132034356 > sim6c.txt &
wait
./simulation 1 7 1000000 1e-8  0.0000000000 -3.00000000000 > sim7a.txt &
./simulation 1 7 1000000 1e-8 -1.1480502971 -2.77163859753 > sim7b.txt &
./simulation 1 7 1000000 1e-8 -2.1213203436 -2.12132034356 > sim7c.txt &
wait
./simulation 1 8 1000000 1e-8  0.0000000000 -3.00000000000 > sim8a.txt &
./simulation 1 8 1000000 1e-8 -1.1480502971 -2.77163859753 > sim8b.txt &
./simulation 1 8 1000000 1e-8 -2.1213203436 -2.12132034356 > sim8c.txt &
wait
./simulation 1 9 1000000 1e-8  0.0000000000 -3.00000000000 > sim9a.txt &
./simulation 1 9 1000000 1e-8 -1.1480502971 -2.77163859753 > sim9b.txt &
./simulation 1 9 1000000 1e-8 -2.1213203436 -2.12132034356 > sim9c.txt &
wait
./simulation 1 10 1000000 1e-8  0.0000000000 -3.00000000000 > sim10a.txt &
./simulation 1 10 1000000 1e-8 -1.1480502971 -2.77163859753 > sim10b.txt &
./simulation 1 10 1000000 1e-8 -2.1213203436 -2.12132034356 > sim10c.txt &
wait
./simulation 1 11 1000000 1e-8  0.0000000000 -3.00000000000 > sim11a.txt &
./simulation 1 11 1000000 1e-8 -1.1480502971 -2.77163859753 > sim11b.txt &
./simulation 1 11 1000000 1e-8 -2.1213203436 -2.12132034356 > sim11c.txt &
wait
./simulation 1 12 1000000 1e-8  0.0000000000 -3.00000000000 > sim12a.txt &
./simulation 1 12 1000000 1e-8 -1.1480502971 -2.77163859753 > sim12b.txt &
./simulation 1 12 1000000 1e-8 -2.1213203436 -2.12132034356 > sim12c.txt &
wait


==> anc/simulation.txt <==
a 2 31.742625711907742 1.0847472468887596 0.0467488479258334 124.95349469467023 45.62652185815814
a 3 67.97916302694898 0.9848892434216553 0.043988016643999185 71.47977724183876 34.725285279288414
a 4 142.81829628055456 1.2309979642638658 0.13852029327166696 42.87716726216829 5.294898955122928
a 5 289.0569401704164 1.143031280612962 0.08805551678242901 72.05467957470648 29.752955548848753
a 6 539.6857949301916 3.5130913522178773 2.078961961325795 124.98285912869567 43.489486555912634
a 7 994.9961642897867 1.8668008065275314 0.40429895593766596 100.45633550256346 36.45353767372699
a 8 2137.2476311281566 5.1479942522995 3.386750428991311 68.80061228715368 11.602593233902624
a 9 4510.457495703789 4.98619004683133 2.460815726379415 48.67902502852653 8.95223012888638
a 10 9216.53889471579 7.446937903229147 2.733173785462366 132.78353410683565 54.70325999443775
a 11 17584.45506037535 9.439670703883852 4.63303049012023 71.76400148433981 31.529178712976485
a 12 31152.64797507788 4.710824902520507 2.0245083513078588 115.95158899364637 38.68496130569111
b 2 37.938397148246565 1.2486395851530285 0.05361909845806439 136.04483430262573 50.46088184477795
b 3 67.21645243663001 1.164513091301526 0.05352248124588151 110.6646392726301 18.11610796124978
b 4 137.0578530791897 1.2430274644850838 0.08442248931816419 286.9198183043938 66.90450502125735
b 5 285.2133695478256 1.6055653502646523 0.19849614225303264 319.1348350553565 66.9688822878843
b 6 509.6104894146257 2.7428688285384135 0.4681575676598096 488.6051358295218 67.02681996168295
b 7 1136.0756153752384 6.47977832330163 1.2056741900421293 776.8415824919645 96.26793749444988
b 8 1942.4347798386145 5.711302714452286 1.1256175700593232 1158.4910412446086 123.44890401256487
b 9 4327.359557709235 13.135995668575443 2.450128377458865 1657.4223792184775 156.86161796515984
b 10 8763.374004152087 16.894230576517668 2.6737391504613277 2435.8902641795507 195.28133750863216
b 11 16115.941954244907 19.103498103513108 2.9636391650413305 2660.0019806163737 192.229680878082
b 12 35337.22490412128 35.80554466467635 6.18711576928943 3850.9676021857276 253.32855222705643
c 2 53.11636361125408 1.4770810231732028 0.06478529682124594 91.96598878636856 15.660410722155449
c 3 99.25558312655086 1.4231896895887302 0.0694563172433901 151.58581238457697 25.972171420849904
c 4 179.78921153261493 1.8192746555056447 0.08688474573789076 230.98812395067372 36.942691308099874
c 5 324.47884641280524 2.4055441515045666 0.12446122356407126 520.9032124502614 73.80530394076686
c 6 582.1345243029521 2.7583350248257936 0.14024019876554278 670.2979704282264 65.21743760401883
c 7 1034.3144150331393 3.82542213309508 0.1837572204673604 1203.3739756045304 90.50249685889679
c 8 1969.2125434112907 4.09795446251558 0.20741809763989563 2189.03451080861 152.8757952431337
c 9 4108.522513676244 4.320467556497477 0.20251260112200947 3775.30834001315 202.6060612115128
c 10 7847.07617941555 5.093645715594092 0.24836767074631214 6257.711189092464 251.80382458300684
c 11 14278.907326607303 5.727212431362754 0.2534742240247841 9829.822473933285 305.97013957187204
c 12 25259.248294874444 6.381060017217379 0.27780712468669316 16440.273489167535 438.1361360236295


==> anc/stop-head.txt <==
2 2 100 10000 1.000000e-06
1 4.358104e-01 2.471078e-09
2 2.822771e-01 1.885125e-04
3 9.910108e-02 7.945859e-05
4 4.944659e-02 4.731837e-05
5 2.929832e-02 3.386119e-05
6 1.923114e-02 2.525973e-05
7 1.351060e-02 2.032257e-05
8 9.985686e-03 1.558227e-05
9 7.660181e-03 1.162904e-05
10 6.045826e-03 9.291059e-06
11 4.883588e-03 8.045107e-06
12 4.021474e-03 7.044473e-06
13 3.365398e-03 6.215294e-06
14 2.853571e-03 5.552745e-06
15 2.448610e-03 4.682999e-06
16 2.123167e-03 4.149530e-06
17 1.857359e-03 3.728737e-06
18 1.636914e-03 3.426739e-06
19 1.452798e-03 3.157287e-06
20 1.298281e-03 2.912547e-06
21 1.166008e-03 2.679073e-06
22 1.052640e-03 2.508995e-06
23 9.550741e-04 2.337421e-06
24 8.698802e-04 2.174672e-06
25 7.959212e-04 1.992132e-06
26 7.305930e-04 1.880904e-06
27 6.731708e-04 1.750230e-06
28 6.217231e-04 1.624042e-06
29 5.760782e-04 1.542077e-06
30 5.350911e-04 1.454258e-06
31 4.982987e-04 1.374974e-06
32 4.650275e-04 1.310610e-06
33 4.349841e-04 1.248435e-06
34 4.076405e-04 1.163396e-06
35 3.827031e-04 1.100847e-06
36 3.600050e-04 1.047708e-06
37 3.392327e-04 1.001681e-06
38 3.201052e-04 9.518896e-07
39 3.026092e-04 9.016038e-07
40 2.865822e-04 8.599425e-07
41 2.715863e-04 8.224377e-07
42 2.577577e-04 7.819350e-07
43 2.449913e-04 7.494669e-07
44 2.332255e-04 7.197243e-07
45 2.221512e-04 6.968333e-07
46 2.119441e-04 6.652873e-07
47 2.023587e-04 6.307323e-07
48 1.933772e-04 6.036400e-07
49 1.850071e-04 5.770346e-07
50 1.771080e-04 5.522430e-07
51 1.697532e-04 5.323691e-07
52 1.628175e-04 5.078514e-07
53 1.562430e-04 4.884442e-07
54 1.500753e-04 4.687168e-07
55 1.442631e-04 4.515395e-07
56 1.388105e-04 4.328823e-07
57 1.336373e-04 4.174280e-07
58 1.287635e-04 4.028451e-07
59 1.241485e-04 3.906459e-07
60 1.197819e-04 3.782299e-07
61 1.156152e-04 3.695975e-07
62 1.116433e-04 3.548258e-07
63 1.078930e-04 3.431716e-07
64 1.042673e-04 3.325225e-07
65 1.008736e-04 3.266842e-07
66 9.762611e-05 3.184628e-07
67 9.450578e-05 3.098193e-07
68 9.153721e-05 3.009883e-07
69 8.872569e-05 2.918711e-07
70 8.605994e-05 2.852934e-07
71 8.346819e-05 2.775796e-07
72 8.098559e-05 2.683866e-07
73 7.862389e-05 2.607235e-07
74 7.637786e-05 2.552400e-07
75 7.419807e-05 2.490966e-07
76 7.212625e-05 2.426688e-07
77 7.013447e-05 2.350291e-07
78 6.821466e-05 2.282642e-07
79 6.636899e-05 2.220100e-07
80 6.460003e-05 2.171505e-07
81 6.289628e-05 2.117482e-07
82 6.127166e-05 2.069759e-07
83 5.969993e-05 2.005896e-07
84 5.818452e-05 1.966700e-07
85 5.672862e-05 1.916015e-07
86 5.531816e-05 1.862130e-07
87 5.396776e-05 1.809975e-07
88 5.266229e-05 1.787157e-07
89 5.139629e-05 1.755068e-07
90 5.018410e-05 1.704761e-07
91 4.900301e-05 1.658567e-07
92 4.787902e-05 1.616786e-07
93 4.676441e-05 1.576887e-07
94 4.570017e-05 1.540707e-07
95 4.466663e-05 1.506903e-07
96 4.368173e-05 1.474154e-07
97 4.271725e-05 1.446189e-07
98 4.178202e-05 1.420128e-07
99 4.088100e-05 1.399576e-07
100 4.000752e-05 1.376217e-07
101 3.916480e-05 1.344681e-07
102 3.834402e-05 1.314739e-07
103 3.754916e-05 1.291302e-07
104 3.677312e-05 1.275359e-07
105 3.603024e-05 1.244291e-07
106 3.530010e-05 1.222943e-07
107 3.459933e-05 1.195820e-07
108 3.392128e-05 1.181261e-07
109 3.325437e-05 1.158579e-07
110 3.261981e-05 1.142035e-07
111 3.199019e-05 1.115727e-07
112 3.138092e-05 1.095482e-07
113 3.079157e-05 1.075990e-07
114 3.022322e-05 1.052524e-07
115 2.966341e-05 1.037745e-07
116 2.912501e-05 1.015246e-07
117 2.859672e-05 1.000260e-07
118 2.807974e-05 9.770987e-08
119 2.757623e-05 9.622943e-08
120 2.708898e-05 9.512475e-08
121 2.661328e-05 9.314107e-08
122 2.614710e-05 9.171937e-08
123 2.569857e-05 8.982785e-08
124 2.525675e-05 8.814577e-08
125 2.482602e-05 8.630018e-08
126 2.440665e-05 8.453839e-08
127 2.399772e-05 8.296676e-08
128 2.359469e-05 8.117942e-08
129 2.320192e-05 7.970015e-08
130 2.282343e-05 7.836456e-08
131 2.245122e-05 7.710486e-08
132 2.209001e-05 7.633748e-08
133 2.173788e-05 7.556949e-08
134 2.139920e-05 7.456903e-08
135 2.106435e-05 7.346946e-08
136 2.072840e-05 7.181625e-08
137 2.040634e-05 7.062078e-08
138 2.008847e-05 6.920899e-08
139 1.978374e-05 6.800788e-08
140 1.947888e-05 6.685405e-08
141 1.918248e-05 6.567798e-08
142 1.889762e-05 6.445589e-08
143 1.861395e-05 6.391791e-08
144 1.834305e-05 6.300882e-08
145 1.807485e-05 6.210935e-08
146 1.780490e-05 6.125781e-08
147 1.754900e-05 6.044874e-08
148 1.729830e-05 5.986330e-08
149 1.705070e-05 5.920424e-08
150 1.680598e-05 5.843975e-08
151 1.657098e-05 5.755858e-08
152 1.634121e-05 5.669529e-08
153 1.611791e-05 5.585588e-08
154 1.589755e-05 5.501172e-08
155 1.567925e-05 5.437958e-08
156 1.546867e-05 5.364875e-08
157 1.526121e-05 5.254799e-08
158 1.505535e-05 5.187423e-08
159 1.485171e-05 5.097346e-08
160 1.465559e-05 5.040580e-08
161 1.446606e-05 4.985385e-08
162 1.427862e-05 4.929664e-08
163 1.409176e-05 4.856516e-08
164 1.391195e-05 4.792600e-08
165 1.373297e-05 4.748279e-08
166 1.355854e-05 4.707768e-08
167 1.338976e-05 4.659492e-08
168 1.322001e-05 4.617296e-08
169 1.305304e-05 4.547870e-08
170 1.289222e-05 4.514304e-08
171 1.272885e-05 4.421323e-08
172 1.257252e-05 4.379099e-08
173 1.241869e-05 4.340066e-08
174 1.226439e-05 4.308559e-08
175 1.211424e-05 4.290055e-08
176 1.196878e-05 4.258537e-08
177 1.182340e-05 4.197341e-08
178 1.168344e-05 4.153838e-08
179 1.154478e-05 4.089270e-08
180 1.140916e-05 4.043894e-08
181 1.127516e-05 3.973538e-08
182 1.114371e-05 3.928479e-08
183 1.101403e-05 3.865675e-08
184 1.088912e-05 3.830967e-08
185 1.076533e-05 3.811515e-08
186 1.064247e-05 3.770849e-08
187 1.052084e-05 3.728331e-08
188 1.040284e-05 3.696621e-08
189 1.028521e-05 3.643700e-08
190 1.017124e-05 3.613784e-08
191 1.005794e-05 3.580452e-08
192 9.948413e-06 3.538086e-08
193 9.838802e-06 3.487184e-08
194 9.730187e-06 3.460908e-08
195 9.624991e-06 3.411336e-08
196 9.520703e-06 3.383183e-08
197 9.417933e-06 3.359046e-08
198 9.315332e-06 3.338025e-08
199 9.216736e-06 3.286350e-08
200 9.119505e-06 3.250491e-08
201 9.023789e-06 3.216727e-08
202 8.929151e-06 3.197605e-08
203 8.835709e-06 3.176322e-08
204 8.744963e-06 3.140948e-08
205 8.654023e-06 3.114189e-08
206 8.563764e-06 3.074915e-08
207 8.475142e-06 3.026540e-08
208 8.389781e-06 3.005035e-08
209 8.304982e-06 2.980355e-08
210 8.222099e-06 2.944338e-08
211 8.138852e-06 2.938547e-08
212 8.056906e-06 2.919154e-08
213 7.975955e-06 2.890822e-08
214 7.896109e-06 2.852035e-08
215 7.817459e-06 2.819126e-08
216 7.742041e-06 2.789435e-08
217 7.665562e-06 2.729293e-08
218 7.590652e-06 2.707487e-08
219 7.516591e-06 2.681221e-08
220 7.445120e-06 2.646181e-08
221 7.373170e-06 2.615001e-08
222 7.302017e-06 2.592927e-08
223 7.232949e-06 2.564720e-08
224 7.164132e-06 2.530106e-08
225 7.097769e-06 2.513160e-08
226 7.030373e-06 2.497612e-08
227 6.965471e-06 2.470299e-08
228 6.902165e-06 2.448158e-08
229 6.837607e-06 2.411635e-08
230 6.774575e-06 2.395483e-08
231 6.712067e-06 2.367353e-08
232 6.650952e-06 2.349945e-08
233 6.589469e-06 2.329774e-08
234 6.530823e-06 2.310661e-08
235 6.472058e-06 2.293141e-08
236 6.413730e-06 2.278942e-08
237 6.356279e-06 2.266204e-08
238 6.299455e-06 2.247664e-08
239 6.242851e-06 2.220444e-08
240 6.189042e-06 2.206656e-08
241 6.135760e-06 2.182163e-08
242 6.082190e-06 2.171387e-08
243 6.029305e-06 2.148601e-08
244 5.978210e-06 2.133479e-08
245 5.926188e-06 2.110929e-08
246 5.874845e-06 2.091171e-08
247 5.824754e-06 2.082631e-08
248 5.775713e-06 2.067791e-08
249 5.726150e-06 2.053305e-08
250 5.677403e-06 2.037717e-08
251 5.629014e-06 2.031109e-08
252 5.580641e-06 2.021074e-08
253 5.533949e-06 2.004225e-08
254 5.488605e-06 1.986202e-08
255 5.442372e-06 1.970431e-08
256 5.397199e-06 1.961486e-08
257 5.352654e-06 1.952157e-08
258 5.308149e-06 1.937090e-08
259 5.265128e-06 1.918116e-08
260 5.222552e-06 1.900397e-08
261 5.180085e-06 1.883147e-08
262 5.138161e-06 1.863795e-08
263 5.096848e-06 1.857112e-08
264 5.055525e-06 1.845175e-08
265 5.015667e-06 1.837589e-08
266 4.976330e-06 1.828198e-08
267 4.937389e-06 1.814742e-08
268 4.898569e-06 1.806038e-08
269 4.858987e-06 1.792056e-08
270 4.821718e-06 1.775717e-08
271 4.784879e-06 1.762826e-08
272 4.747622e-06 1.752039e-08
273 4.710979e-06 1.735281e-08
274 4.674167e-06 1.724115e-08
275 4.638592e-06 1.710450e-08
276 4.602733e-06 1.695797e-08
277 4.567423e-06 1.681111e-08
278 4.533472e-06 1.669731e-08
279 4.499835e-06 1.657625e-08
280 4.466187e-06 1.650997e-08
281 4.433389e-06 1.643366e-08
282 4.400354e-06 1.630722e-08
283 4.367794e-06 1.615984e-08
284 4.335191e-06 1.606124e-08
285 4.303263e-06 1.592295e-08
286 4.271825e-06 1.581896e-08
287 4.240438e-06 1.569874e-08
288 4.209246e-06 1.559179e-08
289 4.178097e-06 1.545820e-08
290 4.147694e-06 1.529862e-08
291 4.117918e-06 1.514514e-08
292 4.088233e-06 1.508904e-08
293 4.058742e-06 1.501640e-08
294 4.028775e-06 1.498916e-08
295 3.999686e-06 1.491676e-08
296 3.971091e-06 1.482434e-08
297 3.943270e-06 1.473415e-08
298 3.915658e-06 1.463677e-08
299 3.888386e-06 1.457063e-08
300 3.861752e-06 1.458494e-08
301 3.834431e-06 1.449543e-08
302 3.808095e-06 1.437439e-08
303 3.781288e-06 1.426426e-08
304 3.755127e-06 1.418056e-08
305 3.728535e-06 1.409437e-08
306 3.703115e-06 1.395161e-08
307 3.678036e-06 1.387165e-08
308 3.652932e-06 1.379460e-08
309 3.628363e-06 1.374714e-08
310 3.603724e-06 1.369060e-08
311 3.579911e-06 1.360032e-08
312 3.555542e-06 1.352224e-08
313 3.531336e-06 1.347379e-08
314 3.506808e-06 1.337124e-08
315 3.483511e-06 1.326959e-08
316 3.460272e-06 1.321853e-08
317 3.437137e-06 1.312101e-08
318 3.413845e-06 1.298859e-08
319 3.391503e-06 1.288989e-08
320 3.369459e-06 1.282748e-08
321 3.347146e-06 1.273046e-08
322 3.325592e-06 1.270919e-08
323 3.303855e-06 1.265656e-08
324 3.282596e-06 1.260050e-08
325 3.261159e-06 1.249595e-08
326 3.239587e-06 1.237330e-08
327 3.219268e-06 1.231203e-08
328 3.198579e-06 1.226789e-08
329 3.178155e-06 1.221524e-08
330 3.158122e-06 1.210837e-08
331 3.137813e-06 1.198889e-08
332 3.118263e-06 1.187912e-08
333 3.098764e-06 1.181316e-08
334 3.079652e-06 1.175044e-08
335 3.060541e-06 1.171871e-08
336 3.041184e-06 1.166457e-08
337 3.022126e-06 1.157100e-08
338 3.003632e-06 1.150509e-08
339 2.985041e-06 1.145269e-08
340 2.966294e-06 1.140234e-08
341 2.948286e-06 1.130394e-08
342 2.930065e-06 1.124457e-08
343 2.912305e-06 1.120137e-08
344 2.894426e-06 1.114830e-08
345 2.876854e-06 1.106964e-08
346 2.859467e-06 1.104942e-08
347 2.842107e-06 1.101233e-08
348 2.824744e-06 1.093138e-08
349 2.807403e-06 1.089555e-08
350 2.790221e-06 1.081550e-08
351 2.773421e-06 1.077698e-08
352 2.757097e-06 1.069006e-08
353 2.740443e-06 1.061348e-08
354 2.724247e-06 1.054825e-08
355 2.708252e-06 1.048688e-08
356 2.692528e-06 1.043309e-08
357 2.676721e-06 1.033672e-08
358 2.660544e-06 1.030754e-08
359 2.644938e-06 1.026161e-08
360 2.629336e-06 1.021958e-08
361 2.613828e-06 1.016976e-08
362 2.598562e-06 1.015286e-08
363 2.583281e-06 1.006917e-08
364 2.568339e-06 1.001100e-08
365 2.553775e-06 9.944532e-09
366 2.539029e-06 9.927885e-09
367 2.524230e-06 9.889651e-09
368 2.510138e-06 9.852865e-09
369 2.495761e-06 9.791870e-09
370 2.481709e-06 9.734882e-09
371 2.467644e-06 9.690893e-09
372 2.453796e-06 9.638837e-09
373 2.440151e-06 9.607725e-09
374 2.425995e-06 9.590985e-09
375 2.412184e-06 9.560678e-09
376 2.399027e-06 9.483997e-09
377 2.385383e-06 9.409640e-09
378 2.372336e-06 9.334467e-09
379 2.359298e-06 9.236282e-09
380 2.346453e-06 9.181291e-09
381 2.333240e-06 9.091480e-09
382 2.320418e-06 9.029456e-09
383 2.307783e-06 8.998099e-09
384 2.295174e-06 8.935963e-09
385 2.282587e-06 8.874936e-09
386 2.270370e-06 8.824373e-09
387 2.258081e-06 8.794126e-09
388 2.245763e-06 8.745845e-09
389 2.233679e-06 8.677792e-09
390 2.221884e-06 8.648434e-09
391 2.209853e-06 8.636282e-09
392 2.197916e-06 8.585165e-09
393 2.186226e-06 8.545002e-09
394 2.174536e-06 8.516763e-09
395 2.162961e-06 8.493119e-09
396 2.151300e-06 8.431035e-09
397 2.140030e-06 8.379341e-09
398 2.128787e-06 8.351918e-09
399 2.117336e-06 8.295789e-09
400 2.106440e-06 8.272910e-09
401 2.095621e-06 8.227812e-09
402 2.084775e-06 8.187644e-09
403 2.074005e-06 8.145785e-09
404 2.062962e-06 8.087292e-09
405 2.052413e-06 8.037408e-09
406 2.041616e-06 7.999619e-09
407 2.030701e-06 7.944312e-09
408 2.020173e-06 7.901280e-09
409 2.009746e-06 7.872828e-09
410 1.999609e-06 7.809037e-09
411 1.989381e-06 7.795949e-09
412 1.979240e-06 7.740085e-09
413 1.968939e-06 7.718534e-09
414 1.958843e-06 7.665560e-09
415 1.948853e-06 7.619636e-09
416 1.939036e-06 7.600347e-09
417 1.929273e-06 7.558685e-09
418 1.919547e-06 7.527103e-09
419 1.909880e-06 7.506592e-09
420 1.900257e-06 7.469096e-09
421 1.890744e-06 7.440191e-09
422 1.881483e-06 7.400685e-09
423 1.872348e-06 7.370227e-09
424 1.863124e-06 7.326377e-09
425 1.854148e-06 7.294318e-09
426 1.844980e-06 7.265133e-09
427 1.835857e-06 7.236603e-09
428 1.826824e-06 7.201921e-09
429 1.817886e-06 7.171274e-09
430 1.808940e-06 7.136760e-09
431 1.799854e-06 7.104920e-09
432 1.790871e-06 7.081384e-09
433 1.782134e-06 7.025982e-09
434 1.773437e-06 6.999653e-09
435 1.764885e-06 6.972474e-09
436 1.756144e-06 6.912253e-09
437 1.747764e-06 6.858404e-09
438 1.739470e-06 6.824925e-09
439 1.731205e-06 6.810626e-09
440 1.722925e-06 6.765187e-09
441 1.714664e-06 6.734670e-09
442 1.706588e-06 6.699971e-09
443 1.698447e-06 6.638991e-09
444 1.690630e-06 6.621630e-09
445 1.682826e-06 6.594223e-09
446 1.675101e-06 6.569300e-09
447 1.667234e-06 6.547611e-09
448 1.659485e-06 6.511393e-09
449 1.651783e-06 6.469523e-09
450 1.644078e-06 6.444361e-09
451 1.636495e-06 6.396978e-09
452 1.628736e-06 6.356381e-09
453 1.621156e-06 6.333261e-09
454 1.613603e-06 6.303759e-09
455 1.606235e-06 6.268283e-09
456 1.598960e-06 6.239493e-09
457 1.591373e-06 6.202526e-09
458 1.584247e-06 6.174626e-09
459 1.576940e-06 6.144610e-09
460 1.569656e-06 6.123886e-09
461 1.562681e-06 6.099926e-09
462 1.555444e-06 6.098481e-09
463 1.548454e-06 6.074747e-09
464 1.541641e-06 6.048393e-09
465 1.534714e-06 6.004337e-09
466 1.527952e-06 5.980035e-09
467 1.521123e-06 5.950172e-09
468 1.514295e-06 5.918929e-09
469 1.507541e-06 5.903511e-09
470 1.500792e-06 5.883717e-09
471 1.494017e-06 5.849444e-09
472 1.487410e-06 5.835957e-09
473 1.481015e-06 5.812152e-09
474 1.474421e-06 5.788703e-09
475 1.467914e-06 5.758573e-09
476 1.461434e-06 5.733429e-09
477 1.454792e-06 5.741663e-09
478 1.448397e-06 5.707624e-09
479 1.441909e-06 5.704069e-09
480 1.435465e-06 5.673891e-09
481 1.429311e-06 5.642923e-09
482 1.423107e-06 5.606438e-09
483 1.416857e-06 5.572433e-09
484 1.410713e-06 5.554610e-09
485 1.404665e-06 5.534226e-09
486 1.398525e-06 5.506766e-09
487 1.392450e-06 5.481758e-09
488 1.386482e-06 5.460026e-09
489 1.380353e-06 5.443448e-09
490 1.374373e-06 5.406610e-09
491 1.368522e-06 5.394622e-09
492 1.362814e-06 5.377618e-09
493 1.356925e-06 5.359437e-09
494 1.351080e-06 5.345780e-09
495 1.345447e-06 5.351167e-09
496 1.339774e-06 5.317836e-09
497 1.334020e-06 5.280024e-09
498 1.328280e-06 5.252804e-09
499 1.322679e-06 5.241427e-09
500 1.317203e-06 5.206275e-09
501 1.311501e-06 5.183553e-09
502 1.305936e-06 5.160902e-09
503 1.300394e-06 5.137708e-09
504 1.295149e-06 5.115717e-09
505 1.289886e-06 5.088911e-09
506 1.284478e-06 5.061968e-09
507 1.279334e-06 5.035572e-09
508 1.274091e-06 5.001516e-09
509 1.268835e-06 4.983973e-09
510 1.263612e-06 4.963032e-09
511 1.258418e-06 4.953952e-09
512 1.253094e-06 4.942475e-09
513 1.248059e-06 4.935595e-09
514 1.242935e-06 4.915897e-09
515 1.237684e-06 4.902891e-09
516 1.232572e-06 4.873221e-09
517 1.227565e-06 4.831363e-09
518 1.222754e-06 4.797264e-09
519 1.217838e-06 4.775829e-09
520 1.212940e-06 4.771398e-09
521 1.207890e-06 4.764997e-09
522 1.202845e-06 4.734380e-09
523 1.198047e-06 4.726977e-09
524 1.193249e-06 4.708053e-09
525 1.188619e-06 4.677534e-09
526 1.184011e-06 4.661381e-09
527 1.179318e-06 4.642682e-09
528 1.174559e-06 4.649966e-09
529 1.169967e-06 4.626628e-09
530 1.165004e-06 4.588110e-09
531 1.160280e-06 4.565408e-09
532 1.155745e-06 4.555050e-09
533 1.151265e-06 4.540199e-09
534 1.146665e-06 4.514948e-09
535 1.142109e-06 4.493456e-09
536 1.137723e-06 4.475378e-09
537 1.133175e-06 4.457575e-09
538 1.128676e-06 4.429278e-09
539 1.124327e-06 4.409181e-09
540 1.120042e-06 4.388663e-09
541 1.115826e-06 4.369898e-09
542 1.111434e-06 4.340215e-09
543 1.107188e-06 4.316250e-09
544 1.102936e-06 4.308025e-09
545 1.098717e-06 4.295975e-09
546 1.094424e-06 4.280796e-09
547 1.090297e-06 4.262932e-09
548 1.086222e-06 4.250966e-09
549 1.082083e-06 4.247680e-09
550 1.078005e-06 4.228943e-09
551 1.073963e-06 4.211611e-09
552 1.069939e-06 4.184956e-09
553 1.065856e-06 4.167904e-09
554 1.061828e-06 4.152318e-09
555 1.057896e-06 4.145118e-09
556 1.053853e-06 4.135466e-09
557 1.049770e-06 4.112275e-09
558 1.045758e-06 4.106463e-09
559 1.041641e-06 4.091184e-09
560 1.037723e-06 4.070117e-09
561 1.033934e-06 4.061838e-09
562 1.030022e-06 4.058326e-09
563 1.026258e-06 4.032833e-09
564 1.022495e-06 4.014539e-09
565 1.018685e-06 4.003219e-09
566 1.014887e-06 3.991108e-09
567 1.011268e-06 3.970049e-09
568 1.007522e-06 3.955975e-09
569 1.003936e-06 3.941496e-09
570 1.000242e-06 3.928526e-09
571 9.965346e-07 3.921448e-09
572 9.928831e-07 3.907458e-09
573 9.891990e-07 3.895154e-09
574 9.855485e-07 3.894314e-09
575 9.819998e-07 3.889602e-09
576 9.784473e-07 3.886136e-09
577 9.748536e-07 3.869862e-09
578 9.713010e-07 3.856827e-09
579 9.677776e-07 3.850248e-09
580 9.641991e-07 3.835949e-09
581 9.606843e-07 3.819559e-09
582 9.572543e-07 3.799880e-09
583 9.538116e-07 3.786587e-09
584 9.504243e-07 3.775535e-09
585 9.469104e-07 3.757867e-09
586 9.434776e-07 3.748823e-09
587 9.401694e-07 3.740900e-09
588 9.368262e-07 3.721527e-09
589 9.334989e-07 3.717307e-09
590 9.302487e-07 3.713196e-09
591 9.269843e-07 3.699748e-09
592 9.236422e-07 3.680242e-09
593 9.204728e-07 3.670096e-09
594 9.173516e-07 3.655397e-09
595 9.141883e-07 3.638376e-09
596 9.108712e-07 3.626706e-09
597 9.076378e-07 3.611415e-09
598 9.045135e-07 3.606024e-09
599 9.013051e-07 3.601503e-09
600 8.981042e-07 3.581897e-09
601 8.949611e-07 3.567259e-09
602 8.919068e-07 3.557307e-09
603 8.887740e-07 3.548396e-09
604 8.857612e-07 3.533728e-09
605 8.826153e-07 3.527022e-09
606 8.794751e-07 3.506365e-09
607 8.765200e-07 3.496006e-09
608 8.734279e-07 3.485729e-09
609 8.703570e-07 3.482732e-09
610 8.672480e-07 3.464344e-09
611 8.644031e-07 3.452573e-09
612 8.612989e-07 3.438551e-09
613 8.582673e-07 3.414795e-09
614 8.554000e-07 3.409289e-09
615 8.524865e-07 3.408339e-09
616 8.495795e-07 3.402995e-09
617 8.467769e-07 3.399076e-09
618 8.439158e-07 3.386597e-09
619 8.410117e-07 3.382613e-09
620 8.382012e-07 3.371120e-09
621 8.352792e-07 3.360683e-09
622 8.325282e-07 3.353649e-09
623 8.297463e-07 3.346484e-09
624 8.269508e-07 3.337455e-09
625 8.241544e-07 3.329787e-09
626 8.213457e-07 3.317638e-09
627 8.185998e-07 3.306824e-09
628 8.158341e-07 3.298310e-09
629 8.131374e-07 3.284006e-09
630 8.105091e-07 3.277878e-09
631 8.078598e-07 3.259378e-09
632 8.051677e-07 3.243656e-09
633 8.025421e-07 3.238466e-09
634 7.998254e-07 3.222310e-09
635 7.971918e-07 3.211739e-09
636 7.945569e-07 3.196054e-09
637 7.919665e-07 3.184370e-09
638 7.893543e-07 3.175402e-09
639 7.868393e-07 3.163389e-09
640 7.842991e-07 3.149394e-09
641 7.817255e-07 3.132752e-09
642 7.792358e-07 3.132943e-09
643 7.766530e-07 3.118834e-09
644 7.741820e-07 3.106803e-09
645 7.715709e-07 3.081721e-09
646 7.690050e-07 3.056110e-09
647 7.665281e-07 3.058610e-09
648 7.640565e-07 3.043704e-09
649 7.616082e-07 3.040001e-09
650 7.591759e-07 3.033187e-09
651 7.567729e-07 3.029835e-09
652 7.543284e-07 3.014206e-09
653 7.518468e-07 3.002945e-09
654 7.493680e-07 2.987009e-09
655 7.469567e-07 2.990466e-09
656 7.446389e-07 2.979227e-09
657 7.422420e-07 2.975517e-09
658 7.399335e-07 2.958444e-09
659 7.377140e-07 2.945307e-09
660 7.354774e-07 2.939451e-09
661 7.331121e-07 2.933445e-09
662 7.308199e-07 2.922496e-09
663 7.284954e-07 2.918026e-09
664 7.262375e-07 2.910657e-09
665 7.240145e-07 2.902593e-09
666 7.217200e-07 2.899435e-09
667 7.195208e-07 2.894199e-09
668 7.172595e-07 2.884054e-09
669 7.150098e-07 2.882528e-09
670 7.127852e-07 2.874186e-09
671 7.106431e-07 2.863656e-09
672 7.084455e-07 2.861675e-09
673 7.061846e-07 2.854830e-09
674 7.040358e-07 2.845521e-09
675 7.018686e-07 2.839244e-09
676 6.997405e-07 2.831829e-09
677 6.976134e-07 2.823746e-09
678 6.954308e-07 2.826113e-09
679 6.933294e-07 2.823811e-09
680 6.911888e-07 2.810562e-09
681 6.890462e-07 2.798907e-09
682 6.869121e-07 2.786664e-09
683 6.848406e-07 2.776972e-09
684 6.827479e-07 2.768039e-09
685 6.807131e-07 2.760701e-09
686 6.786669e-07 2.745394e-09
687 6.765660e-07 2.736403e-09
688 6.744642e-07 2.726939e-09
689 6.724902e-07 2.715950e-09
690 6.704798e-07 2.704935e-09
691 6.684447e-07 2.701887e-09
692 6.664100e-07 2.690793e-09
693 6.643958e-07 2.687040e-09
694 6.623415e-07 2.684002e-09
695 6.603513e-07 2.675649e-09
696 6.584016e-07 2.668580e-09
697 6.564178e-07 2.666681e-09
698 6.544541e-07 2.660715e-09
699 6.525588e-07 2.654968e-09
700 6.506278e-07 2.650275e-09
701 6.487096e-07 2.645857e-09
702 6.467984e-07 2.640395e-09
703 6.449228e-07 2.636618e-09
704 6.430012e-07 2.637938e-09
705 6.410910e-07 2.632223e-09
706 6.391990e-07 2.625317e-09
707 6.373169e-07 2.620677e-09
708 6.354130e-07 2.612249e-09
709 6.335198e-07 2.602749e-09
710 6.316527e-07 2.599833e-09
711 6.297302e-07 2.589852e-09
712 6.278399e-07 2.586477e-09
713 6.260023e-07 2.587886e-09
714 6.241941e-07 2.577930e-09
715 6.223825e-07 2.572831e-09
716 6.205705e-07 2.565026e-09
717 6.187574e-07 2.559288e-09
718 6.168328e-07 2.544687e-09
719 6.150484e-07 2.536372e-09
720 6.132942e-07 2.530632e-09
721 6.115293e-07 2.529482e-09
722 6.097591e-07 2.522337e-09
723 6.080138e-07 2.518778e-09
724 6.062992e-07 2.509959e-09
725 6.044953e-07 2.509379e-09
726 6.027613e-07 2.495603e-09
727 6.010330e-07 2.494365e-09
728 5.993885e-07 2.487994e-09
729 5.976769e-07 2.482134e-09
730 5.959962e-07 2.468692e-09
731 5.943715e-07 2.466129e-09
732 5.927160e-07 2.462873e-09
733 5.910547e-07 2.456528e-09
734 5.894303e-07 2.452748e-09
735 5.877498e-07 2.450676e-09
736 5.861065e-07 2.445020e-09
737 5.844307e-07 2.438160e-09
738 5.827881e-07 2.423833e-09
739 5.810911e-07 2.416729e-09
740 5.793983e-07 2.414489e-09
741 5.777923e-07 2.406612e-09
742 5.761792e-07 2.398481e-09
743 5.744854e-07 2.391824e-09
744 5.728252e-07 2.380318e-09
745 5.712148e-07 2.367087e-09
746 5.696341e-07 2.364973e-09
747 5.680851e-07 2.360837e-09
748 5.664804e-07 2.364530e-09
749 5.648557e-07 2.362190e-09
750 5.632738e-07 2.356163e-09
751 5.616613e-07 2.350514e-09
752 5.600936e-07 2.339011e-09
753 5.585562e-07 2.334345e-09
754 5.569967e-07 2.330817e-09
755 5.555027e-07 2.326672e-09
756 5.539950e-07 2.323877e-09
757 5.524905e-07 2.318167e-09
758 5.509905e-07 2.310309e-09
759 5.494736e-07 2.304884e-09
760 5.479685e-07 2.300570e-09
761 5.464873e-07 2.293380e-09
762 5.450244e-07 2.285158e-09
763 5.435497e-07 2.278891e-09
764 5.420475e-07 2.276422e-09
765 5.405371e-07 2.273770e-09
766 5.390966e-07 2.267176e-09
767 5.376601e-07 2.258600e-09
768 5.362580e-07 2.256561e-09
769 5.348795e-07 2.247681e-09
770 5.334446e-07 2.242250e-09
771 5.320179e-07 2.241021e-09
772 5.305646e-07 2.236797e-09
773 5.291733e-07 2.229513e-09
774 5.277517e-07 2.224717e-09
775 5.262826e-07 2.219553e-09
776 5.248811e-07 2.212580e-09
777 5.235097e-07 2.207066e-09
778 5.220688e-07 2.202795e-09
779 5.207032e-07 2.195241e-09
780 5.192923e-07 2.183385e-09
781 5.178314e-07 2.182177e-09
782 5.164625e-07 2.174923e-09
783 5.151254e-07 2.172100e-09
784 5.137468e-07 2.171941e-09
785 5.124050e-07 2.162553e-09
786 5.110555e-07 2.160821e-09
787 5.096227e-07 2.157104e-09
788 5.083182e-07 2.150687e-09
789 5.069398e-07 2.144170e-09
790 5.056098e-07 2.139176e-09
791 5.042578e-07 2.132067e-09
792 5.029600e-07 2.130891e-09
793 5.016304e-07 2.123768e-09
794 5.003186e-07 2.115723e-09
795 4.989888e-07 2.108044e-09
796 4.976342e-07 2.102858e-09
797 4.963836e-07 2.100304e-09
798 4.951011e-07 2.097633e-09
799 4.937635e-07 2.091457e-09
800 4.924505e-07 2.085076e-09
801 4.911793e-07 2.079041e-09
802 4.899253e-07 2.076962e-09
803 4.886494e-07 2.066919e-09
804 4.874028e-07 2.066139e-09
805 4.860817e-07 2.056491e-09
806 4.847862e-07 2.050276e-09
807 4.835502e-07 2.048900e-09
808 4.822728e-07 2.048459e-09
809 4.810102e-07 2.044815e-09
810 4.797372e-07 2.038327e-09
811 4.785406e-07 2.031034e-09
812 4.772866e-07 2.025024e-09
813 4.761064e-07 2.015979e-09
814 4.749187e-07 2.015214e-09
815 4.736937e-07 2.011803e-09
816 4.724709e-07 2.006793e-09
817 4.713189e-07 1.999634e-09
818 4.701221e-07 1.996356e-09
819 4.689623e-07 1.993342e-09
820 4.677291e-07 1.989521e-09
821 4.665574e-07 1.980890e-09
822 4.653783e-07 1.978296e-09
823 4.642130e-07 1.974310e-09
824 4.630351e-07 1.967005e-09
825 4.618492e-07 1.963363e-09
826 4.607148e-07 1.959481e-09
827 4.595398e-07 1.953789e-09
828 4.584009e-07 1.949270e-09
829 4.572829e-07 1.945745e-09
830 4.561648e-07 1.942132e-09
831 4.550544e-07 1.941604e-09
832 4.538947e-07 1.935413e-09
833 4.527682e-07 1.930436e-09
834 4.516692e-07 1.923588e-09
835 4.504968e-07 1.921402e-09
836 4.493178e-07 1.914100e-09
837 4.481868e-07 1.907577e-09
838 4.470923e-07 1.905641e-09
839 4.460146e-07 1.902549e-09
840 4.449179e-07 1.897061e-09
841 4.438515e-07 1.890262e-09
842 4.427895e-07 1.886209e-09
843 4.417195e-07 1.879366e-09
844 4.406929e-07 1.875396e-09
845 4.395915e-07 1.868877e-09
846 4.385315e-07 1.864132e-09
847 4.374634e-07 1.862547e-09
848 4.363902e-07 1.859073e-09
849 4.353315e-07 1.854330e-09
850 4.342540e-07 1.850794e-09
851 4.331717e-07 1.845502e-09
852 4.321135e-07 1.843095e-09
853 4.310644e-07 1.840795e-09
854 4.300180e-07 1.835683e-09
855 4.289533e-07 1.830346e-09
856 4.278843e-07 1.827193e-09
857 4.268076e-07 1.821940e-09
858 4.257770e-07 1.817196e-09
859 4.247291e-07 1.813911e-09
860 4.236947e-07 1.808220e-09
861 4.226679e-07 1.801563e-09
862 4.216179e-07 1.798291e-09
863 4.206531e-07 1.791548e-09
864 4.196115e-07 1.785638e-09
865 4.185996e-07 1.783740e-09
866 4.175810e-07 1.778405e-09
867 4.165723e-07 1.772632e-09
868 4.155651e-07 1.768585e-09
869 4.145646e-07 1.766067e-09
870 4.135645e-07 1.762054e-09
871 4.125952e-07 1.755949e-09
872 4.116304e-07 1.751391e-09
873 4.106756e-07 1.748475e-09
874 4.097171e-07 1.744468e-09
875 4.087685e-07 1.744040e-09
876 4.078171e-07 1.741862e-09
877 4.068622e-07 1.738185e-09
878 4.058547e-07 1.732779e-09
879 4.049270e-07 1.730667e-09
880 4.039536e-07 1.725109e-09
881 4.029685e-07 1.717825e-09
882 4.020347e-07 1.713159e-09
883 4.010941e-07 1.699368e-09
884 4.001728e-07 1.695652e-09
885 3.992189e-07 1.695990e-09
886 3.983105e-07 1.691091e-09
887 3.973940e-07 1.686694e-09
888 3.964683e-07 1.679431e-09
889 3.954930e-07 1.678006e-09
890 3.945733e-07 1.672678e-09
891 3.936359e-07 1.665880e-09
892 3.927435e-07 1.661527e-09
893 3.918588e-07 1.657125e-09
894 3.909873e-07 1.654786e-09
895 3.900462e-07 1.654404e-09
896 3.891428e-07 1.651235e-09
897 3.882363e-07 1.646965e-09
898 3.872839e-07 1.641916e-09
899 3.863862e-07 1.636803e-09
900 3.854825e-07 1.631477e-09
901 3.845937e-07 1.628295e-09
902 3.836572e-07 1.623868e-09
903 3.827520e-07 1.623805e-09
904 3.818387e-07 1.628328e-09
905 3.809559e-07 1.626471e-09
906 3.800863e-07 1.623273e-09
907 3.792342e-07 1.620309e-09
908 3.783724e-07 1.614848e-09
909 3.775060e-07 1.610862e-09
910 3.766416e-07 1.604180e-09
911 3.758012e-07 1.602270e-09
912 3.749667e-07 1.598020e-09
913 3.741065e-07 1.594496e-09
914 3.732599e-07 1.590729e-09
915 3.723994e-07 1.583780e-09
916 3.715695e-07 1.580900e-09
917 3.707386e-07 1.577292e-09
918 3.699142e-07 1.573677e-09
919 3.690611e-07 1.571696e-09
920 3.682383e-07 1.568266e-09
921 3.674129e-07 1.561138e-09
922 3.665758e-07 1.556061e-09
923 3.657320e-07 1.549160e-09
924 3.648842e-07 1.542728e-09
925 3.641012e-07 1.539139e-09
926 3.632756e-07 1.534574e-09
927 3.624529e-07 1.531654e-09
928 3.616405e-07 1.528721e-09
929 3.608156e-07 1.527738e-09
930 3.599957e-07 1.522291e-09
931 3.591772e-07 1.520371e-09
932 3.583140e-07 1.519121e-09
933 3.575481e-07 1.514809e-09
934 3.567647e-07 1.512879e-09
935 3.559475e-07 1.507130e-09
936 3.551748e-07 1.504927e-09
937 3.544037e-07 1.502693e-09
938 3.536065e-07 1.496624e-09
939 3.528029e-07 1.493236e-09
940 3.520048e-07 1.489384e-09
941 3.512266e-07 1.484528e-09
942 3.504515e-07 1.478761e-09
943 3.496962e-07 1.473680e-09
944 3.489019e-07 1.474630e-09
945 3.481450e-07 1.470950e-09
946 3.473711e-07 1.468618e-09
947 3.465927e-07 1.466598e-09
948 3.458312e-07 1.464626e-09
949 3.450571e-07 1.461189e-09
950 3.442645e-07 1.459018e-09
951 3.435265e-07 1.456926e-09
952 3.427658e-07 1.454903e-09
953 3.420318e-07 1.452845e-09
954 3.412884e-07 1.447462e-09
955 3.405645e-07 1.444688e-09
956 3.398251e-07 1.442432e-09
957 3.391043e-07 1.441544e-09
958 3.383543e-07 1.436114e-09
959 3.376235e-07 1.428664e-09
960 3.368987e-07 1.427525e-09
961 3.361484e-07 1.422415e-09
962 3.354054e-07 1.421654e-09
963 3.346453e-07 1.420834e-09
964 3.339211e-07 1.415846e-09
965 3.331913e-07 1.414807e-09
966 3.324413e-07 1.409610e-09
967 3.317299e-07 1.405705e-09
968 3.310309e-07 1.403834e-09
969 3.303407e-07 1.403484e-09
970 3.296291e-07 1.399027e-09
971 3.289240e-07 1.395630e-09
972 3.282202e-07 1.391385e-09
973 3.275360e-07 1.388868e-09
974 3.268344e-07 1.386480e-09
975 3.261352e-07 1.383330e-09
976 3.254288e-07 1.381941e-09
977 3.247343e-07 1.378398e-09
978 3.240477e-07 1.376682e-09
979 3.233388e-07 1.371276e-09
980 3.226572e-07 1.366076e-09
981 3.219892e-07 1.364660e-09
982 3.213007e-07 1.356111e-09
983 3.206149e-07 1.354150e-09
984 3.199477e-07 1.352975e-09
985 3.192757e-07 1.348238e-09
986 3.186033e-07 1.344555e-09
987 3.179339e-07 1.340964e-09
988 3.172535e-07 1.341667e-09
989 3.165803e-07 1.336261e-09
990 3.159068e-07 1.334735e-09
991 3.152492e-07 1.330248e-09
992 3.146073e-07 1.326348e-09
993 3.139538e-07 1.323316e-09
994 3.132965e-07 1.321067e-09
995 3.126557e-07 1.315620e-09
996 3.119990e-07 1.312618e-09
997 3.113523e-07 1.308078e-09
998 3.107185e-07 1.303962e-09
999 3.100731e-07 1.302240e-09
1000 3.094060e-07 1.299853e-09
1001 3.087681e-07 1.297716e-09
1002 3.081119e-07 1.293028e-09
1003 3.074441e-07 1.294641e-09
1004 3.067958e-07 1.294769e-09
1005 3.061748e-07 1.293223e-09
1006 3.055452e-07 1.289372e-09
1007 3.048905e-07 1.282741e-09
1008 3.042699e-07 1.276147e-09
1009 3.036376e-07 1.269306e-09
1010 3.030377e-07 1.268376e-09
1011 3.023686e-07 1.265625e-09
1012 3.017367e-07 1.264778e-09
1013 3.011110e-07 1.262291e-09
1014 3.004899e-07 1.262626e-09
1015 2.998976e-07 1.259975e-09
1016 2.992551e-07 1.255680e-09
1017 2.986767e-07 1.253507e-09
1018 2.980595e-07 1.248310e-09
1019 2.974353e-07 1.247862e-09
1020 2.968264e-07 1.245224e-09
1021 2.961992e-07 1.244484e-09
1022 2.955888e-07 1.242512e-09
1023 2.949988e-07 1.240950e-09
1024 2.943981e-07 1.239005e-09
1025 2.938028e-07 1.235126e-09
1026 2.932051e-07 1.232166e-09
1027 2.926027e-07 1.231807e-09
1028 2.919988e-07 1.230535e-09
1029 2.913931e-07 1.229564e-09
1030 2.907815e-07 1.227532e-09
1031 2.901669e-07 1.223028e-09
1032 2.895854e-07 1.218560e-09
1033 2.889962e-07 1.218227e-09
1034 2.884229e-07 1.215530e-09
1035 2.878481e-07 1.212813e-09
1036 2.872654e-07 1.211850e-09
1037 2.867010e-07 1.209950e-09
1038 2.861245e-07 1.207670e-09
1039 2.855558e-07 1.205069e-09
1040 2.850039e-07 1.202311e-09
1041 2.844362e-07 1.200344e-09
1042 2.838832e-07 1.197754e-09
1043 2.833329e-07 1.195987e-09
1044 2.827794e-07 1.193618e-09
1045 2.822187e-07 1.195482e-09
1046 2.816779e-07 1.193218e-09
1047 2.811276e-07 1.191177e-09
1048 2.805507e-07 1.188255e-09
1049 2.800180e-07 1.187616e-09
1050 2.794581e-07 1.186360e-09
1051 2.789122e-07 1.186389e-09
1052 2.783593e-07 1.183436e-09
1053 2.778449e-07 1.181131e-09
1054 2.773094e-07 1.178199e-09
1055 2.767407e-07 1.174300e-09
1056 2.761898e-07 1.170921e-09
1057 2.756638e-07 1.169233e-09
1058 2.751174e-07 1.169075e-09
1059 2.745703e-07 1.169013e-09
1060 2.740345e-07 1.167839e-09
1061 2.734933e-07 1.163696e-09
1062 2.729608e-07 1.161043e-09
1063 2.724009e-07 1.157817e-09
1064 2.718716e-07 1.156281e-09
1065 2.713286e-07 1.153636e-09
1066 2.707994e-07 1.150182e-09
1067 2.702674e-07 1.148699e-09
1068 2.697337e-07 1.142071e-09
1069 2.692113e-07 1.140782e-09
1070 2.686901e-07 1.138698e-09
1071 2.681903e-07 1.135934e-09
1072 2.676734e-07 1.136021e-09
1073 2.671546e-07 1.133720e-09
1074 2.666510e-07 1.129579e-09
1075 2.661223e-07 1.126054e-09
1076 2.656105e-07 1.125649e-09
1077 2.651142e-07 1.125732e-09
1078 2.646017e-07 1.123756e-09
1079 2.640826e-07 1.118847e-09
1080 2.635746e-07 1.116568e-09
1081 2.630844e-07 1.113918e-09
1082 2.625687e-07 1.109752e-09
1083 2.620738e-07 1.108271e-09
1084 2.615684e-07 1.105430e-09
1085 2.610767e-07 1.101438e-09
1086 2.605823e-07 1.100389e-09
1087 2.600838e-07 1.098956e-09
1088 2.595785e-07 1.098995e-09
1089 2.590915e-07 1.096860e-09
1090 2.586019e-07 1.095105e-09
1091 2.581037e-07 1.092479e-09
1092 2.575923e-07 1.092122e-09
1093 2.570976e-07 1.089868e-09
1094 2.566145e-07 1.086905e-09
1095 2.561217e-07 1.085861e-09
1096 2.556515e-07 1.083997e-09
1097 2.551554e-07 1.083180e-09
1098 2.546850e-07 1.081543e-09
1099 2.542191e-07 1.079080e-09
1100 2.537367e-07 1.078251e-09
1101 2.532633e-07 1.077760e-09
1102 2.527795e-07 1.074847e-09
1103 2.522993e-07 1.073308e-09
1104 2.518324e-07 1.071412e-09
1105 2.513626e-07 1.070730e-09
1106 2.508786e-07 1.070299e-09
1107 2.504020e-07 1.069600e-09
1108 2.499316e-07 1.068194e-09
1109 2.494566e-07 1.068163e-09
1110 2.489878e-07 1.065469e-09
1111 2.485077e-07 1.064182e-09
1112 2.480495e-07 1.061572e-09
1113 2.475734e-07 1.060812e-09
1114 2.471032e-07 1.057796e-09
1115 2.466219e-07 1.057777e-09
1116 2.461572e-07 1.056187e-09
1117 2.456877e-07 1.054221e-09
1118 2.452197e-07 1.052350e-09
1119 2.447531e-07 1.050530e-09
1120 2.442892e-07 1.047087e-09
1121 2.438555e-07 1.044340e-09
1122 2.433930e-07 1.041804e-09
1123 2.429364e-07 1.039710e-09
1124 2.424946e-07 1.038430e-09
1125 2.420420e-07 1.037201e-09
1126 2.415731e-07 1.037789e-09
1127 2.411195e-07 1.037167e-09
1128 2.406854e-07 1.036070e-09
1129 2.402522e-07 1.034629e-09
1130 2.397895e-07 1.032696e-09
1131 2.393493e-07 1.033315e-09
1132 2.389071e-07 1.031964e-09
1133 2.384680e-07 1.029200e-09
1134 2.380181e-07 1.025795e-09
1135 2.375917e-07 1.024878e-09
1136 2.371530e-07 1.020178e-09
1137 2.367238e-07 1.018250e-09
1138 2.363029e-07 1.016561e-09
1139 2.358759e-07 1.015392e-09
1140 2.354477e-07 1.012323e-09
1141 2.350298e-07 1.009129e-09
1142 2.346038e-07 1.006808e-09
1143 2.341731e-07 1.004057e-09
1144 2.337196e-07 1.006193e-09
1145 2.332727e-07 1.005888e-09
1146 2.328444e-07 1.003587e-09
1147 2.324363e-07 1.002071e-09
1148 2.320230e-07 1.001373e-09
1149 2.316082e-07 9.999912e-10
1150 2.311819e-07 9.989504e-10
1151 2.307806e-07 9.972850e-10
1152 2.303711e-07 9.959454e-10
1153 2.299539e-07 9.939752e-10
1154 2.295627e-07 9.917059e-10
1155 2.291484e-07 9.902637e-10
1156 2.287470e-07 9.901521e-10
1157 2.283295e-07 9.874788e-10
1158 2.279135e-07 9.878396e-10
1159 2.274952e-07 9.866184e-10
1160 2.270803e-07 9.849524e-10
1161 2.266878e-07 9.838494e-10
1162 2.262798e-07 9.817745e-10
1163 2.258793e-07 9.806855e-10
1164 2.254708e-07 9.812833e-10
1165 2.250613e-07 9.809869e-10
1166 2.246543e-07 9.801656e-10
1167 2.242629e-07 9.769642e-10
1168 2.238762e-07 9.739898e-10
1169 2.234704e-07 9.706198e-10
1170 2.230703e-07 9.675529e-10
1171 2.226684e-07 9.655004e-10
1172 2.222858e-07 9.638622e-10
1173 2.219038e-07 9.603226e-10
1174 2.215089e-07 9.585545e-10
1175 2.210968e-07 9.551909e-10
1176 2.207196e-07 9.544941e-10
1177 2.203225e-07 9.535546e-10
1178 2.199441e-07 9.512858e-10
1179 2.195472e-07 9.462840e-10
1180 2.191740e-07 9.459335e-10
1181 2.187623e-07 9.449883e-10
1182 2.183778e-07 9.425370e-10
1183 2.179971e-07 9.411779e-10
1184 2.176169e-07 9.405350e-10
1185 2.172261e-07 9.397304e-10
1186 2.168635e-07 9.374594e-10
1187 2.164675e-07 9.349262e-10
1188 2.160865e-07 9.349350e-10
1189 2.157136e-07 9.343192e-10
1190 2.153243e-07 9.336133e-10
1191 2.149332e-07 9.308442e-10
1192 2.145634e-07 9.291830e-10
1193 2.141908e-07 9.269361e-10
1194 2.138178e-07 9.257586e-10
1195 2.134578e-07 9.239497e-10
1196 2.130786e-07 9.243897e-10
1197 2.126890e-07 9.220123e-10
1198 2.123263e-07 9.207586e-10
1199 2.119756e-07 9.194199e-10
1200 2.115909e-07 9.194074e-10
1201 2.112207e-07 9.177395e-10
1202 2.108525e-07 9.168037e-10
1203 2.104738e-07 9.143703e-10
1204 2.101059e-07 9.120865e-10
1205 2.097413e-07 9.100341e-10
1206 2.093844e-07 9.075061e-10
1207 2.090201e-07 9.059679e-10
1208 2.086660e-07 9.048568e-10
1209 2.082901e-07 9.064685e-10
1210 2.079298e-07 9.049183e-10
1211 2.075621e-07 9.034307e-10
1212 2.071965e-07 9.025187e-10
1213 2.068354e-07 9.001841e-10
1214 2.064826e-07 8.992806e-10
1215 2.061244e-07 8.975678e-10
1216 2.057790e-07 8.963326e-10
1217 2.054190e-07 8.943315e-10
1218 2.050769e-07 8.938888e-10
1219 2.047143e-07 8.927152e-10
1220 2.043773e-07 8.907393e-10
1221 2.040349e-07 8.888705e-10
1222 2.036720e-07 8.871342e-10
1223 2.033275e-07 8.857124e-10
1224 2.029931e-07 8.839219e-10
1225 2.026317e-07 8.828372e-10
1226 2.022840e-07 8.822010e-10
1227 2.019335e-07 8.799954e-10
1228 2.015926e-07 8.768397e-10
1229 2.012452e-07 8.753105e-10
1230 2.008983e-07 8.753467e-10
1231 2.005529e-07 8.739497e-10
1232 2.002162e-07 8.744996e-10
1233 1.998801e-07 8.728689e-10
1234 1.995458e-07 8.713748e-10
1235 1.992014e-07 8.697192e-10
1236 1.988606e-07 8.688290e-10
1237 1.985282e-07 8.675530e-10
1238 1.981943e-07 8.653218e-10
1239 1.978736e-07 8.637360e-10
1240 1.975444e-07 8.632201e-10
1241 1.972048e-07 8.621337e-10
1242 1.968768e-07 8.603181e-10
1243 1.965368e-07 8.572411e-10
1244 1.962199e-07 8.554740e-10
1245 1.958820e-07 8.544751e-10
1246 1.955498e-07 8.533823e-10
1247 1.952258e-07 8.528055e-10
1248 1.948788e-07 8.499714e-10
1249 1.945498e-07 8.496277e-10
1250 1.942352e-07 8.490668e-10
1251 1.938932e-07 8.484813e-10
1252 1.935762e-07 8.479521e-10
1253 1.932635e-07 8.456874e-10
1254 1.929345e-07 8.454980e-10
1255 1.926059e-07 8.447244e-10
1256 1.922894e-07 8.444128e-10
1257 1.919707e-07 8.428721e-10
1258 1.916609e-07 8.411621e-10
1259 1.913402e-07 8.398629e-10
1260 1.910161e-07 8.384052e-10
1261 1.907023e-07 8.374514e-10
1262 1.903822e-07 8.370169e-10
1263 1.900734e-07 8.355269e-10
1264 1.897556e-07 8.333413e-10
1265 1.894503e-07 8.313612e-10
1266 1.891494e-07 8.297588e-10
1267 1.888344e-07 8.279810e-10
1268 1.885136e-07 8.265286e-10
1269 1.882068e-07 8.254049e-10
1270 1.879054e-07 8.243544e-10
1271 1.876045e-07 8.223723e-10
1272 1.872836e-07 8.210373e-10
1273 1.869789e-07 8.188291e-10
1274 1.866773e-07 8.168348e-10
1275 1.863395e-07 8.159112e-10
1276 1.860414e-07 8.129839e-10
1277 1.857487e-07 8.118621e-10
1278 1.854578e-07 8.113964e-10
1279 1.851592e-07 8.093917e-10
1280 1.848668e-07 8.084666e-10
1281 1.845670e-07 8.069872e-10
1282 1.842560e-07 8.050232e-10
1283 1.839513e-07 8.047062e-10
1284 1.836594e-07 8.019607e-10
1285 1.833666e-07 8.007126e-10
1286 1.830745e-07 7.991470e-10
1287 1.827787e-07 7.978380e-10
1288 1.824783e-07 7.953983e-10
1289 1.821938e-07 7.941666e-10
1290 1.818947e-07 7.921841e-10
1291 1.815881e-07 7.891047e-10
1292 1.812870e-07 7.893083e-10
1293 1.809917e-07 7.890838e-10
1294 1.806921e-07 7.880645e-10
1295 1.804108e-07 7.869406e-10
1296 1.801055e-07 7.860625e-10
1297 1.798055e-07 7.842931e-10
1298 1.795269e-07 7.830216e-10
1299 1.792405e-07 7.824662e-10
1300 1.789471e-07 7.798456e-10
1301 1.786685e-07 7.794359e-10
1302 1.783933e-07 7.790762e-10
1303 1.781098e-07 7.777865e-10
1304 1.778139e-07 7.758577e-10
1305 1.775279e-07 7.742900e-10
1306 1.772305e-07 7.722578e-10
1307 1.769379e-07 7.687541e-10
1308 1.766600e-07 7.696012e-10
1309 1.763820e-07 7.691340e-10
1310 1.760963e-07 7.689378e-10
1311 1.758185e-07 7.689756e-10
1312 1.755436e-07 7.659990e-10
1313 1.752477e-07 7.646063e-10
1314 1.749588e-07 7.641025e-10
1315 1.747007e-07 7.625906e-10
1316 1.744206e-07 7.616674e-10
1317 1.741463e-07 7.610017e-10
1318 1.738565e-07 7.606971e-10
1319 1.735716e-07 7.575148e-10
1320 1.733039e-07 7.558232e-10
1321 1.730163e-07 7.566842e-10
1322 1.727513e-07 7.562928e-10
1323 1.724794e-07 7.557648e-10
1324 1.721943e-07 7.548139e-10
1325 1.719154e-07 7.544028e-10
1326 1.716411e-07 7.539425e-10
1327 1.713739e-07 7.525983e-10
1328 1.710936e-07 7.507720e-10
1329 1.708355e-07 7.501459e-10
1330 1.705753e-07 7.494027e-10
1331 1.703086e-07 7.473049e-10
1332 1.700176e-07 7.452356e-10
1333 1.697552e-07 7.452516e-10
1334 1.694954e-07 7.439855e-10
1335 1.692197e-07 7.432865e-10
1336 1.689503e-07 7.437286e-10
1337 1.686794e-07 7.436378e-10
1338 1.684184e-07 7.425194e-10
1339 1.681659e-07 7.417135e-10
1340 1.679081e-07 7.409883e-10
1341 1.676458e-07 7.388243e-10
1342 1.673897e-07 7.386130e-10
1343 1.671264e-07 7.365855e-10
1344 1.668546e-07 7.364989e-10
1345 1.665897e-07 7.342756e-10
1346 1.663290e-07 7.327771e-10
1347 1.660628e-07 7.313063e-10
1348 1.658153e-07 7.303574e-10
1349 1.655630e-07 7.280620e-10
1350 1.653013e-07 7.260702e-10
1351 1.650438e-07 7.254464e-10
1352 1.647737e-07 7.251675e-10
1353 1.645286e-07 7.245728e-10
1354 1.642905e-07 7.231812e-10
1355 1.640218e-07 7.228120e-10
1356 1.637729e-07 7.206493e-10
1357 1.635113e-07 7.184950e-10
1358 1.632428e-07 7.186754e-10
1359 1.629824e-07 7.191035e-10
1360 1.627302e-07 7.191948e-10
1361 1.624654e-07 7.185517e-10
1362 1.622119e-07 7.156530e-10
1363 1.619703e-07 7.152111e-10
1364 1.617335e-07 7.134501e-10
1365 1.614911e-07 7.122417e-10
1366 1.612401e-07 7.113914e-10
1367 1.609994e-07 7.103836e-10
1368 1.607508e-07 7.093506e-10
1369 1.605180e-07 7.086563e-10
1370 1.602640e-07 7.090616e-10
1371 1.600118e-07 7.072805e-10
1372 1.597652e-07 7.059491e-10
1373 1.595248e-07 7.055296e-10
1374 1.592717e-07 7.059017e-10
1375 1.590314e-07 7.050632e-10
1376 1.587933e-07 7.039652e-10
1377 1.585541e-07 7.008582e-10
1378 1.583174e-07 6.998404e-10
1379 1.580748e-07 6.997797e-10
1380 1.578180e-07 6.996947e-10
1381 1.575868e-07 6.985568e-10
1382 1.573643e-07 6.970088e-10
1383 1.571345e-07 6.957066e-10
1384 1.569096e-07 6.943842e-10
1385 1.566602e-07 6.934493e-10
1386 1.564218e-07 6.928322e-10
1387 1.561934e-07 6.917861e-10
1388 1.559493e-07 6.896431e-10
1389 1.557233e-07 6.885474e-10
1390 1.554846e-07 6.859830e-10
1391 1.552593e-07 6.852713e-10
1392 1.550316e-07 6.840623e-10
1393 1.548019e-07 6.821530e-10
1394 1.545721e-07 6.816698e-10
1395 1.543284e-07 6.832147e-10
1396 1.540926e-07 6.820336e-10
1397 1.538741e-07 6.814094e-10
1398 1.536314e-07 6.795729e-10
1399 1.534118e-07 6.780092e-10
1400 1.531894e-07 6.767119e-10
1401 1.529744e-07 6.764782e-10
1402 1.527481e-07 6.751572e-10
1403 1.525254e-07 6.734219e-10
1404 1.522994e-07 6.733603e-10
1405 1.520768e-07 6.723904e-10
1406 1.518495e-07 6.711432e-10
1407 1.516348e-07 6.698517e-10
1408 1.514173e-07 6.696010e-10
1409 1.512008e-07 6.688174e-10
1410 1.509930e-07 6.680326e-10
1411 1.507752e-07 6.677316e-10
1412 1.505518e-07 6.666849e-10
1413 1.503258e-07 6.645714e-10
1414 1.501066e-07 6.633240e-10
1415 1.498885e-07 6.623782e-10
1416 1.496769e-07 6.605140e-10
1417 1.494632e-07 6.586517e-10
1418 1.492473e-07 6.577515e-10
1419 1.490307e-07 6.570926e-10
1420 1.488133e-07 6.558690e-10
1421 1.485971e-07 6.557006e-10
1422 1.483851e-07 6.550072e-10
1423 1.481732e-07 6.534968e-10
1424 1.479563e-07 6.524423e-10
1425 1.477419e-07 6.504315e-10
1426 1.475261e-07 6.496926e-10
1427 1.473261e-07 6.489863e-10
1428 1.471112e-07 6.486747e-10
1429 1.468936e-07 6.487218e-10
1430 1.466846e-07 6.485347e-10
1431 1.464784e-07 6.477054e-10
1432 1.462692e-07 6.469499e-10
1433 1.460611e-07 6.466324e-10
1434 1.458576e-07 6.461845e-10
1435 1.456505e-07 6.455043e-10
1436 1.454340e-07 6.448401e-10
1437 1.452240e-07 6.436099e-10
1438 1.450092e-07 6.432325e-10
1439 1.448045e-07 6.421706e-10
1440 1.445923e-07 6.410085e-10
1441 1.443859e-07 6.396919e-10
1442 1.441729e-07 6.391580e-10
1443 1.439652e-07 6.378447e-10
1444 1.437472e-07 6.372163e-10
1445 1.435316e-07 6.358042e-10
1446 1.433320e-07 6.356968e-10
1447 1.431212e-07 6.342194e-10
1448 1.429189e-07 6.341515e-10
1449 1.427142e-07 6.322755e-10
1450 1.425220e-07 6.319413e-10
1451 1.423210e-07 6.305726e-10
1452 1.421222e-07 6.296611e-10
1453 1.419220e-07 6.285030e-10
1454 1.417217e-07 6.286102e-10
1455 1.415237e-07 6.284516e-10
1456 1.413311e-07 6.280083e-10
1457 1.411271e-07 6.270322e-10
1458 1.409232e-07 6.272765e-10
1459 1.407131e-07 6.254483e-10
1460 1.405106e-07 6.261021e-10
1461 1.403138e-07 6.260553e-10
1462 1.401205e-07 6.249210e-10
1463 1.399318e-07 6.237804e-10
1464 1.397368e-07 6.223679e-10
1465 1.395390e-07 6.224542e-10
1466 1.393299e-07 6.216403e-10
1467 1.391261e-07 6.218904e-10
1468 1.389295e-07 6.214203e-10
1469 1.387320e-07 6.199990e-10
1470 1.385338e-07 6.189294e-10
1471 1.383359e-07 6.176454e-10
1472 1.381336e-07 6.168933e-10
1473 1.379353e-07 6.159830e-10
1474 1.377441e-07 6.148734e-10
1475 1.375560e-07 6.142747e-10
1476 1.373567e-07 6.146543e-10
1477 1.371575e-07 6.149822e-10
1478 1.369568e-07 6.135792e-10
1479 1.367631e-07 6.134031e-10
1480 1.365612e-07 6.122671e-10
1481 1.363618e-07 6.121020e-10
1482 1.361668e-07 6.116020e-10
1483 1.359645e-07 6.106870e-10
1484 1.357698e-07 6.108051e-10
1485 1.355749e-07 6.099048e-10
1486 1.353761e-07 6.086893e-10
1487 1.351783e-07 6.087141e-10
1488 1.349938e-07 6.081406e-10
1489 1.348046e-07 6.076041e-10
1490 1.346059e-07 6.067958e-10
1491 1.344161e-07 6.061139e-10
1492 1.342285e-07 6.059933e-10
1493 1.340471e-07 6.052640e-10
1494 1.338610e-07 6.055435e-10
1495 1.336681e-07 6.059184e-10
1496 1.334821e-07 6.054879e-10
1497 1.332921e-07 6.059189e-10
1498 1.331019e-07 6.061411e-10
1499 1.329123e-07 6.052080e-10
1500 1.327335e-07 6.047673e-10
1501 1.325494e-07 6.035433e-10
1502 1.323633e-07 6.034681e-10
1503 1.321836e-07 6.027305e-10
1504 1.319960e-07 6.014615e-10
1505 1.318172e-07 6.010288e-10
1506 1.316373e-07 5.997365e-10
1507 1.314509e-07 5.996582e-10
1508 1.312610e-07 6.000752e-10
1509 1.310810e-07 5.998593e-10
1510 1.309052e-07 5.999278e-10
1511 1.307203e-07 5.993589e-10
1512 1.305423e-07 5.995743e-10
1513 1.303663e-07 5.990862e-10
1514 1.301907e-07 5.979792e-10
1515 1.300073e-07 5.969778e-10
1516 1.298123e-07 5.967805e-10
1517 1.296220e-07 5.970704e-10
1518 1.294509e-07 5.960483e-10
1519 1.292649e-07 5.940870e-10
1520 1.290917e-07 5.933487e-10
1521 1.289169e-07 5.929386e-10
1522 1.287473e-07 5.922839e-10
1523 1.285736e-07 5.914773e-10
1524 1.283990e-07 5.915549e-10
1525 1.282211e-07 5.899362e-10
1526 1.280495e-07 5.893700e-10
1527 1.278703e-07 5.885811e-10
1528 1.277026e-07 5.885215e-10
1529 1.275223e-07 5.878991e-10
1530 1.273497e-07 5.878809e-10
1531 1.271796e-07 5.874111e-10
1532 1.270046e-07 5.869409e-10
1533 1.268337e-07 5.868452e-10
1534 1.266644e-07 5.861118e-10
1535 1.264971e-07 5.856903e-10
1536 1.263298e-07 5.854468e-10
1537 1.261603e-07 5.846854e-10
1538 1.259925e-07 5.848094e-10
1539 1.258189e-07 5.857014e-10
1540 1.256527e-07 5.844957e-10
1541 1.254853e-07 5.831192e-10
1542 1.253193e-07 5.822167e-10
1543 1.251562e-07 5.814061e-10
1544 1.249833e-07 5.803336e-10
1545 1.248185e-07 5.787908e-10
1546 1.246365e-07 5.776709e-10
1547 1.244713e-07 5.784219e-10
1548 1.243078e-07 5.774836e-10
1549 1.241360e-07 5.766912e-10
1550 1.239664e-07 5.757866e-10
1551 1.237971e-07 5.744343e-10
1552 1.236231e-07 5.722144e-10
1553 1.234602e-07 5.709880e-10
1554 1.232861e-07 5.713147e-10
1555 1.231209e-07 5.696006e-10
1556 1.229584e-07 5.687762e-10
1557 1.227891e-07 5.674465e-10
1558 1.226274e-07 5.676623e-10
1559 1.224652e-07 5.673360e-10
1560 1.223031e-07 5.662515e-10
1561 1.221469e-07 5.658848e-10
1562 1.219843e-07 5.650780e-10
1563 1.218176e-07 5.639834e-10
1564 1.216497e-07 5.632347e-10
1565 1.214910e-07 5.627209e-10
1566 1.213320e-07 5.618239e-10
1567 1.211731e-07 5.612469e-10
1568 1.210135e-07 5.599637e-10
1569 1.208515e-07 5.596579e-10
1570 1.206911e-07 5.595242e-10
1571 1.205176e-07 5.600176e-10
1572 1.203562e-07 5.604200e-10
1573 1.201952e-07 5.599071e-10
1574 1.200348e-07 5.598994e-10
1575 1.198609e-07 5.579529e-10
1576 1.197090e-07 5.575729e-10
1577 1.195571e-07 5.566556e-10
1578 1.194022e-07 5.561321e-10
1579 1.192458e-07 5.565077e-10
1580 1.190892e-07 5.554329e-10
1581 1.189334e-07 5.543623e-10
1582 1.187687e-07 5.539311e-10
1583 1.186153e-07 5.523429e-10
1584 1.184622e-07 5.509845e-10
1585 1.183126e-07 5.501337e-10
1586 1.181607e-07 5.488913e-10
1587 1.180071e-07 5.474398e-10
1588 1.178501e-07 5.477813e-10
1589 1.176940e-07 5.469387e-10
1590 1.175386e-07 5.458427e-10
1591 1.173839e-07 5.451041e-10
1592 1.172281e-07 5.434250e-10
1593 1.170784e-07 5.425225e-10
1594 1.169267e-07 5.416258e-10
1595 1.167766e-07 5.408849e-10
1596 1.166319e-07 5.402167e-10
1597 1.164767e-07 5.386533e-10
1598 1.163167e-07 5.380262e-10
1599 1.161695e-07 5.372566e-10
1600 1.160140e-07 5.369791e-10
1601 1.158678e-07 5.364780e-10
1602 1.157148e-07 5.364266e-10
1603 1.155628e-07 5.362109e-10
1604 1.154065e-07 5.353024e-10
1605 1.152611e-07 5.350037e-10
1606 1.151072e-07 5.342371e-10
1607 1.149458e-07 5.316193e-10
1608 1.147984e-07 5.307071e-10
1609 1.146527e-07 5.309141e-10
1610 1.145088e-07 5.302705e-10
1611 1.143597e-07 5.295795e-10
1612 1.142154e-07 5.291590e-10
1613 1.140639e-07 5.287857e-10
1614 1.139143e-07 5.278099e-10
1615 1.137607e-07 5.268966e-10
1616 1.136146e-07 5.264224e-10
1617 1.134534e-07 5.266626e-10
1618 1.133148e-07 5.260677e-10
1619 1.131737e-07 5.258963e-10
1620 1.130223e-07 5.249367e-10
1621 1.128821e-07 5.238741e-10
1622 1.127424e-07 5.234269e-10
1623 1.125958e-07 5.238567e-10
1624 1.124506e-07 5.228190e-10
1625 1.123020e-07 5.222250e-10
1626 1.121539e-07 5.208608e-10
1627 1.120085e-07 5.205069e-10
1628 1.118628e-07 5.202954e-10
1629 1.117190e-07 5.189306e-10
1630 1.115761e-07 5.187136e-10
1631 1.114386e-07 5.178460e-10
1632 1.112953e-07 5.167598e-10
1633 1.111554e-07 5.157382e-10
1634 1.110224e-07 5.158818e-10
1635 1.108879e-07 5.151623e-10
1636 1.107434e-07 5.151939e-10
1637 1.106009e-07 5.141414e-10
1638 1.104606e-07 5.137718e-10
1639 1.103153e-07 5.121415e-10
1640 1.101764e-07 5.117359e-10
1641 1.100448e-07 5.105839e-10
1642 1.099086e-07 5.099877e-10
1643 1.097667e-07 5.085627e-10
1644 1.096284e-07 5.081748e-10
1645 1.094930e-07 5.072805e-10
1646 1.093478e-07 5.075162e-10
1647 1.092134e-07 5.069529e-10
1648 1.090750e-07 5.063444e-10
1649 1.089436e-07 5.054534e-10
1650 1.088055e-07 5.050640e-10
1651 1.086677e-07 5.057524e-10
1652 1.085332e-07 5.051374e-10
1653 1.083848e-07 5.051151e-10
1654 1.082434e-07 5.040581e-10
1655 1.081048e-07 5.039580e-10
1656 1.079754e-07 5.034070e-10
1657 1.078391e-07 5.026601e-10
1658 1.077046e-07 5.025202e-10
1659 1.075687e-07 5.007545e-10
1660 1.074334e-07 5.001658e-10
1661 1.073040e-07 4.998828e-10
1662 1.071622e-07 4.986226e-10
1663 1.070273e-07 4.983511e-10
1664 1.068919e-07 4.973442e-10
1665 1.067501e-07 4.976798e-10
1666 1.066194e-07 4.974841e-10
1667 1.064895e-07 4.968690e-10
1668 1.063566e-07 4.966911e-10
1669 1.062306e-07 4.961744e-10
1670 1.060945e-07 4.955526e-10
1671 1.059617e-07 4.948228e-10
1672 1.058253e-07 4.943169e-10
1673 1.056965e-07 4.932822e-10
1674 1.055688e-07 4.927643e-10
1675 1.054423e-07 4.923663e-10
1676 1.053170e-07 4.917400e-10
1677 1.051891e-07 4.911362e-10
1678 1.050613e-07 4.906637e-10
1679 1.049333e-07 4.898738e-10
1680 1.048064e-07 4.890935e-10
1681 1.046708e-07 4.898714e-10
1682 1.045396e-07 4.889184e-10
1683 1.044044e-07 4.882960e-10
1684 1.042786e-07 4.876836e-10
1685 1.041544e-07 4.869673e-10
1686 1.040277e-07 4.856342e-10
1687 1.038982e-07 4.842825e-10
1688 1.037659e-07 4.829584e-10
1689 1.036428e-07 4.830977e-10
1690 1.035158e-07 4.825484e-10
1691 1.033790e-07 4.821288e-10
1692 1.032553e-07 4.816538e-10
1693 1.031280e-07 4.811454e-10
1694 1.029960e-07 4.798039e-10
1695 1.028749e-07 4.791347e-10
1696 1.027510e-07 4.785437e-10
1697 1.026195e-07 4.776299e-10
1698 1.024976e-07 4.770147e-10
1699 1.023573e-07 4.767313e-10
1700 1.022299e-07 4.764537e-10
1701 1.021076e-07 4.761158e-10
1702 1.019844e-07 4.749040e-10
1703 1.018628e-07 4.740915e-10
1704 1.017304e-07 4.726599e-10
1705 1.016063e-07 4.715778e-10
1706 1.014858e-07 4.713224e-10
1707 1.013679e-07 4.707833e-10
1708 1.012470e-07 4.703957e-10
1709 1.011261e-07 4.700538e-10
1710 1.010093e-07 4.695251e-10
1711 1.008789e-07 4.677893e-10
1712 1.007524e-07 4.669624e-10
1713 1.006267e-07 4.665234e-10
1714 1.005050e-07 4.657427e-10
1715 1.003858e-07 4.654546e-10
1716 1.002627e-07 4.648170e-10
1717 1.001480e-07 4.645519e-10
1718 1.000289e-07 4.639069e-10
1719 9.991147e-08 4.632999e-10
1720 9.978746e-08 4.623375e-10
1721 9.966757e-08 4.616958e-10
1722 9.954978e-08 4.613024e-10
1723 9.942707e-08 4.609980e-10
1724 9.931537e-08 4.605766e-10
1725 9.918809e-08 4.599857e-10
1726 9.907294e-08 4.597787e-10
1727 9.895217e-08 4.592039e-10
1728 9.883874e-08 4.588628e-10
1729 9.871248e-08 4.579199e-10
1730 9.859561e-08 4.570535e-10
1731 9.847234e-08 4.562055e-10
1732 9.834646e-08 4.558803e-10
1733 9.822548e-08 4.547891e-10
1734 9.810966e-08 4.545994e-10
1735 9.798644e-08 4.540590e-10
1736 9.786883e-08 4.534648e-10
1737 9.775215e-08 4.532004e-10
1738 9.763777e-08 4.527269e-10
1739 9.751783e-08 4.525685e-10
1740 9.739567e-08 4.526840e-10
1741 9.728084e-08 4.519589e-10
1742 9.716866e-08 4.512798e-10
1743 9.704828e-08 4.501692e-10
1744 9.693011e-08 4.498552e-10
1745 9.681382e-08 4.495218e-10
1746 9.669319e-08 4.485828e-10
1747 9.658239e-08 4.476338e-10
1748 9.646401e-08 4.477685e-10
1749 9.634207e-08 4.464752e-10
1750 9.623068e-08 4.459971e-10
1751 9.611761e-08 4.455829e-10
1752 9.600443e-08 4.454047e-10
1753 9.589248e-08 4.449414e-10
1754 9.578230e-08 4.452009e-10
1755 9.566123e-08 4.447493e-10
1756 9.555443e-08 4.442892e-10
1757 9.544208e-08 4.437583e-10
1758 9.532766e-08 4.433658e-10
1759 9.520984e-08 4.425036e-10
1760 9.509547e-08 4.418153e-10
1761 9.498296e-08 4.413718e-10
1762 9.487149e-08 4.409806e-10
1763 9.475454e-08 4.402593e-10
1764 9.464201e-08 4.404383e-10
1765 9.453015e-08 4.401326e-10
1766 9.442484e-08 4.397183e-10
1767 9.431484e-08 4.396882e-10
1768 9.419827e-08 4.389657e-10
1769 9.409009e-08 4.390119e-10
1770 9.398352e-08 4.384391e-10
1771 9.387115e-08 4.383370e-10
1772 9.375624e-08 4.377535e-10
1773 9.364784e-08 4.370084e-10
1774 9.354296e-08 4.367588e-10
1775 9.342820e-08 4.358775e-10
1776 9.332327e-08 4.351274e-10
1777 9.321476e-08 4.345195e-10
1778 9.310739e-08 4.337918e-10
1779 9.299905e-08 4.330995e-10
1780 9.288798e-08 4.327497e-10
1781 9.277913e-08 4.326132e-10
1782 9.267816e-08 4.320405e-10
1783 9.257254e-08 4.315188e-10
1784 9.246621e-08 4.309222e-10
1785 9.234828e-08 4.303461e-10
1786 9.224474e-08 4.294866e-10
1787 9.213470e-08 4.289142e-10
1788 9.202374e-08 4.273247e-10
1789 9.191029e-08 4.269052e-10
1790 9.180300e-08 4.269349e-10
1791 9.169267e-08 4.266112e-10
1792 9.158818e-08 4.265379e-10
1793 9.148519e-08 4.262131e-10
1794 9.137475e-08 4.254009e-10
1795 9.126914e-08 4.246281e-10
1796 9.116537e-08 4.240494e-10
1797 9.106519e-08 4.236426e-10
1798 9.095989e-08 4.226371e-10
1799 9.085821e-08 4.220248e-10
1800 9.074833e-08 4.221928e-10
1801 9.064458e-08 4.213704e-10
1802 9.054125e-08 4.202593e-10
1803 9.043817e-08 4.199452e-10
1804 9.033637e-08 4.193696e-10
1805 9.023130e-08 4.188853e-10
1806 9.012677e-08 4.187938e-10
1807 9.001984e-08 4.181355e-10
1808 8.991347e-08 4.170907e-10
1809 8.981307e-08 4.167564e-10
1810 8.971295e-08 4.164479e-10
1811 8.960410e-08 4.155725e-10
1812 8.950214e-08 4.147427e-10
1813 8.939655e-08 4.135408e-10
1814 8.929717e-08 4.129990e-10
1815 8.919055e-08 4.125966e-10
1816 8.909096e-08 4.114315e-10
1817 8.899157e-08 4.113276e-10
1818 8.888846e-08 4.102583e-10
1819 8.878734e-08 4.095700e-10
1820 8.868795e-08 4.091446e-10
1821 8.858795e-08 4.088329e-10
1822 8.848616e-08 4.082657e-10
1823 8.838673e-08 4.079156e-10
1824 8.828745e-08 4.068792e-10
1825 8.819164e-08 4.062676e-10
1826 8.809461e-08 4.056276e-10
1827 8.799884e-08 4.051095e-10
1828 8.789581e-08 4.052377e-10
1829 8.779563e-08 4.049144e-10
1830 8.769638e-08 4.047081e-10
1831 8.760140e-08 4.043877e-10
1832 8.750002e-08 4.032705e-10
1833 8.740010e-08 4.017867e-10
1834 8.730467e-08 4.013008e-10
1835 8.720820e-08 4.008733e-10
1836 8.711029e-08 3.998773e-10
1837 8.701607e-08 3.995112e-10
1838 8.691843e-08 3.995803e-10
1839 8.682005e-08 3.988783e-10
1840 8.672004e-08 3.983351e-10
1841 8.662289e-08 3.981714e-10
1842 8.652642e-08 3.976242e-10
1843 8.642514e-08 3.967223e-10
1844 8.633309e-08 3.961071e-10
1845 8.623869e-08 3.960976e-10
1846 8.614490e-08 3.955604e-10
1847 8.605081e-08 3.953591e-10
1848 8.594811e-08 3.949862e-10
1849 8.585159e-08 3.951085e-10
1850 8.575268e-08 3.948038e-10
1851 8.566140e-08 3.942298e-10
1852 8.556454e-08 3.934721e-10
1853 8.547093e-08 3.932253e-10
1854 8.537995e-08 3.926177e-10
1855 8.528541e-08 3.922902e-10
1856 8.519092e-08 3.920562e-10
1857 8.509136e-08 3.915026e-10
1858 8.500006e-08 3.911299e-10
1859 8.489901e-08 3.911784e-10
1860 8.479849e-08 3.906133e-10
1861 8.469976e-08 3.897055e-10
1862 8.460634e-08 3.893818e-10
1863 8.451238e-08 3.884792e-10
1864 8.441617e-08 3.882866e-10
1865 8.431946e-08 3.877341e-10
1866 8.421859e-08 3.880276e-10
1867 8.412580e-08 3.877249e-10
1868 8.402575e-08 3.875383e-10
1869 8.393799e-08 3.870604e-10
1870 8.384119e-08 3.867879e-10
1871 8.374795e-08 3.865123e-10
1872 8.365681e-08 3.858286e-10
1873 8.356044e-08 3.856926e-10
1874 8.347165e-08 3.851277e-10
1875 8.338205e-08 3.845841e-10
1876 8.329261e-08 3.843365e-10
1877 8.320398e-08 3.842252e-10
1878 8.310814e-08 3.837341e-10
1879 8.301552e-08 3.831873e-10
1880 8.292150e-08 3.830167e-10
1881 8.282936e-08 3.821418e-10
1882 8.273912e-08 3.816946e-10
1883 8.264513e-08 3.813040e-10
1884 8.255616e-08 3.810608e-10
1885 8.245977e-08 3.808861e-10
1886 8.236786e-08 3.807516e-10
1887 8.227620e-08 3.806141e-10
1888 8.218088e-08 3.801144e-10
1889 8.209074e-08 3.794602e-10
1890 8.199948e-08 3.792506e-10
1891 8.190793e-08 3.783930e-10
1892 8.181773e-08 3.786407e-10
1893 8.172600e-08 3.786354e-10
1894 8.164054e-08 3.780320e-10
1895 8.154927e-08 3.779082e-10
1896 8.146281e-08 3.772881e-10
1897 8.137327e-08 3.771313e-10
1898 8.127984e-08 3.768182e-10
1899 8.119025e-08 3.763244e-10
1900 8.109374e-08 3.766863e-10
1901 8.101053e-08 3.767181e-10
1902 8.091907e-08 3.766145e-10
1903 8.083485e-08 3.767925e-10
1904 8.074935e-08 3.766121e-10
1905 8.066439e-08 3.761337e-10
1906 8.058112e-08 3.758946e-10
1907 8.049444e-08 3.756966e-10
1908 8.040760e-08 3.751529e-10
1909 8.032200e-08 3.746470e-10
1910 8.023206e-08 3.744601e-10
1911 8.014738e-08 3.734039e-10
1912 8.005974e-08 3.725596e-10
1913 7.997264e-08 3.722550e-10
1914 7.988389e-08 3.719420e-10
1915 7.979196e-08 3.716095e-10
1916 7.970506e-08 3.711742e-10
1917 7.962207e-08 3.707359e-10
1918 7.953578e-08 3.703005e-10
1919 7.944104e-08 3.694749e-10
1920 7.935714e-08 3.690734e-10
1921 7.927335e-08 3.688137e-10
1922 7.918581e-08 3.685649e-10
1923 7.910135e-08 3.679651e-10
1924 7.900655e-08 3.679069e-10
1925 7.891532e-08 3.677457e-10
1926 7.882572e-08 3.675077e-10
1927 7.874548e-08 3.673405e-10
1928 7.865809e-08 3.669764e-10
1929 7.857229e-08 3.665319e-10
1930 7.848226e-08 3.656018e-10
1931 7.840072e-08 3.652850e-10
1932 7.832017e-08 3.650020e-10
1933 7.823899e-08 3.647575e-10
1934 7.815146e-08 3.648159e-10
1935 7.807016e-08 3.642906e-10
1936 7.799001e-08 3.638913e-10
1937 7.790571e-08 3.636357e-10
1938 7.782414e-08 3.631687e-10
1939 7.774257e-08 3.624456e-10
1940 7.766083e-08 3.622613e-10
1941 7.758150e-08 3.620921e-10
1942 7.749851e-08 3.613608e-10
1943 7.741544e-08 3.607262e-10
1944 7.733057e-08 3.601007e-10
1945 7.724726e-08 3.598333e-10
1946 7.716747e-08 3.594349e-10
1947 7.708675e-08 3.591117e-10
1948 7.700849e-08 3.587252e-10
1949 7.692851e-08 3.585568e-10
1950 7.684805e-08 3.581096e-10
1951 7.677022e-08 3.576954e-10
1952 7.669245e-08 3.570875e-10
1953 7.661128e-08 3.569815e-10
1954 7.652934e-08 3.565478e-10
1955 7.643636e-08 3.563070e-10
1956 7.635362e-08 3.559723e-10
1957 7.626999e-08 3.555879e-10
1958 7.619095e-08 3.550586e-10
1959 7.610733e-08 3.557590e-10
1960 7.602356e-08 3.551668e-10
1961 7.594365e-08 3.550620e-10
1962 7.586381e-08 3.541870e-10
1963 7.578228e-08 3.542092e-10
1964 7.570366e-08 3.537932e-10
1965 7.562041e-08 3.532775e-10
1966 7.553575e-08 3.528628e-10
1967 7.545015e-08 3.524638e-10
1968 7.536946e-08 3.519363e-10
1969 7.528973e-08 3.513165e-10
1970 7.520950e-08 3.512055e-10
1971 7.513018e-08 3.507033e-10
1972 7.505393e-08 3.505564e-10
1973 7.497300e-08 3.500766e-10
1974 7.489630e-08 3.496545e-10
1975 7.481729e-08 3.492129e-10
1976 7.473849e-08 3.493503e-10
1977 7.465803e-08 3.488553e-10
1978 7.457917e-08 3.484448e-10
1979 7.449691e-08 3.479466e-10
1980 7.441962e-08 3.476750e-10
1981 7.434027e-08 3.469373e-10
1982 7.425448e-08 3.472046e-10
1983 7.417909e-08 3.467570e-10
1984 7.410189e-08 3.466902e-10
1985 7.402050e-08 3.466519e-10
1986 7.394349e-08 3.464815e-10
1987 7.386547e-08 3.464050e-10
1988 7.379062e-08 3.461556e-10
1989 7.371495e-08 3.463628e-10
1990 7.363914e-08 3.462048e-10
1991 7.356515e-08 3.461558e-10
1992 7.348835e-08 3.459171e-10
1993 7.340541e-08 3.455074e-10
1994 7.332833e-08 3.452565e-10
1995 7.324781e-08 3.443963e-10
1996 7.317394e-08 3.440432e-10
1997 7.309717e-08 3.439617e-10
1998 7.302142e-08 3.432565e-10
1999 7.294644e-08 3.429362e-10
2000 7.287677e-08 3.426398e-10
2001 7.280476e-08 3.420082e-10
2002 7.272602e-08 3.417234e-10
2003 7.265340e-08 3.409895e-10
2004 7.257884e-08 3.406190e-10
2005 7.250669e-08 3.402163e-10
2006 7.243414e-08 3.399074e-10
2007 7.235032e-08 3.396297e-10
2008 7.227391e-08 3.394045e-10
2009 7.220253e-08 3.389824e-10
2010 7.212432e-08 3.381295e-10
2011 7.204852e-08 3.375800e-10
2012 7.197554e-08 3.369295e-10
2013 7.189698e-08 3.368030e-10
2014 7.181751e-08 3.366119e-10
2015 7.173906e-08 3.359578e-10
2016 7.166718e-08 3.356224e-10
2017 7.159020e-08 3.352600e-10
2018 7.151382e-08 3.344453e-10
2019 7.144104e-08 3.341140e-10
2020 7.136765e-08 3.338433e-10
2021 7.129312e-08 3.337944e-10
2022 7.122331e-08 3.335667e-10
2023 7.114954e-08 3.332547e-10
2024 7.107771e-08 3.333069e-10
2025 7.100388e-08 3.330232e-10
2026 7.093001e-08 3.327410e-10
2027 7.085458e-08 3.320429e-10
2028 7.078007e-08 3.314006e-10
2029 7.070473e-08 3.312765e-10
2030 7.063089e-08 3.308846e-10
2031 7.055405e-08 3.304472e-10
2032 7.048152e-08 3.298944e-10
2033 7.040328e-08 3.295822e-10
2034 7.033276e-08 3.289270e-10
2035 7.025919e-08 3.291191e-10
2036 7.018466e-08 3.291827e-10
2037 7.011386e-08 3.284750e-10
2038 7.004352e-08 3.284964e-10
2039 6.996859e-08 3.281403e-10
2040 6.989696e-08 3.275627e-10
2041 6.982750e-08 3.272558e-10
2042 6.975040e-08 3.260313e-10
2043 6.968069e-08 3.261197e-10
2044 6.961143e-08 3.256444e-10
2045 6.953325e-08 3.254089e-10
2046 6.946489e-08 3.251942e-10
2047 6.939349e-08 3.247451e-10
2048 6.932705e-08 3.245285e-10
2049 6.925732e-08 3.238450e-10
2050 6.919128e-08 3.236014e-10
2051 6.912683e-08 3.233309e-10
2052 6.905792e-08 3.229938e-10
2053 6.898640e-08 3.231817e-10
2054 6.890742e-08 3.226904e-10
2055 6.883611e-08 3.228631e-10
2056 6.876708e-08 3.227475e-10
2057 6.869326e-08 3.221978e-10
2058 6.862181e-08 3.210458e-10
2059 6.854680e-08 3.202677e-10
2060 6.847263e-08 3.198982e-10
2061 6.839878e-08 3.195924e-10
2062 6.832881e-08 3.188964e-10
2063 6.825903e-08 3.183275e-10
2064 6.818495e-08 3.174594e-10
2065 6.811863e-08 3.168116e-10
2066 6.805114e-08 3.163174e-10
2067 6.798297e-08 3.162755e-10
2068 6.792013e-08 3.159224e-10
2069 6.785242e-08 3.154391e-10
2070 6.778711e-08 3.148675e-10
2071 6.772159e-08 3.147319e-10
2072 6.765016e-08 3.143797e-10
2073 6.757910e-08 3.134965e-10
2074 6.751368e-08 3.133174e-10
2075 6.744846e-08 3.129169e-10
2076 6.738023e-08 3.126216e-10
2077 6.731237e-08 3.124814e-10
2078 6.724238e-08 3.123660e-10
2079 6.717079e-08 3.116831e-10
2080 6.710324e-08 3.110231e-10
2081 6.703954e-08 3.106102e-10
2082 6.697342e-08 3.101294e-10
2083 6.690895e-08 3.100056e-10
2084 6.683906e-08 3.093712e-10
2085 6.677383e-08 3.090550e-10
2086 6.670251e-08 3.083691e-10
2087 6.662840e-08 3.078421e-10
2088 6.655791e-08 3.075224e-10
2089 6.649324e-08 3.073805e-10
2090 6.642501e-08 3.066123e-10
2091 6.636280e-08 3.063250e-10
2092 6.628852e-08 3.056484e-10
2093 6.622249e-08 3.056125e-10
2094 6.615796e-08 3.058041e-10
2095 6.609155e-08 3.051712e-10
2096 6.602690e-08 3.049125e-10
2097 6.595760e-08 3.042617e-10
2098 6.589428e-08 3.040022e-10
2099 6.582640e-08 3.035498e-10
2100 6.576506e-08 3.033685e-10
2101 6.569940e-08 3.024675e-10
2102 6.563605e-08 3.021377e-10
2103 6.557078e-08 3.019863e-10
2104 6.550656e-08 3.015738e-10
2105 6.544265e-08 3.014480e-10
2106 6.537687e-08 3.015591e-10
2107 6.531439e-08 3.013106e-10
2108 6.525095e-08 3.013438e-10
2109 6.518611e-08 3.009563e-10
2110 6.511538e-08 3.007806e-10
2111 6.505406e-08 3.004372e-10
2112 6.499042e-08 3.000592e-10
2113 6.492261e-08 2.997403e-10
2114 6.485821e-08 2.991647e-10
2115 6.479357e-08 2.986276e-10
2116 6.473178e-08 2.980799e-10
2117 6.466605e-08 2.976954e-10
2118 6.460252e-08 2.976126e-10
2119 6.453854e-08 2.975126e-10
2120 6.447652e-08 2.971006e-10
2121 6.441559e-08 2.970430e-10
2122 6.435316e-08 2.967861e-10
2123 6.428860e-08 2.964790e-10
2124 6.422422e-08 2.962367e-10
2125 6.415645e-08 2.957316e-10
2126 6.409461e-08 2.950985e-10
2127 6.403200e-08 2.950836e-10
2128 6.396805e-08 2.948146e-10
2129 6.390525e-08 2.939813e-10
2130 6.384389e-08 2.939569e-10
2131 6.378329e-08 2.937014e-10
2132 6.372377e-08 2.933556e-10
2133 6.365955e-08 2.934738e-10
2134 6.360062e-08 2.932758e-10
2135 6.353974e-08 2.928220e-10
2136 6.347622e-08 2.925870e-10
2137 6.341507e-08 2.920664e-10
2138 6.335444e-08 2.916720e-10
2139 6.329273e-08 2.911390e-10
2140 6.323120e-08 2.908951e-10
2141 6.317006e-08 2.904112e-10
2142 6.310698e-08 2.896148e-10
2143 6.304734e-08 2.890891e-10
2144 6.299058e-08 2.887079e-10
2145 6.292989e-08 2.884615e-10
2146 6.286472e-08 2.886030e-10
2147 6.280487e-08 2.882194e-10
2148 6.274606e-08 2.879065e-10
2149 6.268680e-08 2.874900e-10
2150 6.262564e-08 2.877294e-10
2151 6.256827e-08 2.875201e-10
2152 6.250570e-08 2.874356e-10
2153 6.244666e-08 2.869677e-10
2154 6.238919e-08 2.864632e-10
2155 6.233066e-08 2.861266e-10
2156 6.227272e-08 2.856666e-10
2157 6.220633e-08 2.846391e-10
2158 6.214427e-08 2.844170e-10
2159 6.208719e-08 2.840865e-10
2160 6.202563e-08 2.838701e-10
2161 6.196761e-08 2.835429e-10
2162 6.191042e-08 2.834105e-10
2163 6.184635e-08 2.833562e-10
2164 6.178646e-08 2.828141e-10
2165 6.172609e-08 2.827288e-10
2166 6.166487e-08 2.824148e-10
2167 6.160875e-08 2.823165e-10
2168 6.154770e-08 2.817492e-10
2169 6.148485e-08 2.817603e-10
2170 6.142859e-08 2.813612e-10
2171 6.136923e-08 2.813854e-10
2172 6.131236e-08 2.809902e-10
2173 6.125508e-08 2.807920e-10
2174 6.119063e-08 2.803094e-10
2175 6.113352e-08 2.801250e-10
2176 6.107628e-08 2.798751e-10
2177 6.102105e-08 2.796118e-10
2178 6.096329e-08 2.795481e-10
2179 6.090882e-08 2.792574e-10
2180 6.085120e-08 2.790661e-10
2181 6.079152e-08 2.787411e-10
2182 6.073244e-08 2.786564e-10
2183 6.067767e-08 2.784932e-10
2184 6.062066e-08 2.781079e-10
2185 6.056363e-08 2.778694e-10
2186 6.050693e-08 2.775749e-10
2187 6.044949e-08 2.774769e-10
2188 6.039363e-08 2.774237e-10
2189 6.033703e-08 2.775067e-10
2190 6.028080e-08 2.770422e-10
2191 6.022464e-08 2.768807e-10
2192 6.016657e-08 2.765437e-10
2193 6.011201e-08 2.762497e-10
2194 6.005833e-08 2.759521e-10
2195 6.000357e-08 2.756826e-10
2196 5.994634e-08 2.755006e-10
2197 5.989204e-08 2.751336e-10
2198 5.983517e-08 2.748103e-10
2199 5.978172e-08 2.745170e-10
2200 5.972603e-08 2.741769e-10
2201 5.967063e-08 2.737161e-10
2202 5.961612e-08 2.734470e-10
2203 5.956173e-08 2.732560e-10
2204 5.950332e-08 2.727661e-10
2205 5.944762e-08 2.724014e-10
2206 5.939291e-08 2.721010e-10
2207 5.933773e-08 2.718160e-10
2208 5.928225e-08 2.718016e-10
2209 5.922636e-08 2.714705e-10
2210 5.916818e-08 2.714490e-10
2211 5.911228e-08 2.713382e-10
2212 5.905714e-08 2.712590e-10
2213 5.899936e-08 2.716185e-10
2214 5.894106e-08 2.711979e-10
2215 5.888951e-08 2.712699e-10
2216 5.883417e-08 2.714045e-10
2217 5.878012e-08 2.708364e-10
2218 5.872751e-08 2.706441e-10
2219 5.867319e-08 2.702489e-10
2220 5.861755e-08 2.697542e-10
2221 5.855928e-08 2.691948e-10
2222 5.850588e-08 2.691680e-10
2223 5.845328e-08 2.691554e-10
2224 5.839788e-08 2.687291e-10
2225 5.834245e-08 2.685375e-10
2226 5.828694e-08 2.687539e-10
2227 5.823218e-08 2.683731e-10
2228 5.817948e-08 2.678656e-10
2229 5.812396e-08 2.674456e-10
2230 5.806810e-08 2.668174e-10
2231 5.801350e-08 2.664111e-10
2232 5.795787e-08 2.663596e-10
2233 5.790302e-08 2.659184e-10
2234 5.784681e-08 2.660560e-10
2235 5.779395e-08 2.657830e-10
2236 5.774065e-08 2.659091e-10
2237 5.768580e-08 2.659580e-10
2238 5.763206e-08 2.656796e-10
2239 5.757901e-08 2.655625e-10
2240 5.752659e-08 2.653469e-10
2241 5.747180e-08 2.654180e-10
2242 5.741928e-08 2.652727e-10
2243 5.736714e-08 2.653258e-10
2244 5.731563e-08 2.653002e-10
2245 5.726122e-08 2.655624e-10
2246 5.720902e-08 2.652641e-10
2247 5.715367e-08 2.651904e-10
2248 5.710159e-08 2.650313e-10
2249 5.704972e-08 2.647950e-10
2250 5.699946e-08 2.646222e-10
2251 5.694837e-08 2.643508e-10
2252 5.689514e-08 2.641559e-10
2253 5.684238e-08 2.638389e-10
2254 5.679023e-08 2.636421e-10
2255 5.673914e-08 2.634743e-10
2256 5.668904e-08 2.632603e-10
2257 5.663950e-08 2.631077e-10
2258 5.658763e-08 2.631597e-10
2259 5.653525e-08 2.629656e-10
2260 5.648618e-08 2.626366e-10
2261 5.643525e-08 2.623834e-10
2262 5.638220e-08 2.621585e-10
2263 5.633168e-08 2.619016e-10
2264 5.628312e-08 2.617185e-10
2265 5.623082e-08 2.614572e-10
2266 5.617939e-08 2.611878e-10
2267 5.612558e-08 2.607511e-10
2268 5.607594e-08 2.604677e-10
2269 5.602368e-08 2.602034e-10
2270 5.597173e-08 2.600200e-10
2271 5.592221e-08 2.599049e-10
2272 5.586521e-08 2.601471e-10
2273 5.581504e-08 2.601502e-10
2274 5.576718e-08 2.599633e-10
2275 5.571726e-08 2.599775e-10
2276 5.566670e-08 2.596852e-10
2277 5.561783e-08 2.594048e-10
2278 5.556817e-08 2.590736e-10
2279 5.551728e-08 2.587635e-10
2280 5.546700e-08 2.586363e-10
2281 5.541447e-08 2.585780e-10
2282 5.536277e-08 2.583679e-10
2283 5.531314e-08 2.581641e-10
2284 5.526268e-08 2.579520e-10
2285 5.521183e-08 2.574663e-10
2286 5.516438e-08 2.572126e-10
2287 5.511555e-08 2.571281e-10
2288 5.506592e-08 2.569469e-10
2289 5.501271e-08 2.564133e-10
2290 5.496128e-08 2.562046e-10
2291 5.491210e-08 2.558574e-10
2292 5.486431e-08 2.556926e-10
2293 5.481350e-08 2.553934e-10
2294 5.476482e-08 2.553007e-10
2295 5.471454e-08 2.550153e-10
2296 5.466633e-08 2.547099e-10
2297 5.461807e-08 2.545820e-10
2298 5.456990e-08 2.547031e-10
2299 5.452160e-08 2.544502e-10
2300 5.447205e-08 2.541941e-10
2301 5.442554e-08 2.539285e-10
2302 5.437724e-08 2.537325e-10
2303 5.432640e-08 2.536404e-10
2304 5.427503e-08 2.535273e-10
2305 5.422642e-08 2.534075e-10
2306 5.417612e-08 2.528482e-10
2307 5.412666e-08 2.523943e-10
2308 5.407780e-08 2.521750e-10
2309 5.402929e-08 2.518835e-10
2310 5.398256e-08 2.517873e-10
2311 5.393545e-08 2.516967e-10
2312 5.388561e-08 2.515056e-10
2313 5.383925e-08 2.511949e-10
2314 5.378969e-08 2.509806e-10
2315 5.373927e-08 2.506425e-10
2316 5.369154e-08 2.504901e-10
2317 5.364178e-08 2.502591e-10
2318 5.359500e-08 2.499863e-10
2319 5.354547e-08 2.497159e-10
2320 5.349600e-08 2.497867e-10
2321 5.345135e-08 2.494737e-10
2322 5.340188e-08 2.491935e-10
2323 5.335424e-08 2.488385e-10
2324 5.330632e-08 2.484666e-10
2325 5.325875e-08 2.480717e-10
2326 5.321003e-08 2.478860e-10
2327 5.316286e-08 2.476336e-10
2328 5.311683e-08 2.474748e-10
2329 5.306709e-08 2.472027e-10
2330 5.302055e-08 2.468130e-10
2331 5.297127e-08 2.464321e-10
2332 5.292392e-08 2.460445e-10
2333 5.287577e-08 2.458446e-10
2334 5.283002e-08 2.455792e-10
2335 5.278116e-08 2.456517e-10
2336 5.273608e-08 2.454802e-10
2337 5.269024e-08 2.453386e-10
2338 5.264372e-08 2.450621e-10
2339 5.259539e-08 2.447296e-10
2340 5.254537e-08 2.444988e-10
2341 5.249871e-08 2.444205e-10
2342 5.244894e-08 2.444136e-10
2343 5.240515e-08 2.443483e-10
2344 5.235773e-08 2.447765e-10
2345 5.231374e-08 2.446064e-10
2346 5.226716e-08 2.444781e-10
2347 5.222165e-08 2.442738e-10
2348 5.217469e-08 2.440913e-10
2349 5.212865e-08 2.440849e-10
2350 5.207929e-08 2.439011e-10
2351 5.203559e-08 2.437836e-10
2352 5.199085e-08 2.433599e-10
2353 5.194704e-08 2.430737e-10
2354 5.190263e-08 2.430349e-10
2355 5.185794e-08 2.428724e-10
2356 5.181078e-08 2.426894e-10
2357 5.176350e-08 2.428156e-10
2358 5.171874e-08 2.424030e-10
2359 5.167228e-08 2.423661e-10
2360 5.162550e-08 2.420712e-10
2361 5.157546e-08 2.427043e-10
2362 5.153369e-08 2.425866e-10
2363 5.148907e-08 2.420369e-10
2364 5.144311e-08 2.416798e-10
2365 5.139750e-08 2.415468e-10
2366 5.135482e-08 2.413663e-10
2367 5.130810e-08 2.412403e-10
2368 5.126278e-08 2.404409e-10
2369 5.121667e-08 2.401138e-10
2370 5.117383e-08 2.399292e-10
2371 5.112861e-08 2.396213e-10
2372 5.108673e-08 2.394439e-10
2373 5.104265e-08 2.392165e-10
2374 5.099913e-08 2.388851e-10
2375 5.095249e-08 2.386091e-10
2376 5.090790e-08 2.383206e-10
2377 5.086429e-08 2.380673e-10
2378 5.081903e-08 2.379046e-10
2379 5.077687e-08 2.377105e-10
2380 5.073527e-08 2.374454e-10
2381 5.068975e-08 2.368743e-10
2382 5.064505e-08 2.365798e-10
2383 5.060355e-08 2.364564e-10
2384 5.056099e-08 2.362456e-10
2385 5.051568e-08 2.360693e-10
2386 5.047183e-08 2.360096e-10
2387 5.042807e-08 2.358776e-10
2388 5.038517e-08 2.356928e-10
2389 5.033676e-08 2.351823e-10
2390 5.029265e-08 2.349799e-10
2391 5.025237e-08 2.348640e-10
2392 5.020668e-08 2.341815e-10
2393 5.015980e-08 2.340841e-10
2394 5.011889e-08 2.339426e-10
2395 5.007348e-08 2.340953e-10
2396 5.002909e-08 2.338284e-10
2397 4.998737e-08 2.336492e-10
2398 4.994542e-08 2.332560e-10
2399 4.990357e-08 2.330152e-10
2400 4.986278e-08 2.328748e-10
2401 4.982045e-08 2.327404e-10
2402 4.977784e-08 2.325973e-10
2403 4.973673e-08 2.322980e-10
2404 4.969331e-08 2.319139e-10
2405 4.965161e-08 2.318082e-10
2406 4.961177e-08 2.316251e-10
2407 4.957055e-08 2.315307e-10
2408 4.952953e-08 2.313978e-10
2409 4.948495e-08 2.313188e-10
2410 4.944132e-08 2.311706e-10
2411 4.939890e-08 2.308288e-10
2412 4.935645e-08 2.304798e-10
2413 4.931365e-08 2.302010e-10
2414 4.927238e-08 2.300910e-10
2415 4.922956e-08 2.301518e-10
2416 4.918876e-08 2.300495e-10
2417 4.914719e-08 2.299671e-10
2418 4.910510e-08 2.295548e-10
2419 4.905781e-08 2.297144e-10
2420 4.901496e-08 2.295345e-10
2421 4.897173e-08 2.292647e-10
2422 4.893058e-08 2.293178e-10
2423 4.888944e-08 2.291751e-10
2424 4.884853e-08 2.290688e-10
2425 4.880654e-08 2.286184e-10
2426 4.876509e-08 2.284306e-10
2427 4.872426e-08 2.282959e-10
2428 4.868442e-08 2.282730e-10
2429 4.864491e-08 2.282512e-10
2430 4.859828e-08 2.277690e-10
2431 4.855619e-08 2.276696e-10
2432 4.851298e-08 2.274552e-10
2433 4.846580e-08 2.270895e-10
2434 4.842663e-08 2.268838e-10
2435 4.838766e-08 2.267085e-10
2436 4.834707e-08 2.262828e-10
2437 4.830539e-08 2.260054e-10
2438 4.826440e-08 2.255944e-10
2439 4.822523e-08 2.255642e-10
2440 4.818103e-08 2.258321e-10
2441 4.813660e-08 2.258169e-10
2442 4.809536e-08 2.256277e-10
2443 4.805501e-08 2.254816e-10
2444 4.801422e-08 2.250957e-10
2445 4.797386e-08 2.247625e-10
2446 4.793608e-08 2.245576e-10
2447 4.789508e-08 2.242498e-10
2448 4.785350e-08 2.242973e-10
2449 4.781382e-08 2.244076e-10
2450 4.777316e-08 2.242766e-10
2451 4.773292e-08 2.239694e-10
2452 4.769191e-08 2.237111e-10
2453 4.764984e-08 2.236764e-10
2454 4.761028e-08 2.237517e-10
2455 4.756699e-08 2.233417e-10
2456 4.752486e-08 2.229789e-10
2457 4.748629e-08 2.228102e-10
2458 4.744764e-08 2.227262e-10
2459 4.740691e-08 2.225847e-10
2460 4.736760e-08 2.224293e-10
2461 4.732642e-08 2.226056e-10
2462 4.728677e-08 2.221742e-10
2463 4.724705e-08 2.220622e-10
2464 4.720565e-08 2.217039e-10
2465 4.716437e-08 2.214710e-10
2466 4.712505e-08 2.211288e-10
2467 4.708430e-08 2.212290e-10
2468 4.704630e-08 2.208691e-10
2469 4.700854e-08 2.207346e-10
2470 4.696539e-08 2.204107e-10
2471 4.692374e-08 2.206092e-10
2472 4.688248e-08 2.206811e-10
2473 4.684347e-08 2.205062e-10
2474 4.680600e-08 2.204681e-10
2475 4.676492e-08 2.199197e-10
2476 4.672724e-08 2.196127e-10
2477 4.668983e-08 2.194121e-10
2478 4.665216e-08 2.191950e-10
2479 4.661144e-08 2.192628e-10
2480 4.657420e-08 2.190994e-10
2481 4.653305e-08 2.187536e-10
2482 4.649435e-08 2.185327e-10
2483 4.645518e-08 2.181443e-10
2484 4.641890e-08 2.180640e-10
2485 4.638063e-08 2.179603e-10
2486 4.634343e-08 2.178440e-10
2487 4.630544e-08 2.177287e-10
2488 4.626855e-08 2.174694e-10
2489 4.623078e-08 2.172242e-10
2490 4.619171e-08 2.171032e-10
2491 4.615494e-08 2.170280e-10
2492 4.611406e-08 2.169809e-10
2493 4.607584e-08 2.169875e-10
2494 4.603789e-08 2.167326e-10
2495 4.599524e-08 2.170437e-10
2496 4.595335e-08 2.166646e-10
2497 4.591513e-08 2.163993e-10
2498 4.587540e-08 2.159598e-10
2499 4.583776e-08 2.158105e-10
2500 4.579916e-08 2.156808e-10
2501 4.576057e-08 2.155954e-10
2502 4.572382e-08 2.156217e-10
2503 4.568685e-08 2.158015e-10
2504 4.564936e-08 2.156085e-10
2505 4.561335e-08 2.154647e-10
2506 4.557559e-08 2.153504e-10
2507 4.553842e-08 2.153773e-10
2508 4.550108e-08 2.154250e-10
2509 4.546381e-08 2.155337e-10
2510 4.542645e-08 2.154447e-10
2511 4.538561e-08 2.150924e-10
2512 4.534992e-08 2.150078e-10
2513 4.531209e-08 2.148825e-10
2514 4.527605e-08 2.148319e-10
2515 4.523866e-08 2.147866e-10
2516 4.519976e-08 2.144397e-10
2517 4.516268e-08 2.142323e-10
2518 4.512594e-08 2.141986e-10
2519 4.509013e-08 2.139741e-10
2520 4.505459e-08 2.139200e-10
2521 4.501756e-08 2.138893e-10
2522 4.497843e-08 2.131729e-10
2523 4.493989e-08 2.129466e-10
2524 4.490455e-08 2.127759e-10
2525 4.486768e-08 2.127362e-10
2526 4.483121e-08 2.125869e-10
2527 4.479454e-08 2.124097e-10
2528 4.475955e-08 2.122525e-10
2529 4.472265e-08 2.125176e-10
2530 4.468353e-08 2.124845e-10
2531 4.464673e-08 2.124425e-10
2532 4.461200e-08 2.122342e-10
2533 4.457484e-08 2.122452e-10
2534 4.453660e-08 2.124129e-10
2535 4.449991e-08 2.124433e-10
2536 4.446238e-08 2.123006e-10
2537 4.442684e-08 2.120957e-10
2538 4.438487e-08 2.121107e-10
2539 4.434911e-08 2.120015e-10
2540 4.431102e-08 2.115758e-10
2541 4.427711e-08 2.113792e-10
2542 4.424169e-08 2.111125e-10
2543 4.420645e-08 2.109487e-10
2544 4.416957e-08 2.109646e-10
2545 4.413365e-08 2.109562e-10
2546 4.409851e-08 2.107538e-10
2547 4.406336e-08 2.106804e-10
2548 4.402978e-08 2.104261e-10
2549 4.399243e-08 2.101090e-10
2550 4.395802e-08 2.099355e-10
2551 4.392261e-08 2.099632e-10
2552 4.388714e-08 2.095881e-10
2553 4.384873e-08 2.094894e-10
2554 4.381542e-08 2.093814e-10
2555 4.377858e-08 2.091501e-10
2556 4.374391e-08 2.091475e-10
2557 4.370957e-08 2.089857e-10
2558 4.367141e-08 2.088487e-10
2559 4.363184e-08 2.086226e-10
2560 4.359507e-08 2.083933e-10
2561 4.356068e-08 2.083535e-10
2562 4.352316e-08 2.082672e-10
2563 4.348812e-08 2.081970e-10
2564 4.345296e-08 2.081293e-10
2565 4.341645e-08 2.080461e-10
2566 4.338242e-08 2.078805e-10
2567 4.334651e-08 2.074234e-10
2568 4.330900e-08 2.072267e-10
2569 4.327558e-08 2.069145e-10
2570 4.324193e-08 2.067586e-10
2571 4.320538e-08 2.064956e-10
2572 4.316693e-08 2.066221e-10
2573 4.313349e-08 2.064561e-10
2574 4.309602e-08 2.063985e-10
2575 4.305567e-08 2.058842e-10
2576 4.302175e-08 2.054919e-10
2577 4.298751e-08 2.052894e-10
2578 4.295263e-08 2.051000e-10
2579 4.291558e-08 2.050787e-10
2580 4.287943e-08 2.050827e-10
2581 4.284643e-08 2.048979e-10
2582 4.281208e-08 2.048854e-10
2583 4.277898e-08 2.044448e-10
2584 4.274238e-08 2.042686e-10
2585 4.271106e-08 2.042192e-10
2586 4.267760e-08 2.040038e-10
2587 4.264320e-08 2.038305e-10
2588 4.260751e-08 2.037164e-10
2589 4.257461e-08 2.036364e-10
2590 4.253979e-08 2.034655e-10
2591 4.250464e-08 2.033541e-10
2592 4.247177e-08 2.032495e-10
2593 4.243840e-08 2.032063e-10
2594 4.240488e-08 2.031054e-10
2595 4.237175e-08 2.030016e-10
2596 4.233950e-08 2.027900e-10
2597 4.230227e-08 2.029661e-10
2598 4.226608e-08 2.027598e-10
2599 4.223323e-08 2.026817e-10
2600 4.220087e-08 2.025868e-10
2601 4.216771e-08 2.022792e-10
2602 4.213611e-08 2.021116e-10
2603 4.210349e-08 2.018612e-10
2604 4.206986e-08 2.018344e-10
2605 4.203766e-08 2.016612e-10
2606 4.200328e-08 2.016074e-10
2607 4.196941e-08 2.015973e-10
2608 4.193735e-08 2.013258e-10
2609 4.190505e-08 2.010574e-10
2610 4.186795e-08 2.009104e-10
2611 4.183591e-08 2.008608e-10
2612 4.180482e-08 2.007802e-10
2613 4.177298e-08 2.009063e-10
2614 4.173957e-08 2.005430e-10
2615 4.170631e-08 2.004284e-10
2616 4.167464e-08 1.999226e-10
2617 4.163940e-08 1.996315e-10
2618 4.160667e-08 1.995659e-10
2619 4.157279e-08 1.993526e-10
2620 4.154109e-08 1.991848e-10
2621 4.150812e-08 1.990287e-10
2622 4.147355e-08 1.986896e-10
2623 4.144039e-08 1.986355e-10
2624 4.140860e-08 1.982593e-10
2625 4.137604e-08 1.981733e-10
2626 4.134191e-08 1.982109e-10
2627 4.130853e-08 1.979329e-10
2628 4.127645e-08 1.977148e-10
2629 4.124373e-08 1.976670e-10
2630 4.121000e-08 1.973326e-10
2631 4.117746e-08 1.974641e-10
2632 4.114601e-08 1.972426e-10
2633 4.111296e-08 1.972985e-10
2634 4.108180e-08 1.972668e-10
2635 4.104942e-08 1.971490e-10
2636 4.101676e-08 1.969653e-10
2637 4.098413e-08 1.969013e-10
2638 4.095390e-08 1.967847e-10
2639 4.092347e-08 1.966680e-10
2640 4.089258e-08 1.966561e-10
2641 4.086105e-08 1.964765e-10
2642 4.082899e-08 1.963419e-10
2643 4.079562e-08 1.964581e-10
2644 4.076385e-08 1.963404e-10
2645 4.073188e-08 1.959119e-10
2646 4.069951e-08 1.958147e-10
2647 4.066749e-08 1.956229e-10
2648 4.063632e-08 1.955687e-10
2649 4.060465e-08 1.954885e-10
2650 4.056994e-08 1.951759e-10
2651 4.053497e-08 1.951977e-10
2652 4.050347e-08 1.949827e-10
2653 4.047202e-08 1.949386e-10
2654 4.043829e-08 1.946572e-10
2655 4.040394e-08 1.942804e-10
2656 4.037410e-08 1.941315e-10
2657 4.034159e-08 1.940069e-10
2658 4.030991e-08 1.941000e-10
2659 4.027681e-08 1.942424e-10
2660 4.024507e-08 1.938677e-10
2661 4.021410e-08 1.937193e-10
2662 4.018279e-08 1.935339e-10
2663 4.015109e-08 1.935969e-10
2664 4.011801e-08 1.937104e-10
2665 4.008687e-08 1.937014e-10
2666 4.005718e-08 1.936036e-10
2667 4.002574e-08 1.931016e-10
2668 3.999503e-08 1.930121e-10
2669 3.996392e-08 1.931139e-10
2670 3.993301e-08 1.928591e-10
2671 3.990142e-08 1.927754e-10
2672 3.986954e-08 1.925882e-10
2673 3.983705e-08 1.925885e-10
2674 3.980585e-08 1.923078e-10
2675 3.977598e-08 1.922537e-10
2676 3.974630e-08 1.920354e-10
2677 3.971416e-08 1.920378e-10
2678 3.968378e-08 1.917823e-10
2679 3.965413e-08 1.915981e-10
2680 3.962472e-08 1.914043e-10
2681 3.959382e-08 1.913487e-10
2682 3.956264e-08 1.912395e-10
2683 3.953351e-08 1.910656e-10
2684 3.950171e-08 1.910321e-10
2685 3.947197e-08 1.908161e-10
2686 3.944125e-08 1.906974e-10
2687 3.941274e-08 1.905645e-10
2688 3.938178e-08 1.904333e-10
2689 3.935028e-08 1.902357e-10
2690 3.932070e-08 1.901506e-10
2691 3.929082e-08 1.900762e-10
2692 3.925762e-08 1.902165e-10
2693 3.922820e-08 1.899372e-10
2694 3.919742e-08 1.899108e-10
2695 3.916626e-08 1.896544e-10
2696 3.913835e-08 1.895107e-10
2697 3.910927e-08 1.894241e-10
2698 3.907790e-08 1.891887e-10
2699 3.904689e-08 1.892987e-10
2700 3.901864e-08 1.891246e-10
2701 3.898790e-08 1.890699e-10
2702 3.895686e-08 1.890072e-10
2703 3.892697e-08 1.887268e-10
2704 3.889779e-08 1.886255e-10
2705 3.886823e-08 1.883936e-10
2706 3.884088e-08 1.882915e-10
2707 3.881052e-08 1.883228e-10
2708 3.877770e-08 1.879645e-10
2709 3.874586e-08 1.875552e-10
2710 3.871567e-08 1.875204e-10
2711 3.868493e-08 1.872616e-10
2712 3.865605e-08 1.869624e-10
2713 3.862476e-08 1.867343e-10
2714 3.859500e-08 1.868071e-10
2715 3.856400e-08 1.865891e-10
2716 3.853556e-08 1.864724e-10
2717 3.850614e-08 1.864346e-10
2718 3.847892e-08 1.862805e-10
2719 3.844959e-08 1.858417e-10
2720 3.842067e-08 1.857910e-10
2721 3.839141e-08 1.856818e-10
2722 3.836192e-08 1.856226e-10
2723 3.833179e-08 1.854683e-10
2724 3.830319e-08 1.854743e-10
2725 3.827425e-08 1.852747e-10
2726 3.824436e-08 1.851415e-10
2727 3.821569e-08 1.850368e-10
2728 3.818673e-08 1.849479e-10
2729 3.815603e-08 1.847867e-10
2730 3.812641e-08 1.846842e-10
2731 3.809657e-08 1.842660e-10
2732 3.806946e-08 1.841719e-10
2733 3.804041e-08 1.839513e-10
2734 3.801245e-08 1.837267e-10
2735 3.798373e-08 1.836498e-10
2736 3.795503e-08 1.835078e-10
2737 3.792564e-08 1.835128e-10
2738 3.789752e-08 1.834931e-10
2739 3.786941e-08 1.832278e-10
2740 3.784222e-08 1.830954e-10
2741 3.781486e-08 1.829540e-10
2742 3.778281e-08 1.827800e-10
2743 3.775630e-08 1.827505e-10
2744 3.772707e-08 1.827909e-10
2745 3.769861e-08 1.825783e-10
2746 3.767114e-08 1.823203e-10
2747 3.764347e-08 1.823707e-10
2748 3.761459e-08 1.821388e-10
2749 3.758489e-08 1.820872e-10
2750 3.755403e-08 1.820089e-10
2751 3.752466e-08 1.816998e-10
2752 3.749846e-08 1.816007e-10
2753 3.746782e-08 1.817376e-10
2754 3.743938e-08 1.818246e-10
2755 3.740850e-08 1.819624e-10
2756 3.738179e-08 1.819063e-10
2757 3.735540e-08 1.817215e-10
2758 3.732710e-08 1.814908e-10
2759 3.729871e-08 1.813362e-10
2760 3.727103e-08 1.811530e-10
2761 3.724405e-08 1.808688e-10
2762 3.721473e-08 1.807433e-10
2763 3.718683e-08 1.806494e-10
2764 3.715969e-08 1.804413e-10
2765 3.713253e-08 1.802888e-10
2766 3.710278e-08 1.802289e-10
2767 3.707529e-08 1.801525e-10
2768 3.704824e-08 1.800620e-10
2769 3.702019e-08 1.800221e-10
2770 3.699193e-08 1.800506e-10
2771 3.696373e-08 1.798527e-10
2772 3.693502e-08 1.794573e-10
2773 3.690513e-08 1.792289e-10
2774 3.687726e-08 1.789588e-10
2775 3.684829e-08 1.790151e-10
2776 3.682033e-08 1.789060e-10
2777 3.679348e-08 1.788917e-10
2778 3.676543e-08 1.787775e-10
2779 3.673840e-08 1.787140e-10
2780 3.671171e-08 1.786750e-10
2781 3.668376e-08 1.784197e-10
2782 3.665626e-08 1.782476e-10
2783 3.662682e-08 1.780580e-10
2784 3.659853e-08 1.777874e-10
2785 3.657220e-08 1.777559e-10
2786 3.654494e-08 1.774855e-10
2787 3.651805e-08 1.776602e-10
2788 3.649117e-08 1.775189e-10
2789 3.646500e-08 1.772947e-10
2790 3.643967e-08 1.771852e-10
2791 3.641127e-08 1.768916e-10
2792 3.638271e-08 1.767836e-10
2793 3.635663e-08 1.766861e-10
2794 3.632896e-08 1.767335e-10
2795 3.630044e-08 1.765883e-10
2796 3.627324e-08 1.763640e-10
2797 3.624630e-08 1.763509e-10
2798 3.621952e-08 1.762415e-10
2799 3.619211e-08 1.762142e-10
2800 3.616504e-08 1.762227e-10
2801 3.613695e-08 1.758136e-10
2802 3.611091e-08 1.756728e-10
2803 3.608549e-08 1.756043e-10
2804 3.606030e-08 1.754912e-10
2805 3.603388e-08 1.754213e-10
2806 3.600693e-08 1.756527e-10
2807 3.598076e-08 1.754626e-10
2808 3.595554e-08 1.754339e-10
2809 3.592761e-08 1.752402e-10
2810 3.590044e-08 1.752110e-10
2811 3.587454e-08 1.750147e-10
2812 3.584825e-08 1.747598e-10
2813 3.581858e-08 1.744118e-10
2814 3.579223e-08 1.742347e-10
2815 3.576665e-08 1.740591e-10
2816 3.574009e-08 1.739890e-10
2817 3.571347e-08 1.736979e-10
2818 3.568873e-08 1.735954e-10
2819 3.566395e-08 1.734115e-10
2820 3.563809e-08 1.732906e-10
2821 3.561149e-08 1.733302e-10
2822 3.558305e-08 1.732895e-10
2823 3.555793e-08 1.731940e-10
2824 3.553179e-08 1.730224e-10
2825 3.550646e-08 1.728987e-10
2826 3.547998e-08 1.727958e-10
2827 3.545354e-08 1.727151e-10
2828 3.542765e-08 1.726700e-10
2829 3.540042e-08 1.727135e-10
2830 3.537530e-08 1.725430e-10
2831 3.534904e-08 1.724991e-10
2832 3.532341e-08 1.726149e-10
2833 3.529805e-08 1.724818e-10
2834 3.527266e-08 1.722785e-10
2835 3.524472e-08 1.720546e-10
2836 3.521925e-08 1.719417e-10
2837 3.519252e-08 1.716227e-10
2838 3.516795e-08 1.713920e-10
2839 3.514300e-08 1.711821e-10
2840 3.511655e-08 1.710388e-10
2841 3.509157e-08 1.709256e-10
2842 3.506479e-08 1.709673e-10
2843 3.503643e-08 1.707019e-10
2844 3.501202e-08 1.706934e-10
2845 3.498644e-08 1.706272e-10
2846 3.496062e-08 1.702192e-10
2847 3.493370e-08 1.699130e-10
2848 3.490805e-08 1.696029e-10
2849 3.488363e-08 1.694977e-10
2850 3.485833e-08 1.695305e-10
2851 3.483393e-08 1.695953e-10
2852 3.480998e-08 1.695744e-10
2853 3.478497e-08 1.695307e-10
2854 3.475927e-08 1.694003e-10
2855 3.473394e-08 1.693445e-10
2856 3.470742e-08 1.691562e-10
2857 3.468372e-08 1.691362e-10
2858 3.465734e-08 1.690127e-10
2859 3.463102e-08 1.691524e-10
2860 3.460620e-08 1.691576e-10
2861 3.458204e-08 1.690929e-10
2862 3.455812e-08 1.689472e-10
2863 3.453379e-08 1.688819e-10
2864 3.450851e-08 1.688081e-10
2865 3.448506e-08 1.687244e-10
2866 3.446009e-08 1.686619e-10
2867 3.443545e-08 1.686744e-10
2868 3.441000e-08 1.687174e-10
2869 3.438410e-08 1.686698e-10
2870 3.435759e-08 1.684368e-10
2871 3.433326e-08 1.684520e-10
2872 3.430888e-08 1.683306e-10
2873 3.428574e-08 1.682547e-10
2874 3.426306e-08 1.681775e-10
2875 3.423737e-08 1.680900e-10
2876 3.421428e-08 1.679533e-10
2877 3.418883e-08 1.677502e-10
2878 3.416537e-08 1.676491e-10
2879 3.414049e-08 1.673964e-10
2880 3.411480e-08 1.674755e-10
2881 3.409075e-08 1.673595e-10
2882 3.406760e-08 1.673159e-10
2883 3.404358e-08 1.672421e-10
2884 3.401815e-08 1.669357e-10
2885 3.399430e-08 1.667504e-10
2886 3.396977e-08 1.666699e-10
2887 3.394602e-08 1.665028e-10
2888 3.392214e-08 1.663452e-10
2889 3.389858e-08 1.661716e-10
2890 3.387571e-08 1.660390e-10
2891 3.385173e-08 1.659713e-10
2892 3.382757e-08 1.659896e-10
2893 3.380050e-08 1.659429e-10
2894 3.377624e-08 1.660135e-10
2895 3.375255e-08 1.657919e-10
2896 3.372679e-08 1.654314e-10
2897 3.370324e-08 1.653634e-10
2898 3.367834e-08 1.650451e-10
2899 3.365336e-08 1.648780e-10
2900 3.363016e-08 1.647601e-10
2901 3.360510e-08 1.647075e-10
2902 3.358150e-08 1.646695e-10
2903 3.355732e-08 1.645240e-10
2904 3.353337e-08 1.644690e-10
2905 3.351093e-08 1.643533e-10
2906 3.348748e-08 1.643137e-10
2907 3.346292e-08 1.642397e-10
2908 3.343959e-08 1.642465e-10
2909 3.341673e-08 1.642543e-10
2910 3.339374e-08 1.639045e-10
2911 3.337130e-08 1.637627e-10
2912 3.334440e-08 1.636558e-10
2913 3.332024e-08 1.635463e-10
2914 3.329513e-08 1.632514e-10
2915 3.327098e-08 1.632352e-10
2916 3.324701e-08 1.630444e-10
2917 3.322262e-08 1.630150e-10
2918 3.319953e-08 1.629172e-10
2919 3.317530e-08 1.628507e-10
2920 3.315258e-08 1.628225e-10
2921 3.312914e-08 1.626576e-10
2922 3.310490e-08 1.624845e-10
2923 3.308166e-08 1.622319e-10
2924 3.305742e-08 1.621339e-10
2925 3.303290e-08 1.621587e-10
2926 3.301023e-08 1.620690e-10
2927 3.298575e-08 1.618918e-10
2928 3.296192e-08 1.615703e-10
2929 3.293940e-08 1.613328e-10
2930 3.291495e-08 1.611239e-10
2931 3.289178e-08 1.610651e-10
2932 3.286951e-08 1.608791e-10
2933 3.284738e-08 1.608806e-10
2934 3.282520e-08 1.606482e-10
2935 3.280312e-08 1.605057e-10
2936 3.277765e-08 1.603180e-10
2937 3.275242e-08 1.598310e-10
2938 3.272888e-08 1.596431e-10
2939 3.270588e-08 1.596088e-10
2940 3.268356e-08 1.596612e-10
2941 3.266073e-08 1.594523e-10
2942 3.263631e-08 1.595043e-10
2943 3.261369e-08 1.594638e-10
2944 3.258998e-08 1.593891e-10
2945 3.256755e-08 1.592878e-10
2946 3.254521e-08 1.589923e-10
2947 3.252209e-08 1.588034e-10
2948 3.249764e-08 1.588760e-10
2949 3.247528e-08 1.589286e-10
2950 3.245280e-08 1.587158e-10
2951 3.242962e-08 1.586462e-10
2952 3.240731e-08 1.583677e-10
2953 3.238405e-08 1.581452e-10
2954 3.235982e-08 1.580085e-10
2955 3.233752e-08 1.579207e-10
2956 3.231503e-08 1.577908e-10
2957 3.229252e-08 1.578137e-10
2958 3.226987e-08 1.577264e-10
2959 3.224788e-08 1.577507e-10
2960 3.222217e-08 1.573878e-10
2961 3.219933e-08 1.572648e-10
2962 3.217572e-08 1.572301e-10
2963 3.215309e-08 1.570875e-10
2964 3.213106e-08 1.571617e-10
2965 3.210828e-08 1.570562e-10
2966 3.208736e-08 1.569320e-10
2967 3.206620e-08 1.568934e-10
2968 3.204451e-08 1.567540e-10
2969 3.202166e-08 1.566148e-10
2970 3.199668e-08 1.565720e-10
2971 3.197623e-08 1.564625e-10
2972 3.195258e-08 1.564125e-10
2973 3.192980e-08 1.563903e-10
2974 3.190412e-08 1.563974e-10
2975 3.188282e-08 1.562571e-10
2976 3.185894e-08 1.562276e-10
2977 3.183654e-08 1.561989e-10
2978 3.181308e-08 1.560470e-10
2979 3.179060e-08 1.558750e-10
2980 3.176944e-08 1.558494e-10
2981 3.174765e-08 1.557992e-10
2982 3.172588e-08 1.556949e-10
2983 3.170375e-08 1.556005e-10
2984 3.168246e-08 1.554840e-10
2985 3.166135e-08 1.554035e-10
2986 3.163925e-08 1.554072e-10
2987 3.161762e-08 1.553699e-10
2988 3.159520e-08 1.552099e-10
2989 3.157421e-08 1.550875e-10
2990 3.155321e-08 1.551121e-10
2991 3.153195e-08 1.550385e-10
2992 3.151030e-08 1.549891e-10
2993 3.148892e-08 1.548061e-10
2994 3.146814e-08 1.546718e-10
2995 3.144726e-08 1.545177e-10
2996 3.142429e-08 1.543782e-10
2997 3.140396e-08 1.541989e-10
2998 3.138222e-08 1.541625e-10
2999 3.136071e-08 1.540563e-10
3000 3.133931e-08 1.539587e-10
3001 3.131783e-08 1.539857e-10
3002 3.129691e-08 1.538592e-10
3003 3.127448e-08 1.538308e-10
3004 3.125318e-08 1.537002e-10
3005 3.123302e-08 1.536666e-10
3006 3.120934e-08 1.533944e-10
3007 3.118729e-08 1.535336e-10
3008 3.116540e-08 1.532780e-10
3009 3.114156e-08 1.530497e-10
3010 3.111981e-08 1.529407e-10
3011 3.109779e-08 1.530101e-10
3012 3.107570e-08 1.528396e-10
3013 3.105386e-08 1.527105e-10
3014 3.103323e-08 1.526341e-10
3015 3.101200e-08 1.525490e-10
3016 3.099154e-08 1.524019e-10
3017 3.097134e-08 1.523613e-10
3018 3.095102e-08 1.523615e-10
3019 3.092951e-08 1.521813e-10
3020 3.090793e-08 1.521879e-10
3021 3.088725e-08 1.522093e-10
3022 3.086581e-08 1.520605e-10
3023 3.084492e-08 1.518699e-10
3024 3.082220e-08 1.515133e-10
3025 3.080258e-08 1.513755e-10
3026 3.078276e-08 1.513031e-10
3027 3.076015e-08 1.511340e-10
3028 3.074071e-08 1.509936e-10
3029 3.072060e-08 1.508962e-10
3030 3.069949e-08 1.508787e-10
3031 3.067896e-08 1.507132e-10
3032 3.065822e-08 1.506972e-10
3033 3.063707e-08 1.506271e-10
3034 3.061723e-08 1.506167e-10
3035 3.059716e-08 1.505308e-10
3036 3.057663e-08 1.503538e-10
3037 3.055564e-08 1.502557e-10
3038 3.053427e-08 1.502757e-10
3039 3.051348e-08 1.500399e-10
3040 3.049308e-08 1.500229e-10
3041 3.047278e-08 1.499757e-10
3042 3.045067e-08 1.500506e-10
3043 3.042950e-08 1.498204e-10
3044 3.040968e-08 1.496768e-10
3045 3.039086e-08 1.495824e-10
3046 3.036967e-08 1.495314e-10
3047 3.034781e-08 1.494342e-10
3048 3.032840e-08 1.492586e-10
3049 3.030711e-08 1.492602e-10
3050 3.028713e-08 1.492012e-10
3051 3.026645e-08 1.491649e-10
3052 3.024739e-08 1.491229e-10
3053 3.022645e-08 1.490702e-10
3054 3.020523e-08 1.489581e-10
3055 3.018433e-08 1.487671e-10
3056 3.016420e-08 1.487422e-10
3057 3.014421e-08 1.487123e-10
3058 3.012339e-08 1.487521e-10
3059 3.010384e-08 1.486217e-10
3060 3.008462e-08 1.486609e-10
3061 3.006419e-08 1.484447e-10
3062 3.004487e-08 1.482956e-10
3063 3.002395e-08 1.481975e-10
3064 3.000248e-08 1.480662e-10
3065 2.998174e-08 1.479301e-10
3066 2.996137e-08 1.479152e-10
3067 2.994078e-08 1.479635e-10
3068 2.992099e-08 1.478825e-10
3069 2.990096e-08 1.477716e-10
3070 2.988065e-08 1.477698e-10
3071 2.986126e-08 1.476800e-10
3072 2.983970e-08 1.475098e-10
3073 2.981741e-08 1.473514e-10
3074 2.979764e-08 1.471886e-10
3075 2.977686e-08 1.470258e-10
3076 2.975446e-08 1.469341e-10
3077 2.973454e-08 1.469046e-10
3078 2.971489e-08 1.467652e-10
3079 2.969561e-08 1.466395e-10
3080 2.967440e-08 1.466206e-10
3081 2.965351e-08 1.465147e-10
3082 2.963384e-08 1.464682e-10
3083 2.961372e-08 1.462860e-10
3084 2.959384e-08 1.463502e-10
3085 2.957417e-08 1.461809e-10
3086 2.955442e-08 1.460009e-10
3087 2.953303e-08 1.458015e-10
3088 2.951351e-08 1.457297e-10
3089 2.949323e-08 1.454189e-10
3090 2.947449e-08 1.453222e-10
3091 2.945515e-08 1.451965e-10
3092 2.943554e-08 1.449839e-10
3093 2.941601e-08 1.449489e-10
3094 2.939652e-08 1.449425e-10
3095 2.937783e-08 1.448744e-10
3096 2.935793e-08 1.446796e-10
3097 2.933917e-08 1.446133e-10
3098 2.931790e-08 1.445154e-10
3099 2.929877e-08 1.443828e-10
3100 2.927891e-08 1.442368e-10
3101 2.925772e-08 1.442051e-10
3102 2.923835e-08 1.440553e-10
3103 2.921895e-08 1.439443e-10
3104 2.919912e-08 1.438618e-10
3105 2.917854e-08 1.438322e-10
3106 2.916010e-08 1.438280e-10
3107 2.914129e-08 1.437246e-10
3108 2.912249e-08 1.437035e-10
3109 2.910185e-08 1.437135e-10
3110 2.908129e-08 1.437552e-10
3111 2.906180e-08 1.436001e-10
3112 2.904355e-08 1.435372e-10
3113 2.902490e-08 1.433438e-10
3114 2.900573e-08 1.432435e-10
3115 2.898516e-08 1.430722e-10
3116 2.896629e-08 1.429710e-10
3117 2.894643e-08 1.426900e-10
3118 2.892768e-08 1.426272e-10
3119 2.890705e-08 1.424371e-10
3120 2.888800e-08 1.423314e-10
3121 2.886864e-08 1.422367e-10
3122 2.885039e-08 1.422050e-10
3123 2.883058e-08 1.422904e-10
3124 2.881222e-08 1.421670e-10
3125 2.879362e-08 1.419843e-10
3126 2.877497e-08 1.418067e-10
3127 2.875638e-08 1.418074e-10
3128 2.873720e-08 1.416986e-10
3129 2.871927e-08 1.416308e-10
3130 2.870036e-08 1.413939e-10
3131 2.868206e-08 1.413739e-10
3132 2.866465e-08 1.412638e-10
3133 2.864480e-08 1.411911e-10
3134 2.862423e-08 1.409747e-10
3135 2.860517e-08 1.409595e-10
3136 2.858706e-08 1.408170e-10
3137 2.856890e-08 1.407403e-10
3138 2.854815e-08 1.407968e-10
3139 2.853022e-08 1.407367e-10
3140 2.851013e-08 1.405295e-10
3141 2.849024e-08 1.403445e-10
3142 2.847176e-08 1.402295e-10
3143 2.845263e-08 1.400627e-10
3144 2.843202e-08 1.398678e-10
3145 2.841415e-08 1.397939e-10
3146 2.839669e-08 1.396992e-10
3147 2.837916e-08 1.395910e-10
3148 2.836101e-08 1.394076e-10
3149 2.834128e-08 1.393829e-10
3150 2.832252e-08 1.392222e-10
3151 2.830440e-08 1.390893e-10
3152 2.828594e-08 1.389831e-10
3153 2.826714e-08 1.388176e-10
3154 2.824928e-08 1.386085e-10
3155 2.823089e-08 1.385547e-10
3156 2.821205e-08 1.386758e-10
3157 2.819330e-08 1.386404e-10
3158 2.817422e-08 1.385967e-10
3159 2.815645e-08 1.384763e-10
3160 2.813795e-08 1.384090e-10
3161 2.811950e-08 1.382724e-10
3162 2.810123e-08 1.381884e-10
3163 2.808211e-08 1.379776e-10
3164 2.806476e-08 1.379556e-10
3165 2.804572e-08 1.375417e-10
3166 2.802674e-08 1.373814e-10
3167 2.800841e-08 1.371699e-10
3168 2.798758e-08 1.371182e-10
3169 2.796987e-08 1.371438e-10
3170 2.795043e-08 1.369888e-10
3171 2.793286e-08 1.368805e-10
3172 2.791463e-08 1.368314e-10
3173 2.789619e-08 1.366508e-10
3174 2.787968e-08 1.365770e-10
3175 2.786176e-08 1.363785e-10
3176 2.784281e-08 1.363651e-10
3177 2.782505e-08 1.363832e-10
3178 2.780820e-08 1.363929e-10
3179 2.778988e-08 1.362589e-10
3180 2.777215e-08 1.360753e-10
3181 2.775387e-08 1.359855e-10
3182 2.773622e-08 1.357813e-10
3183 2.771891e-08 1.356648e-10
3184 2.770034e-08 1.356625e-10
3185 2.768362e-08 1.356170e-10
3186 2.766537e-08 1.355027e-10
3187 2.764650e-08 1.355446e-10
3188 2.762866e-08 1.353199e-10
3189 2.760984e-08 1.352902e-10
3190 2.759121e-08 1.350571e-10
3191 2.757228e-08 1.348859e-10
3192 2.755508e-08 1.348162e-10
3193 2.753859e-08 1.346576e-10
3194 2.751982e-08 1.343306e-10
3195 2.750167e-08 1.344026e-10
3196 2.748283e-08 1.341619e-10
3197 2.746479e-08 1.340597e-10
3198 2.744717e-08 1.339896e-10
3199 2.742896e-08 1.338797e-10
3200 2.741168e-08 1.337811e-10
3201 2.739394e-08 1.336549e-10
3202 2.737655e-08 1.336675e-10
3203 2.735845e-08 1.337830e-10
3204 2.734082e-08 1.338097e-10
3205 2.732330e-08 1.337852e-10
3206 2.730643e-08 1.336634e-10
3207 2.728778e-08 1.335607e-10
3208 2.726914e-08 1.333796e-10
3209 2.724857e-08 1.330088e-10
3210 2.723206e-08 1.329893e-10
3211 2.721329e-08 1.329268e-10
3212 2.719689e-08 1.327766e-10
3213 2.717794e-08 1.327114e-10
3214 2.715980e-08 1.324846e-10
3215 2.714186e-08 1.324092e-10
3216 2.712473e-08 1.323112e-10
3217 2.710673e-08 1.322851e-10
3218 2.708673e-08 1.322720e-10
3219 2.706958e-08 1.322582e-10
3220 2.705242e-08 1.322837e-10
3221 2.703493e-08 1.322339e-10
3222 2.701639e-08 1.321158e-10
3223 2.699848e-08 1.317892e-10
3224 2.698162e-08 1.317421e-10
3225 2.696473e-08 1.316567e-10
3226 2.694840e-08 1.316588e-10
3227 2.693084e-08 1.315847e-10
3228 2.691304e-08 1.314726e-10
3229 2.689489e-08 1.313310e-10
3230 2.687696e-08 1.312683e-10
3231 2.685994e-08 1.311648e-10
3232 2.684276e-08 1.310896e-10
3233 2.682593e-08 1.309285e-10
3234 2.680868e-08 1.308463e-10
3235 2.679227e-08 1.308080e-10
3236 2.677523e-08 1.307075e-10
3237 2.675806e-08 1.306365e-10
3238 2.674180e-08 1.305458e-10
3239 2.672432e-08 1.303375e-10
3240 2.670630e-08 1.304541e-10
3241 2.668917e-08 1.304854e-10
3242 2.667028e-08 1.303455e-10
3243 2.665305e-08 1.301798e-10
3244 2.663658e-08 1.301157e-10
3245 2.661988e-08 1.299687e-10
3246 2.660191e-08 1.299919e-10
3247 2.658578e-08 1.299379e-10
3248 2.656744e-08 1.298951e-10
3249 2.655045e-08 1.297166e-10
3250 2.653299e-08 1.296702e-10
3251 2.651682e-08 1.296244e-10
3252 2.650051e-08 1.295515e-10
3253 2.648369e-08 1.295416e-10
3254 2.646769e-08 1.294950e-10
3255 2.645040e-08 1.294017e-10
3256 2.643295e-08 1.294396e-10
3257 2.641708e-08 1.293437e-10
3258 2.639854e-08 1.294514e-10
3259 2.638279e-08 1.294218e-10
3260 2.636594e-08 1.294379e-10
3261 2.634726e-08 1.292529e-10
3262 2.632983e-08 1.292216e-10
3263 2.631267e-08 1.292203e-10
3264 2.629560e-08 1.291544e-10
3265 2.627919e-08 1.289753e-10
3266 2.626183e-08 1.288697e-10
3267 2.624585e-08 1.288835e-10
3268 2.622672e-08 1.288341e-10
3269 2.620961e-08 1.286848e-10
3270 2.619396e-08 1.286141e-10
3271 2.617732e-08 1.285352e-10
3272 2.616135e-08 1.284018e-10
3273 2.614624e-08 1.283648e-10
3274 2.612975e-08 1.284122e-10
3275 2.611359e-08 1.283495e-10
3276 2.609717e-08 1.283046e-10
3277 2.608058e-08 1.282412e-10
3278 2.606448e-08 1.282368e-10
3279 2.604740e-08 1.282085e-10
3280 2.603040e-08 1.281046e-10
3281 2.601431e-08 1.279751e-10
3282 2.599899e-08 1.278674e-10
3283 2.598178e-08 1.277873e-10
3284 2.596664e-08 1.277641e-10
3285 2.595025e-08 1.275676e-10
3286 2.593394e-08 1.275698e-10
3287 2.591614e-08 1.272400e-10
3288 2.589997e-08 1.272083e-10
3289 2.588350e-08 1.271514e-10
3290 2.586686e-08 1.270095e-10
3291 2.585035e-08 1.268609e-10
3292 2.583414e-08 1.267061e-10
3293 2.581742e-08 1.265452e-10
3294 2.580198e-08 1.264323e-10
3295 2.578498e-08 1.261338e-10
3296 2.576808e-08 1.261381e-10
3297 2.575181e-08 1.260136e-10
3298 2.573486e-08 1.260360e-10
3299 2.571892e-08 1.260066e-10
3300 2.570332e-08 1.259306e-10
3301 2.568763e-08 1.259148e-10
3302 2.567185e-08 1.259268e-10
3303 2.565692e-08 1.258172e-10
3304 2.564080e-08 1.256950e-10
3305 2.562540e-08 1.255719e-10
3306 2.560958e-08 1.255012e-10
3307 2.559349e-08 1.255017e-10
3308 2.557795e-08 1.255233e-10
3309 2.556225e-08 1.254425e-10
3310 2.554582e-08 1.253535e-10
3311 2.552938e-08 1.253080e-10
3312 2.551369e-08 1.252935e-10
3313 2.549646e-08 1.253461e-10
3314 2.548036e-08 1.253192e-10
3315 2.546519e-08 1.251692e-10
3316 2.544769e-08 1.251712e-10
3317 2.543129e-08 1.250768e-10
3318 2.541520e-08 1.249273e-10
3319 2.539884e-08 1.248554e-10
3320 2.538122e-08 1.248629e-10
3321 2.536452e-08 1.247624e-10
3322 2.534880e-08 1.247187e-10
3323 2.533286e-08 1.247983e-10
3324 2.531757e-08 1.247719e-10
3325 2.530226e-08 1.247471e-10
3326 2.528689e-08 1.247287e-10
3327 2.527037e-08 1.245337e-10
3328 2.525315e-08 1.244873e-10
3329 2.523859e-08 1.244182e-10
3330 2.522280e-08 1.243423e-10
3331 2.520712e-08 1.242723e-10
3332 2.519022e-08 1.241512e-10
3333 2.517441e-08 1.241606e-10
3334 2.515928e-08 1.240407e-10
3335 2.514345e-08 1.239821e-10
3336 2.512821e-08 1.239490e-10
3337 2.511183e-08 1.238830e-10
3338 2.509652e-08 1.238134e-10
3339 2.508168e-08 1.237121e-10
3340 2.506416e-08 1.235646e-10
3341 2.504878e-08 1.234424e-10
3342 2.503196e-08 1.233257e-10
3343 2.501733e-08 1.232418e-10
3344 2.500208e-08 1.231853e-10
3345 2.498641e-08 1.230681e-10
3346 2.497003e-08 1.229868e-10
3347 2.495503e-08 1.229915e-10
3348 2.493971e-08 1.229533e-10
3349 2.492468e-08 1.229287e-10
3350 2.490940e-08 1.229005e-10
3351 2.489395e-08 1.227894e-10
3352 2.487918e-08 1.227266e-10
3353 2.486342e-08 1.226088e-10
3354 2.484896e-08 1.225487e-10
3355 2.483079e-08 1.225210e-10
3356 2.481502e-08 1.222601e-10
3357 2.479963e-08 1.221037e-10
3358 2.478471e-08 1.220287e-10
3359 2.476887e-08 1.220668e-10
3360 2.475264e-08 1.218687e-10
3361 2.473732e-08 1.218491e-10
3362 2.472244e-08 1.217464e-10
3363 2.470718e-08 1.217970e-10
3364 2.469128e-08 1.218674e-10
3365 2.467615e-08 1.216784e-10
3366 2.466074e-08 1.217371e-10
3367 2.464534e-08 1.217110e-10
3368 2.463060e-08 1.217095e-10
3369 2.461515e-08 1.215831e-10
3370 2.459920e-08 1.214398e-10
3371 2.458364e-08 1.213521e-10
3372 2.456859e-08 1.213364e-10
3373 2.455309e-08 1.212913e-10
3374 2.453722e-08 1.213027e-10
3375 2.452221e-08 1.212200e-10
3376 2.450758e-08 1.211744e-10
3377 2.449210e-08 1.211655e-10
3378 2.447665e-08 1.210459e-10
3379 2.446239e-08 1.209172e-10
3380 2.444774e-08 1.208785e-10
3381 2.443356e-08 1.208939e-10
3382 2.441893e-08 1.208511e-10
3383 2.440387e-08 1.208588e-10
3384 2.438884e-08 1.207892e-10
3385 2.437339e-08 1.205557e-10
3386 2.435888e-08 1.204991e-10
3387 2.434430e-08 1.204028e-10
3388 2.432796e-08 1.200998e-10
3389 2.431388e-08 1.200886e-10
3390 2.429860e-08 1.200013e-10
3391 2.428356e-08 1.200407e-10
3392 2.426818e-08 1.198589e-10
3393 2.425350e-08 1.198546e-10
3394 2.423568e-08 1.196552e-10
3395 2.422040e-08 1.195886e-10
3396 2.420614e-08 1.195558e-10
3397 2.419018e-08 1.196783e-10
3398 2.417488e-08 1.195848e-10
3399 2.416017e-08 1.195473e-10
3400 2.414475e-08 1.193548e-10
3401 2.413021e-08 1.192954e-10
3402 2.411561e-08 1.193041e-10
3403 2.410119e-08 1.192746e-10
3404 2.408602e-08 1.190737e-10
3405 2.407112e-08 1.191015e-10
3406 2.405725e-08 1.190750e-10
3407 2.404191e-08 1.190906e-10
3408 2.402775e-08 1.189951e-10
3409 2.401367e-08 1.189302e-10
3410 2.399839e-08 1.188740e-10
3411 2.398347e-08 1.187955e-10
3412 2.396902e-08 1.187393e-10
3413 2.395403e-08 1.187520e-10
3414 2.393896e-08 1.186817e-10
3415 2.392419e-08 1.188165e-10
3416 2.390943e-08 1.186765e-10
3417 2.389440e-08 1.186126e-10
3418 2.387941e-08 1.185733e-10
3419 2.386317e-08 1.184786e-10
3420 2.384875e-08 1.184093e-10
3421 2.383336e-08 1.183794e-10
3422 2.381834e-08 1.182731e-10
3423 2.380493e-08 1.182232e-10
3424 2.379106e-08 1.181618e-10
3425 2.377661e-08 1.181173e-10
3426 2.376284e-08 1.180978e-10
3427 2.374865e-08 1.180844e-10
3428 2.373446e-08 1.178679e-10
3429 2.371872e-08 1.180379e-10
3430 2.370197e-08 1.180403e-10
3431 2.368707e-08 1.179330e-10
3432 2.367299e-08 1.179196e-10
3433 2.365875e-08 1.178274e-10
3434 2.364455e-08 1.176684e-10
3435 2.362877e-08 1.174723e-10
3436 2.361465e-08 1.172860e-10
3437 2.360125e-08 1.172361e-10
3438 2.358648e-08 1.171970e-10
3439 2.357307e-08 1.171138e-10
3440 2.355975e-08 1.171038e-10
3441 2.354610e-08 1.170544e-10
3442 2.353263e-08 1.169695e-10
3443 2.351705e-08 1.169479e-10
3444 2.350333e-08 1.168801e-10
3445 2.348943e-08 1.168274e-10
3446 2.347492e-08 1.167393e-10
3447 2.345989e-08 1.167972e-10
3448 2.344552e-08 1.167377e-10
3449 2.343216e-08 1.167107e-10
3450 2.341804e-08 1.166060e-10
3451 2.340266e-08 1.165401e-10
3452 2.338859e-08 1.164573e-10
3453 2.337524e-08 1.164368e-10
3454 2.336114e-08 1.164298e-10
3455 2.334719e-08 1.165214e-10
3456 2.333360e-08 1.164758e-10
3457 2.331893e-08 1.163294e-10
3458 2.330472e-08 1.162374e-10
3459 2.329058e-08 1.161100e-10
3460 2.327509e-08 1.159167e-10
3461 2.326064e-08 1.159051e-10
3462 2.324612e-08 1.160192e-10
3463 2.323299e-08 1.159932e-10
3464 2.321893e-08 1.158631e-10
3465 2.320515e-08 1.158085e-10
3466 2.319127e-08 1.158433e-10
3467 2.317776e-08 1.157050e-10
3468 2.316356e-08 1.157156e-10
3469 2.314883e-08 1.155613e-10
3470 2.313472e-08 1.156214e-10
3471 2.312027e-08 1.156121e-10
3472 2.310501e-08 1.155596e-10
3473 2.309126e-08 1.155153e-10
3474 2.307750e-08 1.154823e-10
3475 2.306426e-08 1.154362e-10
3476 2.305156e-08 1.153734e-10
3477 2.303880e-08 1.153588e-10
3478 2.302520e-08 1.153516e-10
3479 2.301168e-08 1.152075e-10
3480 2.299699e-08 1.151594e-10
3481 2.298258e-08 1.153425e-10
3482 2.296880e-08 1.153910e-10
3483 2.295588e-08 1.154356e-10
3484 2.294347e-08 1.153621e-10
3485 2.292852e-08 1.152688e-10
3486 2.291473e-08 1.152451e-10
3487 2.290148e-08 1.151049e-10
3488 2.288758e-08 1.149007e-10
3489 2.287433e-08 1.148239e-10
3490 2.285970e-08 1.151990e-10
3491 2.284602e-08 1.150867e-10
3492 2.283135e-08 1.149103e-10
3493 2.281823e-08 1.148783e-10
3494 2.280459e-08 1.147064e-10
3495 2.279075e-08 1.145645e-10
3496 2.277749e-08 1.144873e-10
3497 2.276319e-08 1.142358e-10
3498 2.274861e-08 1.141576e-10
3499 2.273581e-08 1.141058e-10
3500 2.272348e-08 1.140818e-10
3501 2.270956e-08 1.140706e-10
3502 2.269556e-08 1.139888e-10
3503 2.268299e-08 1.139403e-10
3504 2.267025e-08 1.138738e-10
3505 2.265771e-08 1.137571e-10
3506 2.264470e-08 1.136764e-10
3507 2.263199e-08 1.135893e-10
3508 2.261758e-08 1.136527e-10
3509 2.260493e-08 1.135917e-10
3510 2.259199e-08 1.135191e-10
3511 2.257825e-08 1.134035e-10
3512 2.256446e-08 1.134195e-10
3513 2.255243e-08 1.133780e-10
3514 2.253939e-08 1.132171e-10
3515 2.252604e-08 1.131581e-10
3516 2.251347e-08 1.131260e-10
3517 2.249997e-08 1.130743e-10
3518 2.248726e-08 1.130210e-10
3519 2.247258e-08 1.127939e-10
3520 2.245989e-08 1.128077e-10
3521 2.244681e-08 1.127135e-10
3522 2.243296e-08 1.126974e-10
3523 2.241921e-08 1.126427e-10
3524 2.240634e-08 1.126105e-10
3525 2.239444e-08 1.125462e-10
3526 2.238152e-08 1.125562e-10
3527 2.236906e-08 1.123965e-10
3528 2.235635e-08 1.122359e-10
3529 2.234349e-08 1.121531e-10
3530 2.232966e-08 1.119848e-10
3531 2.231537e-08 1.119388e-10
3532 2.230260e-08 1.119683e-10
3533 2.228935e-08 1.119690e-10
3534 2.227548e-08 1.119410e-10
3535 2.226270e-08 1.119369e-10
3536 2.224949e-08 1.119041e-10
3537 2.223701e-08 1.118786e-10
3538 2.222340e-08 1.117795e-10
3539 2.221013e-08 1.116223e-10
3540 2.219728e-08 1.117077e-10
3541 2.218366e-08 1.116776e-10
3542 2.217116e-08 1.115736e-10
3543 2.215879e-08 1.115395e-10
3544 2.214503e-08 1.113367e-10
3545 2.213225e-08 1.113511e-10
3546 2.212004e-08 1.113075e-10
3547 2.210780e-08 1.112004e-10
3548 2.209583e-08 1.111356e-10
3549 2.208300e-08 1.110688e-10
3550 2.206945e-08 1.109920e-10
3551 2.205675e-08 1.108892e-10
3552 2.204441e-08 1.108420e-10
3553 2.203053e-08 1.109196e-10
3554 2.201836e-08 1.108382e-10
3555 2.200612e-08 1.108074e-10
3556 2.199319e-08 1.106792e-10
3557 2.198033e-08 1.106407e-10
3558 2.196751e-08 1.105024e-10
3559 2.195585e-08 1.104620e-10
3560 2.194314e-08 1.104106e-10
3561 2.193054e-08 1.103584e-10
3562 2.191825e-08 1.102845e-10
3563 2.190574e-08 1.101840e-10
3564 2.189324e-08 1.101258e-10
3565 2.188115e-08 1.100335e-10
3566 2.186749e-08 1.098637e-10
3567 2.185546e-08 1.098273e-10
3568 2.184303e-08 1.098487e-10
3569 2.183096e-08 1.097669e-10
3570 2.181874e-08 1.097035e-10
3571 2.180609e-08 1.095681e-10
3572 2.179380e-08 1.095459e-10
3573 2.178057e-08 1.094868e-10
3574 2.176706e-08 1.095122e-10
3575 2.175453e-08 1.094998e-10
3576 2.174285e-08 1.094677e-10
3577 2.173022e-08 1.094739e-10
3578 2.171795e-08 1.094297e-10
3579 2.170611e-08 1.094091e-10
3580 2.169381e-08 1.093659e-10
3581 2.168175e-08 1.092491e-10
3582 2.166828e-08 1.092981e-10
3583 2.165631e-08 1.092620e-10
3584 2.164315e-08 1.092305e-10
3585 2.163074e-08 1.091713e-10
3586 2.161803e-08 1.092361e-10
3587 2.160502e-08 1.092270e-10
3588 2.159111e-08 1.090877e-10
3589 2.157917e-08 1.090079e-10
3590 2.156711e-08 1.088917e-10
3591 2.155425e-08 1.087588e-10
3592 2.154084e-08 1.086871e-10
3593 2.152903e-08 1.086955e-10
3594 2.151606e-08 1.085519e-10
3595 2.150335e-08 1.083918e-10
3596 2.149092e-08 1.082911e-10
3597 2.147849e-08 1.081747e-10
3598 2.146652e-08 1.081388e-10
3599 2.145488e-08 1.081365e-10
3600 2.144325e-08 1.080988e-10
3601 2.143151e-08 1.080720e-10
3602 2.141935e-08 1.080685e-10
3603 2.140571e-08 1.080351e-10
3604 2.139367e-08 1.080406e-10
3605 2.138193e-08 1.079726e-10
3606 2.137001e-08 1.078801e-10
3607 2.135841e-08 1.078099e-10
3608 2.134611e-08 1.077623e-10
3609 2.133485e-08 1.077176e-10
3610 2.132246e-08 1.077071e-10
3611 2.131045e-08 1.076691e-10
3612 2.129760e-08 1.076325e-10
3613 2.128579e-08 1.075733e-10
3614 2.127425e-08 1.074833e-10
3615 2.126252e-08 1.073967e-10
3616 2.125017e-08 1.073388e-10
3617 2.123744e-08 1.073343e-10
3618 2.122504e-08 1.073118e-10
3619 2.121316e-08 1.072212e-10
3620 2.119969e-08 1.072071e-10
3621 2.118728e-08 1.072289e-10
3622 2.117477e-08 1.070101e-10
3623 2.116309e-08 1.068740e-10
3624 2.115112e-08 1.068318e-10
3625 2.113945e-08 1.067821e-10
3626 2.112786e-08 1.067040e-10
3627 2.111581e-08 1.066257e-10
3628 2.110326e-08 1.065518e-10
3629 2.109113e-08 1.065580e-10
3630 2.107944e-08 1.064024e-10
3631 2.106699e-08 1.063521e-10
3632 2.105549e-08 1.062828e-10
3633 2.104346e-08 1.061298e-10
3634 2.103186e-08 1.060929e-10
3635 2.102008e-08 1.060666e-10
3636 2.100847e-08 1.061100e-10
3637 2.099606e-08 1.062358e-10
3638 2.098437e-08 1.062425e-10
3639 2.097248e-08 1.061776e-10
3640 2.096096e-08 1.061310e-10
3641 2.094927e-08 1.061251e-10
3642 2.093714e-08 1.061531e-10
3643 2.092487e-08 1.061078e-10
3644 2.091293e-08 1.059728e-10
3645 2.090100e-08 1.059492e-10
3646 2.088957e-08 1.059085e-10
3647 2.087709e-08 1.058574e-10
3648 2.086626e-08 1.058160e-10
3649 2.085421e-08 1.057919e-10
3650 2.084194e-08 1.056832e-10
3651 2.082950e-08 1.055988e-10
3652 2.081646e-08 1.055187e-10
3653 2.080363e-08 1.054759e-10
3654 2.079155e-08 1.054370e-10
3655 2.077930e-08 1.052680e-10
3656 2.076777e-08 1.051788e-10
3657 2.075670e-08 1.051078e-10
3658 2.074453e-08 1.050293e-10
3659 2.073311e-08 1.048869e-10
3660 2.072051e-08 1.048696e-10
3661 2.070896e-08 1.048047e-10
3662 2.069750e-08 1.047729e-10
3663 2.068543e-08 1.046052e-10
3664 2.067326e-08 1.044641e-10
3665 2.066182e-08 1.043779e-10
3666 2.065002e-08 1.042657e-10
3667 2.063837e-08 1.041797e-10
3668 2.062694e-08 1.041629e-10
3669 2.061518e-08 1.040953e-10
3670 2.060377e-08 1.040666e-10
3671 2.059268e-08 1.040224e-10
3672 2.057974e-08 1.039943e-10
3673 2.056832e-08 1.039627e-10
3674 2.055701e-08 1.039076e-10
3675 2.054552e-08 1.038258e-10
3676 2.053482e-08 1.037785e-10
3677 2.052386e-08 1.037218e-10
3678 2.051235e-08 1.037047e-10
3679 2.050099e-08 1.036801e-10
3680 2.048878e-08 1.036417e-10
3681 2.047751e-08 1.036873e-10
3682 2.046596e-08 1.035778e-10
3683 2.045410e-08 1.037155e-10
3684 2.044338e-08 1.036688e-10
3685 2.043197e-08 1.036590e-10
3686 2.042081e-08 1.035674e-10
3687 2.040989e-08 1.035568e-10
3688 2.039779e-08 1.035081e-10
3689 2.038606e-08 1.034195e-10
3690 2.037457e-08 1.034128e-10
3691 2.036183e-08 1.032521e-10
3692 2.035032e-08 1.032156e-10
3693 2.033901e-08 1.032434e-10
3694 2.032754e-08 1.031536e-10
3695 2.031648e-08 1.031490e-10
3696 2.030582e-08 1.031057e-10
3697 2.029518e-08 1.030521e-10
3698 2.028251e-08 1.029823e-10
3699 2.027079e-08 1.029899e-10
3700 2.025958e-08 1.029959e-10
3701 2.024792e-08 1.028571e-10
3702 2.023604e-08 1.028519e-10
3703 2.022501e-08 1.028161e-10
3704 2.021337e-08 1.028061e-10
3705 2.020275e-08 1.027699e-10
3706 2.019099e-08 1.026622e-10
3707 2.017947e-08 1.026173e-10
3708 2.016887e-08 1.025553e-10
3709 2.015743e-08 1.024792e-10
3710 2.014665e-08 1.023568e-10
3711 2.013479e-08 1.023115e-10
3712 2.012291e-08 1.022491e-10
3713 2.011173e-08 1.022176e-10
3714 2.009960e-08 1.020946e-10
3715 2.008639e-08 1.018726e-10
3716 2.007587e-08 1.018727e-10
3717 2.006530e-08 1.017942e-10
3718 2.005424e-08 1.017810e-10
3719 2.004355e-08 1.016876e-10
3720 2.003296e-08 1.016586e-10
3721 2.002096e-08 1.016118e-10
3722 2.000954e-08 1.014327e-10
3723 1.999921e-08 1.013778e-10
3724 1.998656e-08 1.014522e-10
3725 1.997658e-08 1.014163e-10
3726 1.996559e-08 1.013031e-10
3727 1.995463e-08 1.012520e-10
3728 1.994373e-08 1.012358e-10
3729 1.993142e-08 1.012076e-10
3730 1.991991e-08 1.009711e-10
3731 1.990927e-08 1.008615e-10
3732 1.989878e-08 1.007868e-10
3733 1.988886e-08 1.007427e-10
3734 1.987759e-08 1.006078e-10
3735 1.986668e-08 1.006466e-10
3736 1.985402e-08 1.007181e-10
3737 1.984374e-08 1.006358e-10
3738 1.983286e-08 1.005885e-10
3739 1.982230e-08 1.005670e-10
3740 1.981172e-08 1.005233e-10
3741 1.980074e-08 1.004371e-10
3742 1.979005e-08 1.003825e-10
3743 1.977972e-08 1.002995e-10
3744 1.976881e-08 1.002117e-10
3745 1.975757e-08 1.000212e-10
3746 1.974615e-08 1.001227e-10
3747 1.973579e-08 1.000865e-10
3748 1.972503e-08 1.000005e-10
3749 1.971460e-08 9.994063e-11
3750 1.970402e-08 9.985149e-11
3751 1.969378e-08 9.974022e-11
3752 1.968243e-08 9.971065e-11
3753 1.967151e-08 9.965841e-11
3754 1.966014e-08 9.959264e-11
3755 1.964989e-08 9.956042e-11
3756 1.963901e-08 9.943160e-11
3757 1.962853e-08 9.944851e-11
3758 1.961798e-08 9.940605e-11
3759 1.960695e-08 9.937167e-11
3760 1.959596e-08 9.923489e-11
3761 1.958527e-08 9.908786e-11
3762 1.957379e-08 9.904099e-11
3763 1.956314e-08 9.902802e-11
3764 1.955229e-08 9.904219e-11
3765 1.954197e-08 9.899343e-11
3766 1.953159e-08 9.891763e-11
3767 1.952154e-08 9.885848e-11
3768 1.951148e-08 9.879135e-11
3769 1.950046e-08 9.876514e-11
3770 1.948975e-08 9.870431e-11
3771 1.947868e-08 9.866668e-11
3772 1.946751e-08 9.867794e-11
3773 1.945617e-08 9.858951e-11
3774 1.944550e-08 9.850788e-11
3775 1.943556e-08 9.847722e-11
3776 1.942503e-08 9.842187e-11
3777 1.941479e-08 9.838879e-11
3778 1.940405e-08 9.838143e-11
3779 1.939186e-08 9.821608e-11
3780 1.938181e-08 9.817387e-11
3781 1.937050e-08 9.812595e-11
3782 1.936001e-08 9.809745e-11
3783 1.934927e-08 9.802479e-11
3784 1.933904e-08 9.798041e-11
3785 1.932799e-08 9.794932e-11
3786 1.931685e-08 9.794844e-11
3787 1.930686e-08 9.790970e-11
3788 1.929609e-08 9.786163e-11
3789 1.928475e-08 9.776789e-11
3790 1.927329e-08 9.779912e-11
3791 1.926278e-08 9.773260e-11
3792 1.925183e-08 9.757853e-11
3793 1.924125e-08 9.749270e-11
3794 1.923087e-08 9.730646e-11
3795 1.922093e-08 9.722537e-11
3796 1.920971e-08 9.719774e-11
3797 1.919972e-08 9.715388e-11
3798 1.919000e-08 9.711131e-11
3799 1.918042e-08 9.707335e-11
3800 1.916823e-08 9.679904e-11
3801 1.915723e-08 9.652913e-11
3802 1.914672e-08 9.643589e-11
3803 1.913577e-08 9.646062e-11
3804 1.912617e-08 9.640229e-11
3805 1.911626e-08 9.635553e-11
3806 1.910599e-08 9.632458e-11
3807 1.909598e-08 9.632160e-11
3808 1.908590e-08 9.621677e-11
3809 1.907569e-08 9.620684e-11
3810 1.906543e-08 9.621477e-11
3811 1.905577e-08 9.619200e-11
3812 1.904502e-08 9.612047e-11
3813 1.903448e-08 9.602907e-11
3814 1.902503e-08 9.597759e-11
3815 1.901490e-08 9.588958e-11
3816 1.900480e-08 9.587088e-11
3817 1.899465e-08 9.584859e-11
3818 1.898367e-08 9.586789e-11
3819 1.897259e-08 9.580409e-11
3820 1.896141e-08 9.571327e-11
3821 1.895127e-08 9.561712e-11
3822 1.894154e-08 9.558128e-11
3823 1.893198e-08 9.550523e-11
3824 1.892237e-08 9.544638e-11
3825 1.891175e-08 9.544316e-11
3826 1.890227e-08 9.539286e-11
3827 1.889230e-08 9.529369e-11
3828 1.888127e-08 9.534511e-11
3829 1.887166e-08 9.528759e-11
3830 1.886163e-08 9.526707e-11
3831 1.885187e-08 9.520265e-11
3832 1.884193e-08 9.514743e-11
3833 1.883202e-08 9.509462e-11
3834 1.882213e-08 9.500222e-11
3835 1.881215e-08 9.492929e-11
3836 1.880231e-08 9.484102e-11
3837 1.879189e-08 9.475449e-11
3838 1.878167e-08 9.472731e-11
3839 1.877256e-08 9.466909e-11
3840 1.876293e-08 9.463479e-11
3841 1.875216e-08 9.468461e-11
3842 1.874189e-08 9.462069e-11
3843 1.873185e-08 9.455170e-11
3844 1.872179e-08 9.446293e-11
3845 1.871093e-08 9.431913e-11
3846 1.869969e-08 9.431572e-11
3847 1.868973e-08 9.429606e-11
3848 1.867992e-08 9.426975e-11
3849 1.867007e-08 9.412942e-11
3850 1.865937e-08 9.403524e-11
3851 1.864823e-08 9.407746e-11
3852 1.863770e-08 9.406012e-11
3853 1.862734e-08 9.408004e-11
3854 1.861685e-08 9.398497e-11
3855 1.860682e-08 9.387203e-11
3856 1.859694e-08 9.375761e-11
3857 1.858706e-08 9.373434e-11
3858 1.857698e-08 9.373270e-11
3859 1.856761e-08 9.367012e-11
3860 1.855790e-08 9.357454e-11
3861 1.854766e-08 9.360728e-11
3862 1.853701e-08 9.361692e-11
3863 1.852759e-08 9.355839e-11
3864 1.851755e-08 9.352538e-11
3865 1.850861e-08 9.345345e-11
3866 1.849924e-08 9.342402e-11
3867 1.848965e-08 9.344621e-11
3868 1.847903e-08 9.347366e-11
3869 1.846889e-08 9.344314e-11
3870 1.845955e-08 9.338451e-11
3871 1.845007e-08 9.338133e-11
3872 1.844062e-08 9.334715e-11
3873 1.843063e-08 9.338784e-11
3874 1.841977e-08 9.338345e-11
3875 1.841027e-08 9.331011e-11
3876 1.839999e-08 9.324817e-11
3877 1.838922e-08 9.334196e-11
3878 1.838008e-08 9.328735e-11
3879 1.837051e-08 9.331892e-11
3880 1.836061e-08 9.341329e-11
3881 1.835064e-08 9.333917e-11
3882 1.834114e-08 9.327627e-11
3883 1.833186e-08 9.320611e-11
3884 1.832285e-08 9.315267e-11
3885 1.831231e-08 9.305180e-11
3886 1.830256e-08 9.297386e-11
3887 1.829257e-08 9.295761e-11
3888 1.828251e-08 9.297149e-11
3889 1.827163e-08 9.295671e-11
3890 1.826160e-08 9.283800e-11
3891 1.825192e-08 9.282688e-11
3892 1.824267e-08 9.276409e-11
3893 1.823373e-08 9.272375e-11
3894 1.822492e-08 9.267724e-11
3895 1.821479e-08 9.281393e-11
3896 1.820440e-08 9.272285e-11
3897 1.819209e-08 9.238638e-11
3898 1.818149e-08 9.231182e-11
3899 1.817120e-08 9.227949e-11
3900 1.816099e-08 9.230155e-11
3901 1.815168e-08 9.225616e-11
3902 1.814206e-08 9.217978e-11
3903 1.813241e-08 9.211260e-11
3904 1.812296e-08 9.202801e-11
3905 1.811308e-08 9.193359e-11
3906 1.810350e-08 9.188736e-11
3907 1.809400e-08 9.186324e-11
3908 1.808444e-08 9.181875e-11
3909 1.807465e-08 9.181662e-11
3910 1.806499e-08 9.184833e-11
3911 1.805593e-08 9.177502e-11
3912 1.804667e-08 9.172045e-11
3913 1.803716e-08 9.166445e-11
3914 1.802749e-08 9.163981e-11
3915 1.801823e-08 9.162381e-11
3916 1.800918e-08 9.165076e-11
3917 1.800016e-08 9.163906e-11
3918 1.799018e-08 9.166336e-11
3919 1.798008e-08 9.159791e-11
3920 1.797104e-08 9.160843e-11
3921 1.796196e-08 9.153448e-11
3922 1.795166e-08 9.149453e-11
3923 1.794207e-08 9.139037e-11
3924 1.793320e-08 9.134677e-11
3925 1.792369e-08 9.123399e-11
3926 1.791419e-08 9.123873e-11
3927 1.790496e-08 9.116463e-11
3928 1.789608e-08 9.113424e-11
3929 1.788675e-08 9.111881e-11
3930 1.787727e-08 9.119296e-11
3931 1.786807e-08 9.118104e-11
3932 1.785842e-08 9.107519e-11
3933 1.784916e-08 9.105482e-11
3934 1.783945e-08 9.106236e-11
3935 1.783044e-08 9.096993e-11
3936 1.782155e-08 9.092498e-11
3937 1.781264e-08 9.090483e-11
3938 1.780332e-08 9.091773e-11
3939 1.779396e-08 9.086352e-11
3940 1.778482e-08 9.087665e-11
3941 1.777460e-08 9.079812e-11
3942 1.776550e-08 9.079286e-11
3943 1.775600e-08 9.074614e-11
3944 1.774699e-08 9.071637e-11
3945 1.773700e-08 9.065519e-11
3946 1.772741e-08 9.063147e-11
3947 1.771819e-08 9.060620e-11
3948 1.770720e-08 9.057109e-11
3949 1.769809e-08 9.053025e-11
3950 1.768964e-08 9.050349e-11
3951 1.767926e-08 9.054055e-11
3952 1.767011e-08 9.054095e-11
3953 1.766001e-08 9.039249e-11
3954 1.765125e-08 9.031280e-11
3955 1.764173e-08 9.024968e-11
3956 1.763169e-08 9.013693e-11
3957 1.762270e-08 9.012420e-11
3958 1.761329e-08 9.008737e-11
3959 1.760406e-08 9.002290e-11
3960 1.759535e-08 8.999074e-11
3961 1.758623e-08 8.995080e-11
3962 1.757632e-08 8.991861e-11
3963 1.756796e-08 8.986889e-11
3964 1.755834e-08 8.982387e-11
3965 1.754943e-08 8.978637e-11
3966 1.754004e-08 8.973624e-11
3967 1.753133e-08 8.970622e-11
3968 1.752243e-08 8.963405e-11
3969 1.751366e-08 8.958235e-11
3970 1.750391e-08 8.957020e-11
3971 1.749522e-08 8.953909e-11
3972 1.748591e-08 8.943100e-11
3973 1.747711e-08 8.930466e-11
3974 1.746789e-08 8.923176e-11
3975 1.745887e-08 8.906778e-11
3976 1.745014e-08 8.907393e-11
3977 1.744153e-08 8.905349e-11
3978 1.743260e-08 8.903353e-11
3979 1.742284e-08 8.889226e-11
3980 1.741345e-08 8.887688e-11
3981 1.740487e-08 8.883308e-11
3982 1.739590e-08 8.879669e-11
3983 1.738712e-08 8.875439e-11
3984 1.737878e-08 8.871470e-11
3985 1.737041e-08 8.866528e-11
3986 1.736178e-08 8.869621e-11
3987 1.735295e-08 8.863026e-11
3988 1.734349e-08 8.856673e-11
3989 1.733480e-08 8.849804e-11
3990 1.732549e-08 8.847751e-11
3991 1.731604e-08 8.846016e-11
3992 1.730734e-08 8.838720e-11
3993 1.729845e-08 8.825201e-11
3994 1.728814e-08 8.826329e-11
3995 1.727872e-08 8.817398e-11
3996 1.727041e-08 8.810432e-11
3997 1.726189e-08 8.806044e-11
3998 1.725329e-08 8.801114e-11
3999 1.724269e-08 8.811820e-11
4000 1.723425e-08 8.805196e-11
4001 1.722472e-08 8.802040e-11
4002 1.721600e-08 8.795536e-11
4003 1.720665e-08 8.783851e-11
4004 1.719764e-08 8.776111e-11
4005 1.718868e-08 8.771526e-11
4006 1.717998e-08 8.764625e-11
4007 1.717087e-08 8.754673e-11
4008 1.716169e-08 8.758512e-11
4009 1.715303e-08 8.753540e-11
4010 1.714466e-08 8.753091e-11
4011 1.713615e-08 8.750713e-11
4012 1.712714e-08 8.746415e-11
4013 1.711804e-08 8.743892e-11
4014 1.710928e-08 8.743001e-11
4015 1.710023e-08 8.741765e-11
4016 1.709172e-08 8.739903e-11
4017 1.708314e-08 8.732387e-11
4018 1.707442e-08 8.730517e-11
4019 1.706627e-08 8.725711e-11
4020 1.705794e-08 8.720944e-11
4021 1.704868e-08 8.699951e-11
4022 1.704045e-08 8.696901e-11
4023 1.703180e-08 8.696055e-11
4024 1.702200e-08 8.704123e-11
4025 1.701371e-08 8.699021e-11
4026 1.700515e-08 8.697421e-11
4027 1.699601e-08 8.689490e-11
4028 1.698778e-08 8.685114e-11
4029 1.697870e-08 8.682170e-11
4030 1.696981e-08 8.669622e-11
4031 1.696100e-08 8.665958e-11
4032 1.695219e-08 8.668686e-11
4033 1.694358e-08 8.667095e-11
4034 1.693536e-08 8.660609e-11
4035 1.692634e-08 8.653076e-11
4036 1.691659e-08 8.654227e-11
4037 1.690850e-08 8.654124e-11
4038 1.689989e-08 8.652179e-11
4039 1.689130e-08 8.647280e-11
4040 1.688243e-08 8.639567e-11
4041 1.687391e-08 8.629852e-11
4042 1.686543e-08 8.627543e-11
4043 1.685679e-08 8.626964e-11
4044 1.684824e-08 8.615342e-11
4045 1.683963e-08 8.596274e-11
4046 1.683091e-08 8.588875e-11
4047 1.682194e-08 8.594122e-11
4048 1.681378e-08 8.591402e-11
4049 1.680480e-08 8.591382e-11
4050 1.679564e-08 8.599526e-11
4051 1.678685e-08 8.594891e-11
4052 1.677785e-08 8.594579e-11
4053 1.676925e-08 8.592315e-11
4054 1.676074e-08 8.591462e-11
4055 1.675307e-08 8.590749e-11
4056 1.674423e-08 8.590287e-11
4057 1.673577e-08 8.588102e-11
4058 1.672696e-08 8.583213e-11
4059 1.671827e-08 8.576647e-11
4060 1.671004e-08 8.569481e-11
4061 1.670195e-08 8.563886e-11
4062 1.669362e-08 8.559668e-11
4063 1.668418e-08 8.555185e-11
4064 1.667566e-08 8.554252e-11
4065 1.666758e-08 8.548601e-11
4066 1.665896e-08 8.543501e-11
4067 1.665098e-08 8.537730e-11
4068 1.664232e-08 8.535860e-11
4069 1.663418e-08 8.527122e-11
4070 1.662658e-08 8.522971e-11
4071 1.661773e-08 8.514866e-11
4072 1.660981e-08 8.510770e-11
4073 1.660185e-08 8.506578e-11
4074 1.659379e-08 8.503541e-11
4075 1.658508e-08 8.505078e-11
4076 1.657632e-08 8.500611e-11
4077 1.656757e-08 8.495410e-11
4078 1.655929e-08 8.495083e-11
4079 1.655110e-08 8.487357e-11
4080 1.654266e-08 8.483564e-11
4081 1.653308e-08 8.477080e-11
4082 1.652498e-08 8.476127e-11
4083 1.651711e-08 8.474039e-11
4084 1.650900e-08 8.465361e-11
4085 1.650112e-08 8.463998e-11
4086 1.649254e-08 8.466531e-11
4087 1.648447e-08 8.467118e-11
4088 1.647661e-08 8.462733e-11
4089 1.646823e-08 8.452299e-11
4090 1.646049e-08 8.448360e-11
4091 1.645183e-08 8.440413e-11
4092 1.644338e-08 8.435833e-11
4093 1.643530e-08 8.435138e-11
4094 1.642763e-08 8.429882e-11
4095 1.642010e-08 8.425972e-11
4096 1.641214e-08 8.420736e-11
4097 1.640391e-08 8.417146e-11
4098 1.639545e-08 8.423583e-11
4099 1.638646e-08 8.422292e-11
4100 1.637776e-08 8.415260e-11
4101 1.637010e-08 8.412955e-11
4102 1.636114e-08 8.403308e-11
4103 1.635154e-08 8.396530e-11
4104 1.634277e-08 8.389805e-11
4105 1.633470e-08 8.384817e-11
4106 1.632640e-08 8.377625e-11
4107 1.631851e-08 8.369649e-11
4108 1.631006e-08 8.362813e-11
4109 1.630230e-08 8.356797e-11
4110 1.629418e-08 8.354802e-11
4111 1.628595e-08 8.350031e-11
4112 1.627823e-08 8.348443e-11
4113 1.626977e-08 8.341569e-11
4114 1.626060e-08 8.336765e-11
4115 1.625210e-08 8.338300e-11
4116 1.624428e-08 8.330810e-11
4117 1.623477e-08 8.323443e-11
4118 1.622631e-08 8.318377e-11
4119 1.621784e-08 8.316964e-11
4120 1.621033e-08 8.311313e-11
4121 1.620243e-08 8.307642e-11
4122 1.619394e-08 8.304602e-11
4123 1.618572e-08 8.303978e-11
4124 1.617693e-08 8.301253e-11
4125 1.616918e-08 8.297680e-11
4126 1.616120e-08 8.287619e-11
4127 1.615287e-08 8.272896e-11
4128 1.614449e-08 8.272592e-11
4129 1.613663e-08 8.266508e-11
4130 1.612888e-08 8.259580e-11
4131 1.612079e-08 8.254631e-11
4132 1.611324e-08 8.251687e-11
4133 1.610503e-08 8.244299e-11
4134 1.609698e-08 8.242273e-11
4135 1.608943e-08 8.241717e-11
4136 1.608074e-08 8.229621e-11
4137 1.607270e-08 8.230555e-11
4138 1.606311e-08 8.234396e-11
4139 1.605538e-08 8.230747e-11
4140 1.604717e-08 8.227360e-11
4141 1.603872e-08 8.229493e-11
4142 1.603047e-08 8.236063e-11
4143 1.602186e-08 8.231263e-11
4144 1.601385e-08 8.226052e-11
4145 1.600596e-08 8.223500e-11
4146 1.599844e-08 8.220741e-11
4147 1.599003e-08 8.212801e-11
4148 1.598155e-08 8.214636e-11
4149 1.597345e-08 8.210267e-11
4150 1.596600e-08 8.206698e-11
4151 1.595802e-08 8.200266e-11
4152 1.595063e-08 8.196035e-11
4153 1.594274e-08 8.195596e-11
4154 1.593509e-08 8.192459e-11
4155 1.592684e-08 8.194742e-11
4156 1.591905e-08 8.182934e-11
4157 1.591033e-08 8.187351e-11
4158 1.590261e-08 8.184870e-11
4159 1.589499e-08 8.184909e-11
4160 1.588697e-08 8.177011e-11
4161 1.587948e-08 8.174121e-11
4162 1.587205e-08 8.170247e-11
4163 1.586402e-08 8.168053e-11
4164 1.585623e-08 8.163488e-11
4165 1.584816e-08 8.164070e-11
4166 1.584050e-08 8.161677e-11
4167 1.583264e-08 8.162364e-11
4168 1.582521e-08 8.162911e-11
4169 1.581801e-08 8.157797e-11
4170 1.581014e-08 8.152915e-11
4171 1.580216e-08 8.159992e-11
4172 1.579413e-08 8.149104e-11
4173 1.578594e-08 8.141717e-11
4174 1.577640e-08 8.129424e-11
4175 1.576807e-08 8.131486e-11
4176 1.575947e-08 8.131023e-11
4177 1.575199e-08 8.127704e-11
4178 1.574391e-08 8.126624e-11
4179 1.573609e-08 8.131451e-11
4180 1.572860e-08 8.124103e-11
4181 1.572045e-08 8.127532e-11
4182 1.571286e-08 8.124194e-11
4183 1.570503e-08 8.116795e-11
4184 1.569787e-08 8.113058e-11
4185 1.569028e-08 8.111705e-11
4186 1.568240e-08 8.105071e-11
4187 1.567419e-08 8.108257e-11
4188 1.566654e-08 8.106114e-11
4189 1.565902e-08 8.107762e-11
4190 1.565137e-08 8.103565e-11
4191 1.564325e-08 8.099792e-11
4192 1.563523e-08 8.092051e-11
4193 1.562759e-08 8.087484e-11
4194 1.562019e-08 8.086595e-11
4195 1.561167e-08 8.081464e-11
4196 1.560396e-08 8.083119e-11
4197 1.559588e-08 8.080907e-11
4198 1.558896e-08 8.077173e-11
4199 1.558116e-08 8.075143e-11
4200 1.557326e-08 8.070472e-11
4201 1.556539e-08 8.073334e-11
4202 1.555787e-08 8.072708e-11
4203 1.555061e-08 8.070884e-11
4204 1.554292e-08 8.066791e-11
4205 1.553561e-08 8.059883e-11
4206 1.552839e-08 8.054853e-11
4207 1.552076e-08 8.047368e-11
4208 1.551279e-08 8.048079e-11
4209 1.550531e-08 8.044869e-11
4210 1.549844e-08 8.042765e-11
4211 1.549101e-08 8.040089e-11
4212 1.548291e-08 8.040969e-11
4213 1.547517e-08 8.034840e-11
4214 1.546795e-08 8.031945e-11
4215 1.546065e-08 8.026414e-11
4216 1.545294e-08 8.024757e-11
4217 1.544585e-08 8.021234e-11
4218 1.543789e-08 8.023555e-11
4219 1.542981e-08 8.018959e-11
4220 1.542250e-08 8.018987e-11
4221 1.541512e-08 8.011997e-11
4222 1.540749e-08 8.012549e-11
4223 1.539997e-08 8.006213e-11
4224 1.539192e-08 7.999098e-11
4225 1.538469e-08 7.993313e-11
4226 1.537715e-08 7.987251e-11
4227 1.536915e-08 7.981403e-11
4228 1.536203e-08 7.978334e-11
4229 1.535442e-08 7.975763e-11
4230 1.534715e-08 7.963173e-11
4231 1.534003e-08 7.957761e-11
4232 1.533155e-08 7.944242e-11
4233 1.532419e-08 7.942141e-11
4234 1.531677e-08 7.938283e-11
4235 1.530947e-08 7.937294e-11
4236 1.530170e-08 7.928914e-11
4237 1.529404e-08 7.918940e-11
4238 1.528681e-08 7.912635e-11
4239 1.527993e-08 7.911525e-11
4240 1.527259e-08 7.913031e-11
4241 1.526513e-08 7.906433e-11
4242 1.525802e-08 7.906642e-11
4243 1.525040e-08 7.901971e-11
4244 1.524285e-08 7.898718e-11
4245 1.523538e-08 7.890719e-11
4246 1.522833e-08 7.883891e-11
4247 1.522090e-08 7.878054e-11
4248 1.521343e-08 7.877741e-11
4249 1.520616e-08 7.873550e-11
4250 1.519880e-08 7.871413e-11
4251 1.519135e-08 7.871744e-11
4252 1.518437e-08 7.869941e-11
4253 1.517699e-08 7.861349e-11
4254 1.516961e-08 7.852333e-11
4255 1.516134e-08 7.856297e-11
4256 1.515374e-08 7.850997e-11
4257 1.514587e-08 7.846936e-11
4258 1.513895e-08 7.844003e-11
4259 1.513013e-08 7.847050e-11
4260 1.512292e-08 7.842891e-11
4261 1.511619e-08 7.838963e-11
4262 1.510883e-08 7.832509e-11
4263 1.510140e-08 7.823403e-11
4264 1.509369e-08 7.819608e-11
4265 1.508664e-08 7.816500e-11
4266 1.507895e-08 7.816967e-11
4267 1.507191e-08 7.814198e-11
4268 1.506501e-08 7.810922e-11
4269 1.505760e-08 7.804387e-11
4270 1.505085e-08 7.803350e-11
4271 1.504406e-08 7.800207e-11
4272 1.503666e-08 7.800836e-11
4273 1.503009e-08 7.797330e-11
4274 1.502281e-08 7.796616e-11
4275 1.501600e-08 7.793839e-11
4276 1.500891e-08 7.789045e-11
4277 1.500206e-08 7.784169e-11
4278 1.499420e-08 7.783388e-11
4279 1.498543e-08 7.786303e-11
4280 1.497823e-08 7.777345e-11
4281 1.497112e-08 7.771159e-11
4282 1.496416e-08 7.766917e-11
4283 1.495731e-08 7.758426e-11
4284 1.495001e-08 7.752699e-11
4285 1.494214e-08 7.747708e-11
4286 1.493410e-08 7.719069e-11
4287 1.492727e-08 7.718739e-11
4288 1.492030e-08 7.713704e-11
4289 1.491298e-08 7.712218e-11
4290 1.490612e-08 7.707758e-11
4291 1.489890e-08 7.706233e-11
4292 1.489173e-08 7.692240e-11
4293 1.488483e-08 7.687756e-11
4294 1.487790e-08 7.688597e-11
4295 1.487047e-08 7.686000e-11
4296 1.486325e-08 7.690668e-11
4297 1.485622e-08 7.689030e-11
4298 1.484926e-08 7.683459e-11
4299 1.484234e-08 7.676914e-11
4300 1.483554e-08 7.674587e-11
4301 1.482848e-08 7.666215e-11
4302 1.482138e-08 7.661937e-11
4303 1.481409e-08 7.657814e-11
4304 1.480724e-08 7.649271e-11
4305 1.479998e-08 7.650730e-11
4306 1.479243e-08 7.646461e-11
4307 1.478453e-08 7.634846e-11
4308 1.477744e-08 7.631854e-11
4309 1.477022e-08 7.625939e-11
4310 1.476247e-08 7.626399e-11
4311 1.475498e-08 7.615775e-11
4312 1.474834e-08 7.610993e-11
4313 1.474111e-08 7.609384e-11
4314 1.473389e-08 7.606537e-11
4315 1.472671e-08 7.603716e-11
4316 1.471908e-08 7.611969e-11
4317 1.471200e-08 7.607591e-11
4318 1.470470e-08 7.595953e-11
4319 1.469820e-08 7.591863e-11
4320 1.469098e-08 7.592792e-11
4321 1.468335e-08 7.588310e-11
4322 1.467649e-08 7.585904e-11
4323 1.466981e-08 7.582251e-11
4324 1.466204e-08 7.584978e-11
4325 1.465497e-08 7.584080e-11
4326 1.464746e-08 7.587593e-11
4327 1.464027e-08 7.577767e-11
4328 1.463318e-08 7.578252e-11
4329 1.462595e-08 7.575583e-11
4330 1.461816e-08 7.573123e-11
4331 1.461105e-08 7.570029e-11
4332 1.460414e-08 7.566918e-11
4333 1.459772e-08 7.563727e-11
4334 1.459075e-08 7.559368e-11
4335 1.458375e-08 7.556575e-11
4336 1.457662e-08 7.557424e-11
4337 1.456960e-08 7.550277e-11
4338 1.456300e-08 7.548363e-11
4339 1.455660e-08 7.546657e-11
4340 1.454999e-08 7.545921e-11
4341 1.454321e-08 7.538816e-11
4342 1.453624e-08 7.536571e-11
4343 1.452914e-08 7.533413e-11
4344 1.452250e-08 7.530215e-11
4345 1.451599e-08 7.529712e-11
4346 1.450902e-08 7.528652e-11
4347 1.450237e-08 7.528348e-11
4348 1.449561e-08 7.525293e-11
4349 1.448888e-08 7.523746e-11
4350 1.448170e-08 7.520232e-11
4351 1.447487e-08 7.517244e-11
4352 1.446781e-08 7.518813e-11
4353 1.446091e-08 7.516642e-11
4354 1.445438e-08 7.515744e-11
4355 1.444800e-08 7.514784e-11
4356 1.444160e-08 7.514134e-11
4357 1.443438e-08 7.514051e-11
4358 1.442813e-08 7.509633e-11
4359 1.442120e-08 7.506038e-11
4360 1.441393e-08 7.506866e-11
4361 1.440709e-08 7.508386e-11
4362 1.439960e-08 7.509261e-11
4363 1.439313e-08 7.505529e-11
4364 1.438658e-08 7.502687e-11
4365 1.438009e-08 7.498782e-11
4366 1.437291e-08 7.485982e-11
4367 1.436656e-08 7.480523e-11
4368 1.435997e-08 7.475820e-11
4369 1.435349e-08 7.470120e-11
4370 1.434702e-08 7.461035e-11
4371 1.433991e-08 7.458508e-11
4372 1.433338e-08 7.455435e-11
4373 1.432612e-08 7.449211e-11
4374 1.431910e-08 7.444377e-11
4375 1.431232e-08 7.440592e-11
4376 1.430633e-08 7.436991e-11
4377 1.430023e-08 7.433577e-11
4378 1.429351e-08 7.428889e-11
4379 1.428632e-08 7.425527e-11
4380 1.427969e-08 7.420935e-11
4381 1.427286e-08 7.417003e-11
4382 1.426635e-08 7.415395e-11
4383 1.425902e-08 7.407263e-11
4384 1.425229e-08 7.404314e-11
4385 1.424518e-08 7.397350e-11
4386 1.423878e-08 7.395498e-11
4387 1.423209e-08 7.394564e-11
4388 1.422555e-08 7.393029e-11
4389 1.421920e-08 7.391294e-11
4390 1.421177e-08 7.399944e-11
4391 1.420352e-08 7.378251e-11
4392 1.419701e-08 7.376503e-11
4393 1.419046e-08 7.373253e-11
4394 1.418406e-08 7.368224e-11
4395 1.417704e-08 7.364696e-11
4396 1.417016e-08 7.367069e-11
4397 1.416347e-08 7.360762e-11
4398 1.415692e-08 7.356451e-11
4399 1.415045e-08 7.362808e-11
4400 1.414380e-08 7.352377e-11
4401 1.413775e-08 7.349024e-11
4402 1.413117e-08 7.340001e-11
4403 1.412446e-08 7.332536e-11
4404 1.411789e-08 7.325937e-11
4405 1.411104e-08 7.326198e-11
4406 1.410413e-08 7.324858e-11
4407 1.409734e-08 7.322498e-11
4408 1.409098e-08 7.315730e-11
4409 1.408439e-08 7.318250e-11
4410 1.407822e-08 7.317045e-11
4411 1.407191e-08 7.312532e-11
4412 1.406537e-08 7.308849e-11
4413 1.405904e-08 7.304005e-11
4414 1.405294e-08 7.300964e-11
4415 1.404648e-08 7.302723e-11
4416 1.404039e-08 7.300906e-11
4417 1.403369e-08 7.297134e-11
4418 1.402693e-08 7.287920e-11
4419 1.402021e-08 7.281793e-11
4420 1.401385e-08 7.281618e-11
4421 1.400738e-08 7.279269e-11
4422 1.400108e-08 7.278179e-11
4423 1.399467e-08 7.275254e-11
4424 1.398862e-08 7.270836e-11
4425 1.398198e-08 7.266024e-11
4426 1.397530e-08 7.266809e-11
4427 1.396910e-08 7.262317e-11
4428 1.396253e-08 7.258117e-11
4429 1.395615e-08 7.257851e-11
4430 1.394991e-08 7.253871e-11
4431 1.394344e-08 7.250313e-11
4432 1.393611e-08 7.244327e-11
4433 1.392969e-08 7.239124e-11
4434 1.392364e-08 7.237180e-11
4435 1.391783e-08 7.233433e-11
4436 1.391153e-08 7.232562e-11
4437 1.390481e-08 7.231515e-11
4438 1.389797e-08 7.232358e-11
4439 1.389169e-08 7.233201e-11
4440 1.388533e-08 7.227869e-11
4441 1.387788e-08 7.239038e-11
4442 1.387137e-08 7.240548e-11
4443 1.386466e-08 7.234425e-11
4444 1.385846e-08 7.233188e-11
4445 1.385222e-08 7.232250e-11
4446 1.384592e-08 7.230828e-11
4447 1.383966e-08 7.224049e-11
4448 1.383336e-08 7.222347e-11
4449 1.382695e-08 7.222267e-11
4450 1.382050e-08 7.225097e-11
4451 1.381400e-08 7.222237e-11
4452 1.380797e-08 7.219192e-11
4453 1.380148e-08 7.215401e-11
4454 1.379506e-08 7.212244e-11
4455 1.378805e-08 7.208444e-11
4456 1.378111e-08 7.209397e-11
4457 1.377478e-08 7.209247e-11
4458 1.376828e-08 7.205906e-11
4459 1.376170e-08 7.206813e-11
4460 1.375521e-08 7.204212e-11
4461 1.374857e-08 7.199481e-11
4462 1.374173e-08 7.192128e-11
4463 1.373456e-08 7.184681e-11
4464 1.372807e-08 7.183498e-11
4465 1.372194e-08 7.182194e-11
4466 1.371588e-08 7.180323e-11
4467 1.370997e-08 7.176961e-11
4468 1.370397e-08 7.175086e-11
4469 1.369802e-08 7.173937e-11
4470 1.369136e-08 7.171184e-11
4471 1.368499e-08 7.168542e-11
4472 1.367918e-08 7.165607e-11
4473 1.367302e-08 7.160965e-11
4474 1.366613e-08 7.157750e-11
4475 1.365978e-08 7.152474e-11
4476 1.365283e-08 7.140981e-11
4477 1.364646e-08 7.139853e-11
4478 1.363974e-08 7.136111e-11
4479 1.363220e-08 7.115910e-11
4480 1.362609e-08 7.104192e-11
4481 1.361988e-08 7.103175e-11
4482 1.361368e-08 7.097724e-11
4483 1.360742e-08 7.097868e-11
4484 1.360070e-08 7.099884e-11
4485 1.359452e-08 7.095602e-11
4486 1.358840e-08 7.088290e-11
4487 1.358236e-08 7.079286e-11
4488 1.357637e-08 7.078553e-11
4489 1.357006e-08 7.080562e-11
4490 1.356377e-08 7.074996e-11
4491 1.355763e-08 7.072284e-11
4492 1.355151e-08 7.067742e-11
4493 1.354553e-08 7.064217e-11
4494 1.353974e-08 7.060519e-11
4495 1.353377e-08 7.054568e-11
4496 1.352764e-08 7.053629e-11
4497 1.352087e-08 7.055408e-11
4498 1.351473e-08 7.050904e-11
4499 1.350842e-08 7.048849e-11
4500 1.350260e-08 7.044545e-11
4501 1.349608e-08 7.043310e-11
4502 1.348988e-08 7.039826e-11
4503 1.348400e-08 7.035938e-11
4504 1.347819e-08 7.032119e-11
4505 1.347202e-08 7.032809e-11
4506 1.346591e-08 7.031586e-11
4507 1.345933e-08 7.023791e-11
4508 1.345334e-08 7.020206e-11
4509 1.344712e-08 7.022032e-11
4510 1.344102e-08 7.010305e-11
4511 1.343479e-08 7.015916e-11
4512 1.342908e-08 7.015334e-11
4513 1.342302e-08 7.014965e-11
4514 1.341719e-08 7.011145e-11
4515 1.341153e-08 7.007510e-11
4516 1.340551e-08 7.007222e-11
4517 1.339922e-08 6.999073e-11
4518 1.339329e-08 6.996592e-11
4519 1.338751e-08 6.993897e-11
4520 1.338147e-08 6.986917e-11
4521 1.337583e-08 6.984919e-11
4522 1.337031e-08 6.982418e-11
4523 1.336434e-08 6.977385e-11
4524 1.335868e-08 6.974677e-11
4525 1.335240e-08 6.967325e-11
4526 1.334644e-08 6.962562e-11
4527 1.334085e-08 6.961388e-11
4528 1.333512e-08 6.956625e-11
4529 1.332961e-08 6.953288e-11
4530 1.332338e-08 6.952397e-11
4531 1.331770e-08 6.949716e-11
4532 1.331180e-08 6.946463e-11
4533 1.330592e-08 6.945079e-11
4534 1.329941e-08 6.942510e-11
4535 1.329388e-08 6.938988e-11
4536 1.328791e-08 6.943187e-11
4537 1.328211e-08 6.939907e-11
4538 1.327647e-08 6.939726e-11
4539 1.327048e-08 6.938085e-11
4540 1.326426e-08 6.939496e-11
4541 1.325823e-08 6.933870e-11
4542 1.325236e-08 6.928770e-11
4543 1.324660e-08 6.927911e-11
4544 1.324063e-08 6.921891e-11
4545 1.323437e-08 6.916452e-11
4546 1.322771e-08 6.920257e-11
4547 1.322149e-08 6.915244e-11
4548 1.321560e-08 6.910397e-11
4549 1.320937e-08 6.904504e-11
4550 1.320352e-08 6.899086e-11
4551 1.319785e-08 6.897791e-11
4552 1.319199e-08 6.890703e-11
4553 1.318623e-08 6.885014e-11
4554 1.317970e-08 6.884790e-11
4555 1.317402e-08 6.882135e-11
4556 1.316806e-08 6.875724e-11
4557 1.316158e-08 6.860637e-11
4558 1.315604e-08 6.858543e-11
4559 1.315030e-08 6.857115e-11
4560 1.314415e-08 6.854161e-11
4561 1.313818e-08 6.850790e-11
4562 1.313194e-08 6.846704e-11
4563 1.312632e-08 6.846887e-11
4564 1.312001e-08 6.844202e-11
4565 1.311330e-08 6.833149e-11
4566 1.310696e-08 6.822585e-11
4567 1.310090e-08 6.818397e-11
4568 1.309516e-08 6.814855e-11
4569 1.308921e-08 6.814101e-11
4570 1.308298e-08 6.811089e-11
4571 1.307729e-08 6.804407e-11
4572 1.307131e-08 6.805253e-11
4573 1.306570e-08 6.802108e-11
4574 1.306011e-08 6.801645e-11
4575 1.305437e-08 6.800046e-11
4576 1.304857e-08 6.796659e-11
4577 1.304212e-08 6.794917e-11
4578 1.303628e-08 6.789578e-11
4579 1.303037e-08 6.782811e-11
4580 1.302480e-08 6.781422e-11
4581 1.301923e-08 6.778137e-11
4582 1.301378e-08 6.775298e-11
4583 1.300696e-08 6.769972e-11
4584 1.300153e-08 6.765941e-11
4585 1.299572e-08 6.766992e-11
4586 1.299009e-08 6.764358e-11
4587 1.298385e-08 6.762962e-11
4588 1.297824e-08 6.763180e-11
4589 1.297244e-08 6.750363e-11
4590 1.296650e-08 6.750933e-11
4591 1.296111e-08 6.747185e-11
4592 1.295544e-08 6.741931e-11
4593 1.294897e-08 6.733981e-11
4594 1.294330e-08 6.732538e-11
4595 1.293801e-08 6.731371e-11
4596 1.293204e-08 6.726331e-11
4597 1.292611e-08 6.720567e-11
4598 1.292011e-08 6.718474e-11
4599 1.291474e-08 6.713455e-11
4600 1.290854e-08 6.709544e-11
4601 1.290237e-08 6.700325e-11
4602 1.289575e-08 6.697792e-11
4603 1.289026e-08 6.695142e-11
4604 1.288492e-08 6.693165e-11
4605 1.287863e-08 6.688381e-11
4606 1.287273e-08 6.684185e-11
4607 1.286702e-08 6.683078e-11
4608 1.286121e-08 6.679389e-11
4609 1.285564e-08 6.676949e-11
4610 1.285001e-08 6.675063e-11
4611 1.284407e-08 6.680617e-11
4612 1.283792e-08 6.683585e-11
4613 1.283259e-08 6.679536e-11
4614 1.282638e-08 6.679997e-11
4615 1.282021e-08 6.672738e-11
4616 1.281470e-08 6.669277e-11
4617 1.280913e-08 6.666067e-11
4618 1.280365e-08 6.662185e-11
4619 1.279823e-08 6.659084e-11
4620 1.279282e-08 6.655947e-11
4621 1.278625e-08 6.649327e-11
4622 1.278052e-08 6.644250e-11
4623 1.277465e-08 6.644987e-11
4624 1.276918e-08 6.639485e-11
4625 1.276250e-08 6.633686e-11
4626 1.275695e-08 6.632434e-11
4627 1.275074e-08 6.627816e-11
4628 1.274502e-08 6.625208e-11
4629 1.273931e-08 6.622742e-11
4630 1.273387e-08 6.620616e-11
4631 1.272835e-08 6.620669e-11
4632 1.272266e-08 6.617396e-11
4633 1.271663e-08 6.615271e-11
4634 1.270990e-08 6.619021e-11
4635 1.270439e-08 6.616248e-11
4636 1.269879e-08 6.612812e-11
4637 1.269318e-08 6.611885e-11
4638 1.268768e-08 6.606663e-11
4639 1.268169e-08 6.603034e-11
4640 1.267664e-08 6.599831e-11
4641 1.267045e-08 6.600748e-11
4642 1.266463e-08 6.592110e-11
4643 1.265923e-08 6.589541e-11
4644 1.265354e-08 6.584364e-11
4645 1.264789e-08 6.586861e-11
4646 1.264257e-08 6.582139e-11
4647 1.263683e-08 6.588992e-11
4648 1.263134e-08 6.586530e-11
4649 1.262624e-08 6.582657e-11
4650 1.262082e-08 6.578121e-11
4651 1.261522e-08 6.574788e-11
4652 1.260988e-08 6.571101e-11
4653 1.260455e-08 6.569005e-11
4654 1.259902e-08 6.562819e-11
4655 1.259267e-08 6.557402e-11
4656 1.258627e-08 6.554588e-11
4657 1.258079e-08 6.550487e-11
4658 1.257486e-08 6.542342e-11
4659 1.256951e-08 6.540661e-11
4660 1.256376e-08 6.532281e-11
4661 1.255860e-08 6.530872e-11
4662 1.255322e-08 6.529172e-11
4663 1.254806e-08 6.526450e-11
4664 1.254225e-08 6.525759e-11
4665 1.253642e-08 6.524716e-11
4666 1.253115e-08 6.523252e-11
4667 1.252554e-08 6.518559e-11
4668 1.252028e-08 6.517292e-11
4669 1.251480e-08 6.513097e-11
4670 1.250923e-08 6.509900e-11
4671 1.250381e-08 6.500210e-11
4672 1.249839e-08 6.495263e-11
4673 1.249295e-08 6.495495e-11
4674 1.248702e-08 6.490666e-11
4675 1.248196e-08 6.488653e-11
4676 1.247686e-08 6.485721e-11
4677 1.247056e-08 6.487887e-11
4678 1.246550e-08 6.485106e-11
4679 1.245970e-08 6.485020e-11
4680 1.245457e-08 6.479177e-11
4681 1.244891e-08 6.473836e-11
4682 1.244297e-08 6.469986e-11
4683 1.243773e-08 6.468342e-11
4684 1.243219e-08 6.465806e-11
4685 1.242726e-08 6.462901e-11
4686 1.242190e-08 6.463877e-11
4687 1.241665e-08 6.459486e-11
4688 1.241099e-08 6.458233e-11
4689 1.240555e-08 6.455375e-11
4690 1.240030e-08 6.452755e-11
4691 1.239476e-08 6.451061e-11
4692 1.238907e-08 6.452562e-11
4693 1.238373e-08 6.451168e-11
4694 1.237871e-08 6.448777e-11
4695 1.237300e-08 6.447014e-11
4696 1.236785e-08 6.447739e-11
4697 1.236154e-08 6.452674e-11
4698 1.235588e-08 6.444836e-11
4699 1.235014e-08 6.446474e-11
4700 1.234437e-08 6.438604e-11
4701 1.233891e-08 6.436243e-11
4702 1.233324e-08 6.425557e-11
4703 1.232750e-08 6.425145e-11
4704 1.232218e-08 6.421414e-11
4705 1.231712e-08 6.415321e-11
4706 1.231131e-08 6.414733e-11
4707 1.230602e-08 6.411660e-11
4708 1.230100e-08 6.409056e-11
4709 1.229577e-08 6.407745e-11
4710 1.229000e-08 6.412473e-11
4711 1.228449e-08 6.407172e-11
4712 1.227883e-08 6.405773e-11
4713 1.227386e-08 6.403444e-11
4714 1.226767e-08 6.390545e-11
4715 1.226176e-08 6.386725e-11
4716 1.225684e-08 6.385533e-11
4717 1.225187e-08 6.383114e-11
4718 1.224654e-08 6.378764e-11
4719 1.224168e-08 6.375524e-11
4720 1.223646e-08 6.373337e-11
4721 1.223152e-08 6.370432e-11
4722 1.222660e-08 6.368060e-11
4723 1.222159e-08 6.365488e-11
4724 1.221625e-08 6.367244e-11
4725 1.221136e-08 6.366967e-11
4726 1.220630e-08 6.365209e-11
4727 1.220152e-08 6.363177e-11
4728 1.219591e-08 6.360856e-11
4729 1.219074e-08 6.358835e-11
4730 1.218557e-08 6.353564e-11
4731 1.218002e-08 6.343712e-11
4732 1.217471e-08 6.341518e-11
4733 1.216969e-08 6.339346e-11
4734 1.216385e-08 6.341301e-11
4735 1.215868e-08 6.335936e-11
4736 1.215363e-08 6.333488e-11
4737 1.214796e-08 6.329331e-11
4738 1.214291e-08 6.327954e-11
4739 1.213740e-08 6.320769e-11
4740 1.213243e-08 6.317660e-11
4741 1.212693e-08 6.319000e-11
4742 1.212195e-08 6.315941e-11
4743 1.211683e-08 6.312843e-11
4744 1.211183e-08 6.311934e-11
4745 1.210681e-08 6.309983e-11
4746 1.210133e-08 6.303813e-11
4747 1.209624e-08 6.299883e-11
4748 1.209082e-08 6.300265e-11
4749 1.208558e-08 6.299296e-11
4750 1.208053e-08 6.297702e-11
4751 1.207459e-08 6.301709e-11
4752 1.206916e-08 6.301231e-11
4753 1.206430e-08 6.298576e-11
4754 1.205893e-08 6.298462e-11
4755 1.205334e-08 6.299777e-11
4756 1.204798e-08 6.290944e-11
4757 1.204267e-08 6.287510e-11
4758 1.203768e-08 6.282978e-11
4759 1.203307e-08 6.280351e-11
4760 1.202792e-08 6.277565e-11
4761 1.202282e-08 6.278206e-11
4762 1.201780e-08 6.274814e-11
4763 1.201268e-08 6.270851e-11
4764 1.200772e-08 6.270548e-11
4765 1.200263e-08 6.269113e-11
4766 1.199750e-08 6.271061e-11
4767 1.199259e-08 6.265962e-11
4768 1.198749e-08 6.264423e-11
4769 1.198239e-08 6.259989e-11
4770 1.197705e-08 6.258660e-11
4771 1.197205e-08 6.258143e-11
4772 1.196622e-08 6.251235e-11
4773 1.196103e-08 6.252616e-11
4774 1.195555e-08 6.244331e-11
4775 1.195020e-08 6.238161e-11
4776 1.194534e-08 6.236357e-11
4777 1.194011e-08 6.236118e-11
4778 1.193476e-08 6.228799e-11
4779 1.193015e-08 6.227222e-11
4780 1.192491e-08 6.221328e-11
4781 1.191978e-08 6.220946e-11
4782 1.191500e-08 6.217817e-11
4783 1.190998e-08 6.219412e-11
4784 1.190469e-08 6.222714e-11
4785 1.189905e-08 6.215498e-11
4786 1.189406e-08 6.215819e-11
4787 1.188897e-08 6.211324e-11
4788 1.188362e-08 6.214733e-11
4789 1.187861e-08 6.209829e-11
4790 1.187356e-08 6.208108e-11
4791 1.186850e-08 6.206519e-11
4792 1.186336e-08 6.204999e-11
4793 1.185839e-08 6.203204e-11
4794 1.185353e-08 6.199161e-11
4795 1.184865e-08 6.197875e-11
4796 1.184383e-08 6.192629e-11
4797 1.183866e-08 6.190743e-11
4798 1.183381e-08 6.187720e-11
4799 1.182881e-08 6.179743e-11
4800 1.182373e-08 6.178432e-11
4801 1.181908e-08 6.176268e-11
4802 1.181396e-08 6.173364e-11
4803 1.180931e-08 6.168372e-11
4804 1.180407e-08 6.172230e-11
4805 1.179919e-08 6.170884e-11
4806 1.179386e-08 6.161742e-11
4807 1.178867e-08 6.162513e-11
4808 1.178372e-08 6.156522e-11
4809 1.177909e-08 6.156157e-11
4810 1.177398e-08 6.153120e-11
4811 1.176838e-08 6.132879e-11
4812 1.176277e-08 6.134528e-11
4813 1.175769e-08 6.130193e-11
4814 1.175298e-08 6.126845e-11
4815 1.174819e-08 6.123870e-11
4816 1.174345e-08 6.120007e-11
4817 1.173857e-08 6.116056e-11
4818 1.173396e-08 6.113423e-11
4819 1.172916e-08 6.112540e-11
4820 1.172443e-08 6.113275e-11
4821 1.171973e-08 6.109369e-11
4822 1.171498e-08 6.105636e-11
4823 1.171029e-08 6.104278e-11
4824 1.170522e-08 6.100200e-11
4825 1.170000e-08 6.095695e-11
4826 1.169469e-08 6.098463e-11
4827 1.168954e-08 6.095824e-11
4828 1.168416e-08 6.087988e-11
4829 1.167937e-08 6.084538e-11
4830 1.167483e-08 6.084124e-11
4831 1.167013e-08 6.083034e-11
4832 1.166512e-08 6.080712e-11
4833 1.166024e-08 6.079789e-11
4834 1.165470e-08 6.078136e-11
4835 1.164981e-08 6.076530e-11
4836 1.164505e-08 6.078151e-11
4837 1.164047e-08 6.074503e-11
4838 1.163537e-08 6.072323e-11
4839 1.163031e-08 6.069663e-11
4840 1.162541e-08 6.067642e-11
4841 1.162055e-08 6.067116e-11
4842 1.161561e-08 6.067885e-11
4843 1.161089e-08 6.063595e-11
4844 1.160591e-08 6.062948e-11
4845 1.160106e-08 6.057492e-11
4846 1.159638e-08 6.053628e-11
4847 1.159173e-08 6.047893e-11
4848 1.158713e-08 6.044247e-11
4849 1.158234e-08 6.039911e-11
4850 1.157707e-08 6.032137e-11
4851 1.157180e-08 6.025232e-11
4852 1.156677e-08 6.021606e-11
4853 1.156189e-08 6.016395e-11
4854 1.155705e-08 6.019494e-11
4855 1.155210e-08 6.016420e-11
4856 1.154685e-08 6.011032e-11
4857 1.154122e-08 6.008053e-11
4858 1.153627e-08 6.007090e-11
4859 1.153133e-08 6.003671e-11
4860 1.152671e-08 5.999382e-11
4861 1.152177e-08 5.996412e-11
4862 1.151728e-08 5.992928e-11
4863 1.151263e-08 5.991638e-11
4864 1.150766e-08 5.984574e-11
4865 1.150253e-08 5.981134e-11
4866 1.149778e-08 5.977961e-11
4867 1.149318e-08 5.974862e-11
4868 1.148809e-08 5.978165e-11
4869 1.148295e-08 5.978295e-11
4870 1.147813e-08 5.970512e-11
4871 1.147252e-08 5.981353e-11
4872 1.146779e-08 5.977838e-11
4873 1.146298e-08 5.977216e-11
4874 1.145845e-08 5.976925e-11
4875 1.145363e-08 5.974973e-11
4876 1.144847e-08 5.965564e-11
4877 1.144333e-08 5.964570e-11
4878 1.143881e-08 5.958538e-11
4879 1.143365e-08 5.953606e-11
4880 1.142861e-08 5.947348e-11
4881 1.142412e-08 5.943852e-11
4882 1.141963e-08 5.940136e-11
4883 1.141471e-08 5.935298e-11
4884 1.141032e-08 5.934538e-11
4885 1.140566e-08 5.935543e-11
4886 1.140088e-08 5.931552e-11
4887 1.139567e-08 5.926029e-11
4888 1.139121e-08 5.924187e-11
4889 1.138652e-08 5.919553e-11
4890 1.138162e-08 5.917590e-11
4891 1.137675e-08 5.916329e-11
4892 1.137167e-08 5.917008e-11
4893 1.136663e-08 5.912060e-11
4894 1.136161e-08 5.916767e-11
4895 1.135704e-08 5.916406e-11
4896 1.135194e-08 5.917061e-11
4897 1.134758e-08 5.915587e-11
4898 1.134291e-08 5.913501e-11
4899 1.133848e-08 5.909707e-11
4900 1.133374e-08 5.906631e-11
4901 1.132896e-08 5.906423e-11
4902 1.132434e-08 5.903797e-11
4903 1.131955e-08 5.903216e-11
4904 1.131506e-08 5.900757e-11
4905 1.131062e-08 5.898553e-11
4906 1.130570e-08 5.895312e-11
4907 1.130076e-08 5.892153e-11
4908 1.129605e-08 5.892108e-11
4909 1.129118e-08 5.887123e-11
4910 1.128586e-08 5.887831e-11
4911 1.128117e-08 5.886602e-11
4912 1.127627e-08 5.887203e-11
4913 1.127176e-08 5.884092e-11
4914 1.126722e-08 5.877062e-11
4915 1.126192e-08 5.863789e-11
4916 1.125731e-08 5.863713e-11
4917 1.125277e-08 5.862718e-11
4918 1.124800e-08 5.860102e-11
4919 1.124358e-08 5.859129e-11
4920 1.123898e-08 5.854225e-11
4921 1.123423e-08 5.852764e-11
4922 1.122988e-08 5.851513e-11
4923 1.122545e-08 5.847501e-11
4924 1.122061e-08 5.853080e-11
4925 1.121551e-08 5.850539e-11
4926 1.121035e-08 5.846498e-11
4927 1.120527e-08 5.843876e-11
4928 1.120073e-08 5.842803e-11
4929 1.119592e-08 5.838379e-11
4930 1.119102e-08 5.834109e-11
4931 1.118608e-08 5.833160e-11
4932 1.118126e-08 5.829306e-11
4933 1.117689e-08 5.827799e-11
4934 1.117194e-08 5.828311e-11
4935 1.116601e-08 5.811618e-11
4936 1.116151e-08 5.807265e-11
4937 1.115700e-08 5.806176e-11
4938 1.115220e-08 5.804379e-11
4939 1.114738e-08 5.803199e-11
4940 1.114289e-08 5.802160e-11
4941 1.113864e-08 5.799879e-11
4942 1.113387e-08 5.800228e-11
4943 1.112953e-08 5.798024e-11
4944 1.112515e-08 5.797661e-11
4945 1.112065e-08 5.792771e-11
4946 1.111615e-08 5.788621e-11
4947 1.111154e-08 5.782311e-11
4948 1.110687e-08 5.783462e-11
4949 1.110229e-08 5.781014e-11
4950 1.109781e-08 5.776668e-11
4951 1.109306e-08 5.776287e-11
4952 1.108857e-08 5.774785e-11
4953 1.108399e-08 5.773751e-11
4954 1.107959e-08 5.772642e-11
4955 1.107521e-08 5.771494e-11
4956 1.107051e-08 5.763470e-11
4957 1.106612e-08 5.761001e-11
4958 1.106164e-08 5.761589e-11
4959 1.105667e-08 5.755614e-11
4960 1.105209e-08 5.753561e-11
4961 1.104749e-08 5.751195e-11
4962 1.104304e-08 5.750231e-11
4963 1.103831e-08 5.748181e-11
4964 1.103397e-08 5.745853e-11
4965 1.102949e-08 5.742460e-11
4966 1.102451e-08 5.740886e-11
4967 1.102020e-08 5.738913e-11
4968 1.101582e-08 5.735878e-11
4969 1.101179e-08 5.733755e-11
4970 1.100734e-08 5.728962e-11
4971 1.100292e-08 5.729674e-11
4972 1.099789e-08 5.727231e-11
4973 1.099344e-08 5.727331e-11
4974 1.098880e-08 5.722461e-11
4975 1.098416e-08 5.716986e-11
4976 1.097981e-08 5.716996e-11
4977 1.097504e-08 5.710148e-11
4978 1.097009e-08 5.707070e-11
4979 1.096562e-08 5.706328e-11
4980 1.096065e-08 5.696769e-11
4981 1.095593e-08 5.697994e-11
4982 1.095175e-08 5.696513e-11
4983 1.094721e-08 5.691848e-11
4984 1.094199e-08 5.692664e-11
4985 1.093735e-08 5.693305e-11
4986 1.093280e-08 5.692240e-11
4987 1.092847e-08 5.689709e-11
4988 1.092374e-08 5.685260e-11
4989 1.091926e-08 5.683407e-11
4990 1.091479e-08 5.676823e-11
4991 1.091021e-08 5.673592e-11
4992 1.090560e-08 5.672170e-11
4993 1.090104e-08 5.667015e-11
4994 1.089661e-08 5.666285e-11
4995 1.089204e-08 5.662998e-11
4996 1.088794e-08 5.661707e-11
4997 1.088372e-08 5.661004e-11
4998 1.087915e-08 5.655736e-11
4999 1.087457e-08 5.651613e-11
5000 1.087019e-08 5.651009e-11
5001 1.086592e-08 5.648947e-11
5002 1.086114e-08 5.642923e-11
5003 1.085673e-08 5.637452e-11
5004 1.085235e-08 5.631283e-11
5005 1.084801e-08 5.629743e-11
5006 1.084331e-08 5.632636e-11
5007 1.083852e-08 5.636773e-11
5008 1.083402e-08 5.636969e-11
5009 1.082959e-08 5.638589e-11
5010 1.082523e-08 5.636404e-11
5011 1.082070e-08 5.631270e-11
5012 1.081601e-08 5.625370e-11
5013 1.081192e-08 5.623838e-11
5014 1.080645e-08 5.619150e-11
5015 1.080201e-08 5.615089e-11
5016 1.079785e-08 5.612920e-11
5017 1.079316e-08 5.606671e-11
5018 1.078917e-08 5.605126e-11
5019 1.078478e-08 5.602648e-11
5020 1.078048e-08 5.599483e-11
5021 1.077596e-08 5.597281e-11
5022 1.077137e-08 5.601169e-11
5023 1.076702e-08 5.601126e-11
5024 1.076234e-08 5.603539e-11
5025 1.075821e-08 5.602600e-11
5026 1.075374e-08 5.599825e-11
5027 1.074958e-08 5.598015e-11
5028 1.074528e-08 5.597339e-11
5029 1.074045e-08 5.592837e-11
5030 1.073568e-08 5.586878e-11
5031 1.073156e-08 5.586124e-11
5032 1.072721e-08 5.587313e-11
5033 1.072285e-08 5.586903e-11
5034 1.071830e-08 5.583456e-11
5035 1.071419e-08 5.581053e-11
5036 1.071005e-08 5.580641e-11
5037 1.070589e-08 5.576941e-11
5038 1.070189e-08 5.574745e-11
5039 1.069797e-08 5.573439e-11
5040 1.069387e-08 5.571963e-11
5041 1.068899e-08 5.562051e-11
5042 1.068469e-08 5.560528e-11
5043 1.068054e-08 5.559389e-11
5044 1.067598e-08 5.554732e-11
5045 1.067190e-08 5.552410e-11
5046 1.066747e-08 5.546954e-11
5047 1.066349e-08 5.544987e-11
5048 1.065925e-08 5.539362e-11
5049 1.065440e-08 5.523716e-11
5050 1.065016e-08 5.520169e-11
5051 1.064623e-08 5.519035e-11
5052 1.064214e-08 5.516069e-11
5053 1.063788e-08 5.513235e-11
5054 1.063308e-08 5.511767e-11
5055 1.062903e-08 5.511385e-11
5056 1.062486e-08 5.511030e-11
5057 1.062032e-08 5.511669e-11
5058 1.061634e-08 5.510997e-11
5059 1.061235e-08 5.509119e-11
5060 1.060764e-08 5.512380e-11
5061 1.060349e-08 5.509380e-11
5062 1.059930e-08 5.509787e-11
5063 1.059510e-08 5.507538e-11
5064 1.059064e-08 5.506043e-11
5065 1.058610e-08 5.502286e-11
5066 1.058133e-08 5.494993e-11
5067 1.057713e-08 5.490121e-11
5068 1.057335e-08 5.488050e-11
5069 1.056948e-08 5.486749e-11
5070 1.056514e-08 5.485784e-11
5071 1.056068e-08 5.486894e-11
5072 1.055629e-08 5.486601e-11
5073 1.055208e-08 5.481593e-11
5074 1.054795e-08 5.478856e-11
5075 1.054353e-08 5.474060e-11
5076 1.053955e-08 5.472005e-11
5077 1.053522e-08 5.474937e-11
5078 1.053076e-08 5.474214e-11
5079 1.052681e-08 5.471429e-11
5080 1.052244e-08 5.472834e-11
5081 1.051841e-08 5.469968e-11
5082 1.051438e-08 5.465588e-11
5083 1.051005e-08 5.463260e-11
5084 1.050535e-08 5.460274e-11
5085 1.050102e-08 5.456610e-11
5086 1.049694e-08 5.453485e-11
5087 1.049233e-08 5.446935e-11
5088 1.048799e-08 5.447471e-11
5089 1.048392e-08 5.444827e-11
5090 1.047987e-08 5.442308e-11
5091 1.047567e-08 5.439618e-11
5092 1.047170e-08 5.438312e-11
5093 1.046772e-08 5.437163e-11
5094 1.046354e-08 5.438862e-11
5095 1.045961e-08 5.438255e-11
5096 1.045548e-08 5.436822e-11
5097 1.045113e-08 5.432322e-11
5098 1.044718e-08 5.430915e-11
5099 1.044331e-08 5.430032e-11
5100 1.043913e-08 5.428594e-11
5101 1.043488e-08 5.424874e-11
5102 1.043100e-08 5.422888e-11
5103 1.042648e-08 5.426092e-11
5104 1.042220e-08 5.423237e-11
5105 1.041792e-08 5.417121e-11
5106 1.041389e-08 5.416410e-11
5107 1.041016e-08 5.415050e-11
5108 1.040594e-08 5.416889e-11
5109 1.040192e-08 5.415599e-11
5110 1.039800e-08 5.414928e-11
5111 1.039406e-08 5.412160e-11
5112 1.038991e-08 5.411305e-11
5113 1.038547e-08 5.406141e-11
5114 1.038128e-08 5.405705e-11
5115 1.037746e-08 5.402867e-11
5116 1.037322e-08 5.405397e-11
5117 1.036918e-08 5.402398e-11
5118 1.036453e-08 5.405531e-11
5119 1.036050e-08 5.403218e-11
5120 1.035673e-08 5.400249e-11
5121 1.035285e-08 5.397886e-11
5122 1.034871e-08 5.401556e-11
5123 1.034474e-08 5.401218e-11
5124 1.034081e-08 5.399151e-11
5125 1.033667e-08 5.395054e-11
5126 1.033223e-08 5.392737e-11
5127 1.032750e-08 5.399021e-11
5128 1.032329e-08 5.397789e-11
5129 1.031888e-08 5.399426e-11
5130 1.031498e-08 5.398415e-11
5131 1.031048e-08 5.396807e-11
5132 1.030581e-08 5.401763e-11
5133 1.030180e-08 5.402331e-11
5134 1.029776e-08 5.398316e-11
5135 1.029341e-08 5.393350e-11
5136 1.028940e-08 5.392572e-11
5137 1.028544e-08 5.389472e-11
5138 1.028153e-08 5.387452e-11
5139 1.027733e-08 5.387590e-11
5140 1.027283e-08 5.387937e-11
5141 1.026865e-08 5.387034e-11
5142 1.026471e-08 5.387510e-11
5143 1.026054e-08 5.381919e-11
5144 1.025666e-08 5.382668e-11
5145 1.025280e-08 5.380993e-11
5146 1.024895e-08 5.379169e-11
5147 1.024487e-08 5.374910e-11
5148 1.024088e-08 5.375307e-11
5149 1.023665e-08 5.370351e-11
5150 1.023259e-08 5.368018e-11
5151 1.022844e-08 5.367911e-11
5152 1.022463e-08 5.366269e-11
5153 1.022067e-08 5.362379e-11
5154 1.021612e-08 5.360471e-11
5155 1.021228e-08 5.360007e-11
5156 1.020818e-08 5.358230e-11
5157 1.020410e-08 5.353371e-11
5158 1.019933e-08 5.348474e-11
5159 1.019552e-08 5.344658e-11
5160 1.019180e-08 5.342055e-11
5161 1.018772e-08 5.338861e-11
5162 1.018391e-08 5.337257e-11
5163 1.017999e-08 5.333127e-11
5164 1.017537e-08 5.336653e-11
5165 1.017147e-08 5.337734e-11
5166 1.016762e-08 5.337327e-11
5167 1.016369e-08 5.336106e-11
5168 1.015976e-08 5.333707e-11
5169 1.015581e-08 5.333450e-11
5170 1.015194e-08 5.329299e-11
5171 1.014752e-08 5.318755e-11
5172 1.014330e-08 5.314684e-11
5173 1.013898e-08 5.310412e-11
5174 1.013501e-08 5.306508e-11
5175 1.013038e-08 5.305976e-11
5176 1.012640e-08 5.305782e-11
5177 1.012250e-08 5.307159e-11
5178 1.011874e-08 5.305287e-11
5179 1.011458e-08 5.304171e-11
5180 1.011046e-08 5.305895e-11
5181 1.010683e-08 5.304560e-11
5182 1.010289e-08 5.302716e-11
5183 1.009909e-08 5.299885e-11
5184 1.009513e-08 5.296503e-11
5185 1.009107e-08 5.294699e-11
5186 1.008700e-08 5.291940e-11
5187 1.008277e-08 5.294043e-11
5188 1.007877e-08 5.292432e-11
5189 1.007499e-08 5.291104e-11
5190 1.007137e-08 5.289108e-11
5191 1.006730e-08 5.283299e-11
5192 1.006364e-08 5.281384e-11
5193 1.005991e-08 5.281051e-11
5194 1.005564e-08 5.279403e-11
5195 1.005119e-08 5.277543e-11
5196 1.004736e-08 5.276743e-11
5197 1.004317e-08 5.278540e-11
5198 1.003907e-08 5.278173e-11
5199 1.003437e-08 5.281137e-11
5200 1.002998e-08 5.284363e-11
5201 1.002592e-08 5.285760e-11
5202 1.002212e-08 5.288258e-11
5203 1.001817e-08 5.289467e-11
5204 1.001411e-08 5.288835e-11
5205 1.001007e-08 5.286424e-11
5206 1.000624e-08 5.289499e-11
5207 1.000245e-08 5.286885e-11
5208 9.998414e-09 5.287918e-11
5209 9.994455e-09 5.283653e-11
5210 9.990668e-09 5.284603e-11
5211 9.986559e-09 5.284666e-11
5212 9.982785e-09 5.283680e-11
5213 9.978921e-09 5.284447e-11
5214 9.974845e-09 5.283833e-11
5215 9.970630e-09 5.286606e-11
5216 9.966272e-09 5.285895e-11
5217 9.962590e-09 5.284466e-11
5218 9.958940e-09 5.282148e-11
5219 9.954990e-09 5.280694e-11
5220 9.951421e-09 5.279412e-11
5221 9.947283e-09 5.276810e-11
5222 9.943305e-09 5.276263e-11
5223 9.939529e-09 5.274124e-11
5224 9.935624e-09 5.273429e-11
5225 9.931849e-09 5.272432e-11
5226 9.928133e-09 5.271570e-11
5227 9.924248e-09 5.270185e-11
5228 9.920379e-09 5.266154e-11
5229 9.916604e-09 5.262085e-11
5230 9.912509e-09 5.255484e-11
5231 9.908730e-09 5.251524e-11
5232 9.905005e-09 5.250571e-11
5233 9.901169e-09 5.250420e-11
5234 9.897649e-09 5.248484e-11
5235 9.893673e-09 5.244560e-11
5236 9.889706e-09 5.245322e-11
5237 9.885543e-09 5.243815e-11
5238 9.881395e-09 5.242401e-11
5239 9.877394e-09 5.243094e-11
5240 9.873278e-09 5.241845e-11
5241 9.869615e-09 5.241136e-11
5242 9.866030e-09 5.238739e-11
5243 9.862450e-09 5.238417e-11
5244 9.858728e-09 5.237100e-11
5245 9.854659e-09 5.235029e-11
5246 9.850429e-09 5.233977e-11
5247 9.846796e-09 5.233265e-11
5248 9.842707e-09 5.229709e-11
5249 9.839020e-09 5.227083e-11
5250 9.835148e-09 5.227251e-11
5251 9.831304e-09 5.226692e-11
5252 9.827176e-09 5.224899e-11
5253 9.823536e-09 5.222393e-11
5254 9.819809e-09 5.220728e-11
5255 9.816124e-09 5.220751e-11
5256 9.812101e-09 5.215250e-11
5257 9.807801e-09 5.208644e-11
5258 9.803825e-09 5.207156e-11
5259 9.800200e-09 5.207591e-11
5260 9.796073e-09 5.203402e-11
5261 9.792367e-09 5.203112e-11
5262 9.787834e-09 5.204165e-11
5263 9.783571e-09 5.204361e-11
5264 9.779895e-09 5.202671e-11
5265 9.775884e-09 5.199351e-11
5266 9.772040e-09 5.196160e-11
5267 9.768256e-09 5.196723e-11
5268 9.764597e-09 5.195542e-11
5269 9.761115e-09 5.193825e-11
5270 9.757112e-09 5.187494e-11
5271 9.752661e-09 5.182622e-11
5272 9.748894e-09 5.178155e-11
5273 9.745156e-09 5.175368e-11
5274 9.741601e-09 5.174572e-11
5275 9.737704e-09 5.172137e-11
5276 9.733497e-09 5.166700e-11
5277 9.729470e-09 5.162722e-11
5278 9.725964e-09 5.161631e-11
5279 9.722396e-09 5.160484e-11
5280 9.718288e-09 5.162192e-11
5281 9.714580e-09 5.160853e-11
5282 9.710897e-09 5.159705e-11
5283 9.707098e-09 5.157764e-11
5284 9.703223e-09 5.154673e-11
5285 9.699369e-09 5.150944e-11
5286 9.695138e-09 5.150104e-11
5287 9.691489e-09 5.148563e-11
5288 9.687753e-09 5.148237e-11
5289 9.683848e-09 5.146216e-11
5290 9.680337e-09 5.145578e-11
5291 9.676403e-09 5.142921e-11
5292 9.672916e-09 5.140345e-11
5293 9.669323e-09 5.139715e-11
5294 9.665053e-09 5.137767e-11
5295 9.660887e-09 5.135809e-11
5296 9.657509e-09 5.134274e-11
5297 9.653926e-09 5.133487e-11
5298 9.650383e-09 5.130096e-11
5299 9.646879e-09 5.128536e-11
5300 9.642822e-09 5.132193e-11
5301 9.638838e-09 5.133188e-11
5302 9.634967e-09 5.132150e-11
5303 9.631485e-09 5.131028e-11
5304 9.627728e-09 5.123743e-11
5305 9.623907e-09 5.118678e-11
5306 9.620094e-09 5.117781e-11
5307 9.616282e-09 5.116197e-11
5308 9.612568e-09 5.114423e-11
5309 9.608779e-09 5.112697e-11
5310 9.605244e-09 5.111844e-11
5311 9.601473e-09 5.112696e-11
5312 9.597671e-09 5.108028e-11
5313 9.594239e-09 5.106524e-11
5314 9.590569e-09 5.103636e-11
5315 9.586997e-09 5.101903e-11
5316 9.583316e-09 5.097075e-11
5317 9.579773e-09 5.095851e-11
5318 9.576164e-09 5.093866e-11
5319 9.572257e-09 5.093615e-11
5320 9.568528e-09 5.090497e-11
5321 9.564959e-09 5.088895e-11
5322 9.561158e-09 5.088738e-11
5323 9.557574e-09 5.086129e-11
5324 9.554144e-09 5.082635e-11
5325 9.549779e-09 5.083778e-11
5326 9.545832e-09 5.080894e-11
5327 9.542058e-09 5.076743e-11
5328 9.538538e-09 5.075912e-11
5329 9.534880e-09 5.073410e-11
5330 9.530985e-09 5.069071e-11
5331 9.527626e-09 5.067414e-11
5332 9.524019e-09 5.063649e-11
5333 9.520363e-09 5.059315e-11
5334 9.516369e-09 5.060403e-11
5335 9.512645e-09 5.057306e-11
5336 9.509300e-09 5.055695e-11
5337 9.505615e-09 5.053440e-11
5338 9.501746e-09 5.056112e-11
5339 9.498362e-09 5.053541e-11
5340 9.494904e-09 5.051085e-11
5341 9.491369e-09 5.049635e-11
5342 9.487635e-09 5.049471e-11
5343 9.483396e-09 5.044606e-11
5344 9.479986e-09 5.044324e-11
5345 9.476538e-09 5.041797e-11
5346 9.472554e-09 5.034495e-11
5347 9.468597e-09 5.032693e-11
5348 9.464933e-09 5.032731e-11
5349 9.461380e-09 5.031851e-11
5350 9.457740e-09 5.029660e-11
5351 9.454173e-09 5.026271e-11
5352 9.450774e-09 5.024339e-11
5353 9.446965e-09 5.024073e-11
5354 9.443599e-09 5.021544e-11
5355 9.439949e-09 5.017728e-11
5356 9.436394e-09 5.018760e-11
5357 9.432205e-09 5.020474e-11
5358 9.428610e-09 5.018406e-11
5359 9.424861e-09 5.018764e-11
5360 9.421053e-09 5.021041e-11
5361 9.417305e-09 5.018304e-11
5362 9.413723e-09 5.015670e-11
5363 9.410071e-09 5.014110e-11
5364 9.406759e-09 5.013060e-11
5365 9.403176e-09 5.010844e-11
5366 9.399676e-09 5.009143e-11
5367 9.396201e-09 5.008825e-11
5368 9.392643e-09 5.008275e-11
5369 9.389086e-09 5.008734e-11
5370 9.385361e-09 5.004761e-11
5371 9.381351e-09 5.001880e-11
5372 9.377492e-09 4.999957e-11
5373 9.373829e-09 5.001583e-11
5374 9.369857e-09 5.001215e-11
5375 9.366466e-09 4.998411e-11
5376 9.363002e-09 4.995319e-11
5377 9.358984e-09 4.990659e-11
5378 9.355145e-09 4.990019e-11
5379 9.351247e-09 4.988058e-11
5380 9.347681e-09 4.983863e-11
5381 9.343695e-09 4.984346e-11
5382 9.340335e-09 4.982633e-11
5383 9.336893e-09 4.983030e-11
5384 9.333382e-09 4.982343e-11
5385 9.329711e-09 4.981134e-11
5386 9.326143e-09 4.977446e-11
5387 9.322430e-09 4.977433e-11
5388 9.318877e-09 4.973618e-11
5389 9.315568e-09 4.971712e-11
5390 9.311625e-09 4.970709e-11
5391 9.308333e-09 4.968555e-11
5392 9.304409e-09 4.962571e-11
5393 9.300626e-09 4.958645e-11
5394 9.297262e-09 4.957106e-11
5395 9.293860e-09 4.955165e-11
5396 9.290378e-09 4.952475e-11
5397 9.286898e-09 4.949904e-11
5398 9.283530e-09 4.950488e-11
5399 9.280179e-09 4.949165e-11
5400 9.276261e-09 4.944108e-11
5401 9.272872e-09 4.940953e-11
5402 9.269372e-09 4.939969e-11
5403 9.265669e-09 4.929127e-11
5404 9.262319e-09 4.927067e-11
5405 9.259028e-09 4.925107e-11
5406 9.254998e-09 4.918457e-11
5407 9.251529e-09 4.917731e-11
5408 9.247547e-09 4.906856e-11
5409 9.243809e-09 4.906336e-11
5410 9.240225e-09 4.906710e-11
5411 9.236863e-09 4.906719e-11
5412 9.233410e-09 4.905635e-11
5413 9.229927e-09 4.905593e-11
5414 9.226384e-09 4.903588e-11
5415 9.222982e-09 4.903696e-11
5416 9.219643e-09 4.899839e-11
5417 9.216448e-09 4.898619e-11
5418 9.212784e-09 4.895678e-11
5419 9.209463e-09 4.891193e-11
5420 9.206052e-09 4.888723e-11
5421 9.202582e-09 4.889080e-11
5422 9.199318e-09 4.887292e-11
5423 9.195841e-09 4.884618e-11
5424 9.192368e-09 4.882820e-11
5425 9.188835e-09 4.882147e-11
5426 9.185574e-09 4.881369e-11
5427 9.182378e-09 4.879045e-11
5428 9.179152e-09 4.877974e-11
5429 9.175984e-09 4.876673e-11
5430 9.172268e-09 4.880118e-11
5431 9.167910e-09 4.883362e-11
5432 9.164754e-09 4.882178e-11
5433 9.161508e-09 4.880213e-11
5434 9.157430e-09 4.878615e-11
5435 9.154075e-09 4.876273e-11
5436 9.150645e-09 4.874102e-11
5437 9.146867e-09 4.869291e-11
5438 9.142944e-09 4.857182e-11
5439 9.139449e-09 4.857036e-11
5440 9.136167e-09 4.856010e-11
5441 9.132978e-09 4.854875e-11
5442 9.129653e-09 4.853352e-11
5443 9.125998e-09 4.846120e-11
5444 9.122631e-09 4.845267e-11
5445 9.119206e-09 4.844225e-11
5446 9.115907e-09 4.843208e-11
5447 9.112298e-09 4.844193e-11
5448 9.108371e-09 4.843562e-11
5449 9.104682e-09 4.841208e-11
5450 9.101267e-09 4.838648e-11
5451 9.097631e-09 4.833962e-11
5452 9.094085e-09 4.834745e-11
5453 9.090915e-09 4.833545e-11
5454 9.087500e-09 4.832875e-11
5455 9.083980e-09 4.830319e-11
5456 9.080770e-09 4.829279e-11
5457 9.077491e-09 4.827948e-11
5458 9.074040e-09 4.824818e-11
5459 9.070587e-09 4.821600e-11
5460 9.067048e-09 4.817759e-11
5461 9.063717e-09 4.817279e-11
5462 9.060619e-09 4.816120e-11
5463 9.057417e-09 4.815624e-11
5464 9.054186e-09 4.814982e-11
5465 9.050790e-09 4.811649e-11
5466 9.047657e-09 4.810235e-11
5467 9.043945e-09 4.805698e-11
5468 9.040723e-09 4.804438e-11
5469 9.037512e-09 4.802155e-11
5470 9.034222e-09 4.802257e-11
5471 9.030899e-09 4.800198e-11
5472 9.027689e-09 4.800321e-11
5473 9.024512e-09 4.798214e-11
5474 9.020949e-09 4.796634e-11
5475 9.017477e-09 4.796219e-11
5476 9.014259e-09 4.796214e-11
5477 9.010993e-09 4.794925e-11
5478 9.007814e-09 4.792783e-11
5479 9.004426e-09 4.789601e-11
5480 9.000435e-09 4.790433e-11
5481 8.996596e-09 4.788247e-11
5482 8.993331e-09 4.788920e-11
5483 8.989677e-09 4.783288e-11
5484 8.986512e-09 4.780627e-11
5485 8.983217e-09 4.780401e-11
5486 8.979756e-09 4.775414e-11
5487 8.976411e-09 4.772119e-11
5488 8.972698e-09 4.772539e-11
5489 8.969247e-09 4.769342e-11
5490 8.966158e-09 4.768956e-11
5491 8.962733e-09 4.762332e-11
5492 8.959371e-09 4.762284e-11
5493 8.956201e-09 4.761020e-11
5494 8.952800e-09 4.761248e-11
5495 8.949402e-09 4.758111e-11
5496 8.945960e-09 4.753264e-11
5497 8.942820e-09 4.753453e-11
5498 8.939658e-09 4.752672e-11
5499 8.936327e-09 4.750339e-11
5500 8.932888e-09 4.748636e-11
5501 8.929490e-09 4.749909e-11
5502 8.926036e-09 4.749321e-11
5503 8.922714e-09 4.746812e-11
5504 8.919245e-09 4.743604e-11
5505 8.915506e-09 4.744605e-11
5506 8.912264e-09 4.743323e-11
5507 8.909191e-09 4.740156e-11
5508 8.905900e-09 4.738497e-11
5509 8.902270e-09 4.734435e-11
5510 8.898873e-09 4.735040e-11
5511 8.895612e-09 4.733700e-11
5512 8.892207e-09 4.732396e-11
5513 8.888612e-09 4.735166e-11
5514 8.885431e-09 4.732095e-11
5515 8.882231e-09 4.729597e-11
5516 8.878757e-09 4.728859e-11
5517 8.875408e-09 4.728249e-11
5518 8.872029e-09 4.726729e-11
5519 8.868760e-09 4.723090e-11
5520 8.865226e-09 4.719049e-11
5521 8.861827e-09 4.718330e-11
5522 8.857538e-09 4.716963e-11
5523 8.854148e-09 4.717512e-11
5524 8.850890e-09 4.717597e-11
5525 8.847238e-09 4.719103e-11
5526 8.843937e-09 4.716810e-11
5527 8.840392e-09 4.712781e-11
5528 8.837090e-09 4.711698e-11
5529 8.834021e-09 4.710724e-11
5530 8.830951e-09 4.708521e-11
5531 8.827516e-09 4.706252e-11
5532 8.824235e-09 4.707630e-11
5533 8.821118e-09 4.706530e-11
5534 8.818002e-09 4.704229e-11
5535 8.814762e-09 4.701616e-11
5536 8.811513e-09 4.701582e-11
5537 8.808412e-09 4.700859e-11
5538 8.804713e-09 4.691310e-11
5539 8.801387e-09 4.689056e-11
5540 8.798100e-09 4.688220e-11
5541 8.794292e-09 4.687744e-11
5542 8.790992e-09 4.685778e-11
5543 8.787502e-09 4.683446e-11
5544 8.784190e-09 4.681008e-11
5545 8.781038e-09 4.679363e-11
5546 8.777676e-09 4.678325e-11
5547 8.774563e-09 4.678310e-11
5548 8.771476e-09 4.678195e-11
5549 8.768352e-09 4.676984e-11
5550 8.765138e-09 4.673794e-11
5551 8.761997e-09 4.673117e-11
5552 8.758366e-09 4.678709e-11
5553 8.754586e-09 4.676428e-11
5554 8.751327e-09 4.678043e-11
5555 8.748092e-09 4.677206e-11
5556 8.744847e-09 4.676552e-11
5557 8.741659e-09 4.673274e-11
5558 8.738300e-09 4.667725e-11
5559 8.734993e-09 4.659913e-11
5560 8.731867e-09 4.662216e-11
5561 8.728740e-09 4.656876e-11
5562 8.725465e-09 4.657445e-11
5563 8.721545e-09 4.657733e-11
5564 8.718352e-09 4.651930e-11
5565 8.714978e-09 4.650588e-11
5566 8.711834e-09 4.645881e-11
5567 8.708788e-09 4.644977e-11
5568 8.705625e-09 4.646879e-11
5569 8.702530e-09 4.646961e-11
5570 8.699379e-09 4.646328e-11
5571 8.696210e-09 4.645297e-11
5572 8.692947e-09 4.643978e-11
5573 8.689617e-09 4.639667e-11
5574 8.686498e-09 4.638189e-11
5575 8.683195e-09 4.636623e-11
5576 8.680244e-09 4.636228e-11
5577 8.677157e-09 4.636649e-11
5578 8.673922e-09 4.634582e-11
5579 8.670801e-09 4.631673e-11
5580 8.667635e-09 4.628936e-11
5581 8.664195e-09 4.622733e-11
5582 8.661079e-09 4.621270e-11
5583 8.657950e-09 4.619037e-11
5584 8.654716e-09 4.618503e-11
5585 8.651650e-09 4.617417e-11
5586 8.648231e-09 4.619092e-11
5587 8.644951e-09 4.614276e-11
5588 8.641965e-09 4.611481e-11
5589 8.638743e-09 4.611005e-11
5590 8.635469e-09 4.611705e-11
5591 8.632404e-09 4.609936e-11
5592 8.629065e-09 4.608704e-11
5593 8.626034e-09 4.609635e-11
5594 8.622987e-09 4.606800e-11
5595 8.619862e-09 4.603594e-11
5596 8.616630e-09 4.601351e-11
5597 8.613328e-09 4.600295e-11
5598 8.610228e-09 4.599186e-11
5599 8.607318e-09 4.598500e-11
5600 8.604118e-09 4.594348e-11
5601 8.600923e-09 4.595786e-11
5602 8.597665e-09 4.595026e-11
5603 8.594320e-09 4.590929e-11
5604 8.591374e-09 4.589840e-11
5605 8.588461e-09 4.588649e-11
5606 8.585095e-09 4.589763e-11
5607 8.581921e-09 4.586355e-11
5608 8.578955e-09 4.584111e-11
5609 8.575560e-09 4.584644e-11
5610 8.572390e-09 4.584783e-11
5611 8.569061e-09 4.581303e-11
5612 8.565816e-09 4.577254e-11
5613 8.562927e-09 4.576147e-11
5614 8.559816e-09 4.575466e-11
5615 8.556569e-09 4.573129e-11
5616 8.553190e-09 4.571331e-11
5617 8.549611e-09 4.576093e-11
5618 8.546618e-09 4.575779e-11
5619 8.543420e-09 4.576861e-11
5620 8.540504e-09 4.577043e-11
5621 8.537460e-09 4.574668e-11
5622 8.534051e-09 4.576598e-11
5623 8.531082e-09 4.573162e-11
5624 8.527660e-09 4.572524e-11
5625 8.524791e-09 4.569729e-11
5626 8.521507e-09 4.569935e-11
5627 8.518012e-09 4.571887e-11
5628 8.515135e-09 4.571007e-11
5629 8.512216e-09 4.570325e-11
5630 8.509083e-09 4.566386e-11
5631 8.505956e-09 4.567984e-11
5632 8.502953e-09 4.566183e-11
5633 8.499709e-09 4.559184e-11
5634 8.496825e-09 4.557799e-11
5635 8.493620e-09 4.559616e-11
5636 8.490428e-09 4.555536e-11
5637 8.487207e-09 4.556303e-11
5638 8.483847e-09 4.552107e-11
5639 8.480599e-09 4.547888e-11
5640 8.477435e-09 4.545571e-11
5641 8.474425e-09 4.544426e-11
5642 8.471572e-09 4.542391e-11
5643 8.468720e-09 4.541724e-11
5644 8.465550e-09 4.542574e-11
5645 8.462650e-09 4.542960e-11
5646 8.459113e-09 4.539492e-11
5647 8.455900e-09 4.536514e-11
5648 8.452700e-09 4.531062e-11
5649 8.449811e-09 4.529550e-11
5650 8.446386e-09 4.529331e-11
5651 8.443245e-09 4.529777e-11
5652 8.440110e-09 4.526569e-11
5653 8.437048e-09 4.524735e-11
5654 8.433987e-09 4.521705e-11
5655 8.430976e-09 4.518129e-11
5656 8.428103e-09 4.516406e-11
5657 8.424729e-09 4.516117e-11
5658 8.421850e-09 4.513886e-11
5659 8.418858e-09 4.511520e-11
5660 8.415963e-09 4.510923e-11
5661 8.412990e-09 4.511560e-11
5662 8.410072e-09 4.510399e-11
5663 8.407152e-09 4.507471e-11
5664 8.403656e-09 4.505462e-11
5665 8.400607e-09 4.504043e-11
5666 8.397598e-09 4.501620e-11
5667 8.393853e-09 4.496352e-11
5668 8.390904e-09 4.493440e-11
5669 8.388092e-09 4.491102e-11
5670 8.384265e-09 4.490520e-11
5671 8.381335e-09 4.490655e-11
5672 8.378351e-09 4.489855e-11
5673 8.375220e-09 4.488572e-11
5674 8.372366e-09 4.487795e-11
5675 8.369421e-09 4.487231e-11
5676 8.366233e-09 4.483674e-11
5677 8.363252e-09 4.482042e-11
5678 8.360180e-09 4.482720e-11
5679 8.357154e-09 4.480486e-11
5680 8.354341e-09 4.479989e-11
5681 8.351412e-09 4.480132e-11
5682 8.348615e-09 4.478083e-11
5683 8.345640e-09 4.477684e-11
5684 8.342685e-09 4.475298e-11
5685 8.339755e-09 4.474653e-11
5686 8.336708e-09 4.473869e-11
5687 8.333704e-09 4.472525e-11
5688 8.330553e-09 4.472483e-11
5689 8.327815e-09 4.471516e-11
5690 8.324990e-09 4.470312e-11
5691 8.322028e-09 4.468228e-11
5692 8.319156e-09 4.465322e-11
5693 8.315947e-09 4.458328e-11
5694 8.313280e-09 4.456895e-11
5695 8.310235e-09 4.458214e-11
5696 8.307227e-09 4.457749e-11
5697 8.304328e-09 4.456423e-11
5698 8.301548e-09 4.455935e-11
5699 8.298828e-09 4.454326e-11
5700 8.295599e-09 4.454087e-11
5701 8.292757e-09 4.452017e-11
5702 8.289797e-09 4.451432e-11
5703 8.286585e-09 4.444290e-11
5704 8.283659e-09 4.441295e-11
5705 8.280620e-09 4.440601e-11
5706 8.277382e-09 4.437661e-11
5707 8.273860e-09 4.436368e-11
5708 8.270952e-09 4.433752e-11
5709 8.268044e-09 4.431366e-11
5710 8.265038e-09 4.430914e-11
5711 8.262046e-09 4.428344e-11
5712 8.258815e-09 4.429798e-11
5713 8.256016e-09 4.429696e-11
5714 8.253034e-09 4.429856e-11
5715 8.249884e-09 4.426791e-11
5716 8.246917e-09 4.425169e-11
5717 8.243907e-09 4.424672e-11
5718 8.240879e-09 4.423083e-11
5719 8.238027e-09 4.422395e-11
5720 8.235133e-09 4.420027e-11
5721 8.231961e-09 4.414280e-11
5722 8.229025e-09 4.412784e-11
5723 8.226290e-09 4.412224e-11
5724 8.223414e-09 4.412083e-11
5725 8.220183e-09 4.408871e-11
5726 8.217396e-09 4.407375e-11
5727 8.214690e-09 4.404871e-11
5728 8.212009e-09 4.403687e-11
5729 8.209113e-09 4.404043e-11
5730 8.206431e-09 4.402337e-11
5731 8.203448e-09 4.399797e-11
5732 8.200361e-09 4.399426e-11
5733 8.197412e-09 4.395194e-11
5734 8.194564e-09 4.392890e-11
5735 8.191245e-09 4.397449e-11
5736 8.188170e-09 4.392446e-11
5737 8.185165e-09 4.391685e-11
5738 8.181844e-09 4.388471e-11
5739 8.178979e-09 4.386539e-11
5740 8.176007e-09 4.382318e-11
5741 8.172979e-09 4.384459e-11
5742 8.170229e-09 4.382741e-11
5743 8.167039e-09 4.382853e-11
5744 8.163860e-09 4.380775e-11
5745 8.160659e-09 4.377573e-11
5746 8.157947e-09 4.376049e-11
5747 8.154883e-09 4.375387e-11
5748 8.151680e-09 4.373450e-11
5749 8.148984e-09 4.371262e-11
5750 8.145880e-09 4.366691e-11
5751 8.142828e-09 4.365449e-11
5752 8.140061e-09 4.364616e-11
5753 8.137198e-09 4.364380e-11
5754 8.134488e-09 4.362614e-11
5755 8.131272e-09 4.363658e-11
5756 8.128261e-09 4.361944e-11
5757 8.125501e-09 4.359972e-11
5758 8.122799e-09 4.358781e-11
5759 8.119980e-09 4.356573e-11
5760 8.116880e-09 4.353295e-11
5761 8.114105e-09 4.351843e-11
5762 8.111230e-09 4.347127e-11
5763 8.108383e-09 4.345065e-11
5764 8.105225e-09 4.345641e-11
5765 8.102494e-09 4.344742e-11
5766 8.099820e-09 4.343913e-11
5767 8.097036e-09 4.342732e-11
5768 8.094160e-09 4.338750e-11
5769 8.091271e-09 4.337662e-11
5770 8.088480e-09 4.336411e-11
5771 8.085694e-09 4.334232e-11
5772 8.082528e-09 4.333566e-11
5773 8.079601e-09 4.330997e-11
5774 8.076515e-09 4.331974e-11
5775 8.073692e-09 4.331325e-11
5776 8.070777e-09 4.327824e-11
5777 8.067948e-09 4.327944e-11
5778 8.064636e-09 4.332762e-11
5779 8.061998e-09 4.331370e-11
5780 8.059246e-09 4.331704e-11
5781 8.056454e-09 4.326836e-11
5782 8.052935e-09 4.328908e-11
5783 8.050170e-09 4.328042e-11
5784 8.047028e-09 4.326514e-11
5785 8.043919e-09 4.317645e-11
5786 8.040926e-09 4.319237e-11
5787 8.038142e-09 4.317151e-11
5788 8.035355e-09 4.316497e-11
5789 8.032448e-09 4.315814e-11
5790 8.029612e-09 4.314719e-11
5791 8.026353e-09 4.325029e-11
5792 8.023582e-09 4.324808e-11
5793 8.020900e-09 4.321423e-11
5794 8.017860e-09 4.320138e-11
5795 8.015190e-09 4.319125e-11
5796 8.012518e-09 4.319036e-11
5797 8.009802e-09 4.316941e-11
5798 8.007162e-09 4.315746e-11
5799 8.004408e-09 4.314704e-11
5800 8.001227e-09 4.314052e-11
5801 7.998401e-09 4.312012e-11
5802 7.995072e-09 4.318580e-11
5803 7.992473e-09 4.317634e-11
5804 7.988985e-09 4.315747e-11
5805 7.986275e-09 4.314528e-11
5806 7.983425e-09 4.310487e-11
5807 7.980571e-09 4.310254e-11
5808 7.977869e-09 4.309228e-11
5809 7.974865e-09 4.301566e-11
5810 7.971969e-09 4.301231e-11
5811 7.969124e-09 4.299829e-11
5812 7.966541e-09 4.298145e-11
5813 7.963773e-09 4.297650e-11
5814 7.961210e-09 4.295904e-11
5815 7.958310e-09 4.294156e-11
5816 7.955097e-09 4.292726e-11
5817 7.952007e-09 4.289643e-11
5818 7.949342e-09 4.288387e-11
5819 7.946770e-09 4.287143e-11
5820 7.943976e-09 4.285200e-11
5821 7.941268e-09 4.281587e-11
5822 7.938517e-09 4.277925e-11
5823 7.935857e-09 4.276680e-11
5824 7.933268e-09 4.276440e-11
5825 7.930554e-09 4.276843e-11
5826 7.927856e-09 4.274352e-11
5827 7.925057e-09 4.271738e-11
5828 7.922470e-09 4.269581e-11
5829 7.919891e-09 4.268387e-11
5830 7.916820e-09 4.269711e-11
5831 7.913980e-09 4.270118e-11
5832 7.911089e-09 4.269644e-11
5833 7.908370e-09 4.269864e-11
5834 7.905850e-09 4.267683e-11
5835 7.902713e-09 4.266998e-11
5836 7.899611e-09 4.260936e-11
5837 7.896981e-09 4.260178e-11
5838 7.894263e-09 4.260054e-11
5839 7.891184e-09 4.247909e-11
5840 7.888609e-09 4.247040e-11
5841 7.885875e-09 4.246235e-11
5842 7.883331e-09 4.244790e-11
5843 7.880524e-09 4.244329e-11
5844 7.877795e-09 4.243381e-11
5845 7.875150e-09 4.242848e-11
5846 7.872488e-09 4.242245e-11
5847 7.869654e-09 4.237639e-11
5848 7.866814e-09 4.240188e-11
5849 7.864162e-09 4.238933e-11
5850 7.861370e-09 4.236162e-11
5851 7.858791e-09 4.235180e-11
5852 7.855681e-09 4.233672e-11
5853 7.853034e-09 4.232913e-11
5854 7.850268e-09 4.231248e-11
5855 7.847075e-09 4.227434e-11
5856 7.844302e-09 4.226308e-11
5857 7.841657e-09 4.224509e-11
5858 7.838847e-09 4.222414e-11
5859 7.835457e-09 4.222248e-11
5860 7.832746e-09 4.219846e-11
5861 7.829654e-09 4.219814e-11
5862 7.826535e-09 4.221018e-11
5863 7.823827e-09 4.218542e-11
5864 7.821124e-09 4.217600e-11
5865 7.817980e-09 4.220052e-11
5866 7.815354e-09 4.218595e-11
5867 7.812647e-09 4.216125e-11
5868 7.810175e-09 4.215076e-11
5869 7.807409e-09 4.207866e-11
5870 7.804815e-09 4.207082e-11
5871 7.801346e-09 4.192310e-11
5872 7.798245e-09 4.186829e-11
5873 7.795405e-09 4.184313e-11
5874 7.792824e-09 4.183681e-11
5875 7.790384e-09 4.182865e-11
5876 7.787628e-09 4.181810e-11
5877 7.784959e-09 4.180822e-11
5878 7.782363e-09 4.177693e-11
5879 7.779427e-09 4.178165e-11
5880 7.776557e-09 4.176337e-11
5881 7.774079e-09 4.174718e-11
5882 7.771332e-09 4.173591e-11
5883 7.768754e-09 4.171946e-11
5884 7.765759e-09 4.169802e-11
5885 7.762787e-09 4.169894e-11
5886 7.760088e-09 4.167624e-11
5887 7.756984e-09 4.164167e-11
5888 7.754510e-09 4.162706e-11
5889 7.751962e-09 4.160893e-11
5890 7.749357e-09 4.160863e-11
5891 7.746808e-09 4.157374e-11
5892 7.743891e-09 4.154786e-11
5893 7.741167e-09 4.153166e-11
5894 7.738545e-09 4.151851e-11
5895 7.735505e-09 4.149582e-11
5896 7.732864e-09 4.149513e-11
5897 7.730088e-09 4.143833e-11
5898 7.727564e-09 4.142647e-11
5899 7.725056e-09 4.140836e-11
5900 7.722053e-09 4.135175e-11
5901 7.719400e-09 4.130585e-11
5902 7.716773e-09 4.130094e-11
5903 7.713915e-09 4.131148e-11
5904 7.711243e-09 4.130880e-11
5905 7.708632e-09 4.131189e-11
5906 7.706169e-09 4.129981e-11
5907 7.703660e-09 4.128887e-11
5908 7.700854e-09 4.125261e-11
5909 7.698097e-09 4.126209e-11
5910 7.695543e-09 4.124836e-11
5911 7.692881e-09 4.121285e-11
5912 7.690451e-09 4.119758e-11
5913 7.687948e-09 4.117468e-11
5914 7.685366e-09 4.113767e-11
5915 7.682772e-09 4.110707e-11
5916 7.680026e-09 4.107573e-11
5917 7.677400e-09 4.105147e-11
5918 7.674680e-09 4.102819e-11
5919 7.671781e-09 4.105057e-11
5920 7.669078e-09 4.102426e-11
5921 7.666208e-09 4.104479e-11
5922 7.663589e-09 4.102662e-11
5923 7.660943e-09 4.101782e-11
5924 7.657941e-09 4.101536e-11
5925 7.655322e-09 4.100186e-11
5926 7.652450e-09 4.101919e-11
5927 7.649936e-09 4.100629e-11
5928 7.647473e-09 4.098380e-11
5929 7.644954e-09 4.096597e-11
5930 7.642259e-09 4.097049e-11
5931 7.639573e-09 4.094429e-11
5932 7.636696e-09 4.088679e-11
5933 7.633852e-09 4.087374e-11
5934 7.631259e-09 4.085548e-11
5935 7.628587e-09 4.089936e-11
5936 7.625899e-09 4.087883e-11
5937 7.623434e-09 4.086596e-11
5938 7.620549e-09 4.083470e-11
5939 7.617291e-09 4.083679e-11
5940 7.614538e-09 4.083891e-11
5941 7.611985e-09 4.084235e-11
5942 7.609443e-09 4.083538e-11
5943 7.606748e-09 4.080911e-11
5944 7.604226e-09 4.079685e-11
5945 7.600768e-09 4.073125e-11
5946 7.598160e-09 4.072128e-11
5947 7.595247e-09 4.072057e-11
5948 7.592593e-09 4.069610e-11
5949 7.590014e-09 4.070519e-11
5950 7.587609e-09 4.068287e-11
5951 7.585037e-09 4.064627e-11
5952 7.582318e-09 4.063157e-11
5953 7.579719e-09 4.061684e-11
5954 7.576932e-09 4.061120e-11
5955 7.574331e-09 4.060056e-11
5956 7.571568e-09 4.057539e-11
5957 7.569109e-09 4.056339e-11
5958 7.566146e-09 4.060010e-11
5959 7.563619e-09 4.060127e-11
5960 7.561126e-09 4.058135e-11
5961 7.558473e-09 4.056582e-11
5962 7.555849e-09 4.054638e-11
5963 7.553179e-09 4.056043e-11
5964 7.550456e-09 4.052437e-11
5965 7.548047e-09 4.051337e-11
5966 7.545414e-09 4.049100e-11
5967 7.542522e-09 4.048735e-11
5968 7.539979e-09 4.047542e-11
5969 7.537544e-09 4.047911e-11
5970 7.534863e-09 4.046113e-11
5971 7.532367e-09 4.045694e-11
5972 7.529830e-09 4.044741e-11
5973 7.527294e-09 4.042245e-11
5974 7.524662e-09 4.039885e-11
5975 7.522017e-09 4.042413e-11
5976 7.519102e-09 4.040687e-11
5977 7.516602e-09 4.040228e-11
5978 7.514201e-09 4.039242e-11
5979 7.511577e-09 4.037777e-11
5980 7.508932e-09 4.036351e-11
5981 7.506476e-09 4.034608e-11
5982 7.503682e-09 4.038892e-11
5983 7.501128e-09 4.037308e-11
5984 7.498509e-09 4.038796e-11
5985 7.495769e-09 4.040474e-11
5986 7.493174e-09 4.036618e-11
5987 7.490580e-09 4.037674e-11
5988 7.488025e-09 4.035468e-11
5989 7.485650e-09 4.035380e-11
5990 7.483019e-09 4.033236e-11
5991 7.480466e-09 4.030708e-11
5992 7.477893e-09 4.026719e-11
5993 7.475005e-09 4.022793e-11
5994 7.472524e-09 4.019605e-11
5995 7.470079e-09 4.017941e-11
5996 7.467392e-09 4.020066e-11
5997 7.464763e-09 4.020380e-11
5998 7.461979e-09 4.018886e-11
5999 7.459196e-09 4.022658e-11
6000 7.456838e-09 4.021851e-11
6001 7.454402e-09 4.020994e-11
6002 7.451905e-09 4.021357e-11
6003 7.449270e-09 4.021615e-11
6004 7.446612e-09 4.021620e-11
6005 7.444144e-09 4.017839e-11
6006 7.441855e-09 4.016444e-11
6007 7.439171e-09 4.013033e-11
6008 7.436461e-09 4.004879e-11
6009 7.434051e-09 4.005400e-11
6010 7.431647e-09 4.004395e-11
6011 7.428596e-09 4.002921e-11
6012 7.426259e-09 4.002353e-11
6013 7.423751e-09 4.002977e-11
6014 7.421303e-09 4.001634e-11
6015 7.418776e-09 3.997467e-11
6016 7.416300e-09 3.997267e-11
6017 7.413784e-09 3.994069e-11
6018 7.411179e-09 3.991280e-11
6019 7.408250e-09 3.986189e-11
6020 7.405562e-09 3.985010e-11
6021 7.402983e-09 3.982303e-11
6022 7.400482e-09 3.979717e-11
6023 7.397906e-09 3.980579e-11
6024 7.395582e-09 3.979305e-11
6025 7.393168e-09 3.976720e-11
6026 7.390720e-09 3.975278e-11
6027 7.388110e-09 3.972054e-11
6028 7.385835e-09 3.971076e-11
6029 7.383251e-09 3.967115e-11
6030 7.380777e-09 3.965867e-11
6031 7.378169e-09 3.963610e-11
6032 7.375804e-09 3.962712e-11
6033 7.373285e-09 3.959150e-11
6034 7.370512e-09 3.955165e-11
6035 7.368045e-09 3.953297e-11
6036 7.365324e-09 3.950160e-11
6037 7.362535e-09 3.946604e-11
6038 7.359878e-09 3.941221e-11
6039 7.357516e-09 3.939427e-11
6040 7.354854e-09 3.938156e-11
6041 7.352247e-09 3.936636e-11
6042 7.349926e-09 3.935665e-11
6043 7.347414e-09 3.935042e-11
6044 7.345082e-09 3.934783e-11
6045 7.342380e-09 3.930359e-11
6046 7.339898e-09 3.927495e-11
6047 7.337449e-09 3.925944e-11
6048 7.334994e-09 3.925640e-11
6049 7.332543e-09 3.923976e-11
6050 7.330211e-09 3.923551e-11
6051 7.327768e-09 3.923137e-11
6052 7.325230e-09 3.921281e-11
6053 7.322721e-09 3.917914e-11
6054 7.320376e-09 3.917379e-11
6055 7.317985e-09 3.915321e-11
6056 7.315583e-09 3.911376e-11
6057 7.313099e-09 3.910360e-11
6058 7.310797e-09 3.909363e-11
6059 7.308249e-09 3.910080e-11
6060 7.305739e-09 3.908814e-11
6061 7.302833e-09 3.900337e-11
6062 7.300360e-09 3.898268e-11
6063 7.298000e-09 3.896789e-11
6064 7.295348e-09 3.895938e-11
6065 7.293069e-09 3.895467e-11
6066 7.290646e-09 3.893664e-11
6067 7.288128e-09 3.889787e-11
6068 7.285756e-09 3.888463e-11
6069 7.283212e-09 3.887281e-11
6070 7.280397e-09 3.887824e-11
6071 7.277975e-09 3.886159e-11
6072 7.275624e-09 3.884470e-11
6073 7.273291e-09 3.883365e-11
6074 7.270270e-09 3.884754e-11
6075 7.267483e-09 3.884311e-11
6076 7.264760e-09 3.892061e-11
6077 7.262367e-09 3.892615e-11
6078 7.259569e-09 3.887883e-11
6079 7.257216e-09 3.886525e-11
6080 7.254854e-09 3.884976e-11
6081 7.252338e-09 3.884845e-11
6082 7.249746e-09 3.885005e-11
6083 7.247520e-09 3.883677e-11
6084 7.245125e-09 3.883462e-11
6085 7.242650e-09 3.881059e-11
6086 7.240172e-09 3.879861e-11
6087 7.237783e-09 3.877919e-11
6088 7.234883e-09 3.876176e-11
6089 7.232441e-09 3.876757e-11
6090 7.230118e-09 3.875296e-11
6091 7.227620e-09 3.874491e-11
6092 7.225230e-09 3.874984e-11
6093 7.222429e-09 3.875560e-11
6094 7.220069e-09 3.874341e-11
6095 7.217625e-09 3.872757e-11
6096 7.215268e-09 3.869922e-11
6097 7.212627e-09 3.868147e-11
6098 7.209821e-09 3.862630e-11
6099 7.207644e-09 3.862118e-11
6100 7.205373e-09 3.861713e-11
6101 7.203041e-09 3.860152e-11
6102 7.200723e-09 3.857262e-11
6103 7.198298e-09 3.856413e-11
6104 7.195915e-09 3.857799e-11
6105 7.193448e-09 3.858271e-11
6106 7.191034e-09 3.856476e-11
6107 7.188683e-09 3.855148e-11
6108 7.186191e-09 3.853637e-11
6109 7.183839e-09 3.853556e-11
6110 7.181090e-09 3.849564e-11
6111 7.178465e-09 3.847836e-11
6112 7.176132e-09 3.845534e-11
6113 7.173667e-09 3.840552e-11
6114 7.171243e-09 3.840095e-11
6115 7.168850e-09 3.839700e-11
6116 7.166541e-09 3.838769e-11
6117 7.164197e-09 3.836664e-11
6118 7.161777e-09 3.836354e-11
6119 7.159438e-09 3.836075e-11
6120 7.157131e-09 3.835652e-11
6121 7.154768e-09 3.834398e-11
6122 7.152521e-09 3.833856e-11
6123 7.150110e-09 3.831694e-11
6124 7.147044e-09 3.839236e-11
6125 7.144708e-09 3.838673e-11
6126 7.142480e-09 3.838838e-11
6127 7.140326e-09 3.837544e-11
6128 7.137842e-09 3.836017e-11
6129 7.135528e-09 3.834335e-11
6130 7.133308e-09 3.832714e-11
6131 7.130878e-09 3.833162e-11
6132 7.128467e-09 3.832827e-11
6133 7.126096e-09 3.831778e-11
6134 7.123737e-09 3.831160e-11
6135 7.121466e-09 3.830006e-11
6136 7.119224e-09 3.828715e-11
6137 7.116221e-09 3.830469e-11
6138 7.114010e-09 3.829260e-11
6139 7.111848e-09 3.827753e-11
6140 7.109284e-09 3.825406e-11
6141 7.106822e-09 3.824804e-11
6142 7.104480e-09 3.824504e-11
6143 7.101877e-09 3.823011e-11
6144 7.099407e-09 3.822163e-11
6145 7.097042e-09 3.823187e-11
6146 7.094735e-09 3.821980e-11
6147 7.092403e-09 3.821038e-11
6148 7.089968e-09 3.818717e-11
6149 7.087644e-09 3.818557e-11
6150 7.085457e-09 3.817286e-11
6151 7.083142e-09 3.816866e-11
6152 7.080984e-09 3.815456e-11
6153 7.078119e-09 3.802737e-11
6154 7.075602e-09 3.801134e-11
6155 7.073381e-09 3.800468e-11
6156 7.071158e-09 3.798767e-11
6157 7.068742e-09 3.799905e-11
6158 7.066377e-09 3.797854e-11
6159 7.064192e-09 3.796921e-11
6160 7.061878e-09 3.794647e-11
6161 7.059521e-09 3.793365e-11
6162 7.057256e-09 3.792755e-11
6163 7.054881e-09 3.791804e-11
6164 7.052648e-09 3.792024e-11
6165 7.050488e-09 3.790751e-11
6166 7.048154e-09 3.789611e-11
6167 7.045704e-09 3.786752e-11
6168 7.043422e-09 3.786654e-11
6169 7.041079e-09 3.784653e-11
6170 7.038519e-09 3.784115e-11
6171 7.035974e-09 3.779569e-11
6172 7.033713e-09 3.776805e-11
6173 7.031402e-09 3.776699e-11
6174 7.028997e-09 3.775640e-11
6175 7.026663e-09 3.772492e-11
6176 7.024438e-09 3.772898e-11
6177 7.022372e-09 3.771525e-11
6178 7.020164e-09 3.770395e-11
6179 7.017806e-09 3.768853e-11
6180 7.015297e-09 3.766748e-11
6181 7.012888e-09 3.762865e-11
6182 7.010398e-09 3.759976e-11
6183 7.008249e-09 3.759250e-11
6184 7.005782e-09 3.752577e-11
6185 7.003354e-09 3.748668e-11
6186 7.001151e-09 3.746125e-11
6187 6.998677e-09 3.743206e-11
6188 6.996539e-09 3.742471e-11
6189 6.994191e-09 3.742199e-11
6190 6.991999e-09 3.740922e-11
6191 6.989431e-09 3.738168e-11
6192 6.986994e-09 3.738992e-11
6193 6.984488e-09 3.738720e-11
6194 6.982182e-09 3.738511e-11
6195 6.979846e-09 3.735547e-11
6196 6.977591e-09 3.734488e-11
6197 6.974735e-09 3.737616e-11
6198 6.972190e-09 3.737356e-11
6199 6.969975e-09 3.735792e-11
6200 6.967843e-09 3.734519e-11
6201 6.965677e-09 3.733880e-11
6202 6.963547e-09 3.732535e-11
6203 6.961176e-09 3.733491e-11
6204 6.959000e-09 3.732712e-11
6205 6.956716e-09 3.730295e-11
6206 6.954515e-09 3.727471e-11
6207 6.951616e-09 3.723174e-11
6208 6.949401e-09 3.723214e-11
6209 6.946512e-09 3.720617e-11
6210 6.943701e-09 3.719010e-11
6211 6.941383e-09 3.720062e-11
6212 6.938973e-09 3.718775e-11
6213 6.936562e-09 3.719401e-11
6214 6.934297e-09 3.718484e-11
6215 6.931816e-09 3.713888e-11
6216 6.929604e-09 3.715030e-11
6217 6.927186e-09 3.712952e-11
6218 6.924971e-09 3.712877e-11
6219 6.922713e-09 3.712486e-11
6220 6.920424e-09 3.708446e-11
6221 6.918147e-09 3.707610e-11
6222 6.915901e-09 3.708295e-11
6223 6.913644e-09 3.703412e-11
6224 6.911558e-09 3.701971e-11
6225 6.909439e-09 3.699965e-11
6226 6.906862e-09 3.699877e-11
6227 6.904545e-09 3.699479e-11
6228 6.902264e-09 3.695292e-11
6229 6.899884e-09 3.696342e-11
6230 6.897745e-09 3.694326e-11
6231 6.895576e-09 3.693326e-11
6232 6.893129e-09 3.688148e-11
6233 6.890960e-09 3.687092e-11
6234 6.888396e-09 3.681687e-11
6235 6.886232e-09 3.680688e-11
6236 6.883819e-09 3.681672e-11
6237 6.881766e-09 3.681295e-11
6238 6.879684e-09 3.680264e-11
6239 6.877534e-09 3.678197e-11
6240 6.875014e-09 3.670721e-11
6241 6.872827e-09 3.668872e-11
6242 6.870505e-09 3.667788e-11
6243 6.868496e-09 3.666808e-11
6244 6.866312e-09 3.668014e-11
6245 6.864212e-09 3.666474e-11
6246 6.861908e-09 3.666593e-11
6247 6.859490e-09 3.665741e-11
6248 6.857374e-09 3.664359e-11
6249 6.855286e-09 3.663787e-11
6250 6.852785e-09 3.661568e-11
6251 6.850590e-09 3.660795e-11
6252 6.848143e-09 3.659851e-11
6253 6.846043e-09 3.657505e-11
6254 6.843773e-09 3.657587e-11
6255 6.841274e-09 3.657404e-11
6256 6.839052e-09 3.656865e-11
6257 6.836715e-09 3.658603e-11
6258 6.834517e-09 3.656716e-11
6259 6.831900e-09 3.657933e-11
6260 6.829622e-09 3.655582e-11
6261 6.827573e-09 3.654748e-11
6262 6.825105e-09 3.653671e-11
6263 6.822737e-09 3.650863e-11
6264 6.820417e-09 3.650516e-11
6265 6.817686e-09 3.648591e-11
6266 6.815340e-09 3.647908e-11
6267 6.813112e-09 3.646460e-11
6268 6.810763e-09 3.645867e-11
6269 6.808739e-09 3.645162e-11
6270 6.806318e-09 3.643924e-11
6271 6.804195e-09 3.642438e-11
6272 6.802186e-09 3.642447e-11
6273 6.800227e-09 3.641394e-11
6274 6.798063e-09 3.640185e-11
6275 6.795739e-09 3.636723e-11
6276 6.793307e-09 3.635401e-11
6277 6.791199e-09 3.635174e-11
6278 6.788864e-09 3.636061e-11
6279 6.786427e-09 3.631380e-11
6280 6.784094e-09 3.631292e-11
6281 6.781757e-09 3.629849e-11
6282 6.779581e-09 3.629053e-11
6283 6.777559e-09 3.627976e-11
6284 6.775503e-09 3.626380e-11
6285 6.773218e-09 3.625374e-11
6286 6.770926e-09 3.625387e-11
6287 6.768741e-09 3.624911e-11
6288 6.766745e-09 3.624473e-11
6289 6.764332e-09 3.626370e-11
6290 6.762278e-09 3.625372e-11
6291 6.760030e-09 3.624345e-11
6292 6.757761e-09 3.625641e-11
6293 6.755322e-09 3.629135e-11
6294 6.753100e-09 3.628560e-11
6295 6.750926e-09 3.626915e-11
6296 6.748756e-09 3.622165e-11
6297 6.746681e-09 3.620642e-11
6298 6.744569e-09 3.619345e-11
6299 6.742299e-09 3.616277e-11
6300 6.740054e-09 3.611906e-11
6301 6.738018e-09 3.610795e-11
6302 6.735881e-09 3.610642e-11
6303 6.733704e-09 3.610477e-11
6304 6.731684e-09 3.609185e-11
6305 6.729686e-09 3.608428e-11
6306 6.727567e-09 3.607055e-11
6307 6.725504e-09 3.605868e-11
6308 6.723409e-09 3.604534e-11
6309 6.721307e-09 3.604708e-11
6310 6.718950e-09 3.606010e-11
6311 6.716804e-09 3.604641e-11
6312 6.714789e-09 3.603579e-11
6313 6.712743e-09 3.602206e-11
6314 6.710587e-09 3.600309e-11
6315 6.708454e-09 3.599751e-11
6316 6.706364e-09 3.598081e-11
6317 6.703799e-09 3.593216e-11
6318 6.701725e-09 3.591534e-11
6319 6.699716e-09 3.591467e-11
6320 6.697452e-09 3.587858e-11
6321 6.695199e-09 3.585030e-11
6322 6.692998e-09 3.583055e-11
6323 6.690736e-09 3.582260e-11
6324 6.688575e-09 3.582423e-11
6325 6.686506e-09 3.581190e-11
6326 6.684250e-09 3.579150e-11
6327 6.682117e-09 3.578530e-11
6328 6.679852e-09 3.576213e-11
6329 6.677501e-09 3.574730e-11
6330 6.675406e-09 3.573345e-11
6331 6.672650e-09 3.577248e-11
6332 6.670527e-09 3.574945e-11
6333 6.668078e-09 3.572652e-11
6334 6.666071e-09 3.572444e-11
6335 6.663794e-09 3.573246e-11
6336 6.661623e-09 3.572065e-11
6337 6.659342e-09 3.572573e-11
6338 6.657196e-09 3.574129e-11
6339 6.654995e-09 3.573405e-11
6340 6.652634e-09 3.571346e-11
6341 6.650475e-09 3.570461e-11
6342 6.647940e-09 3.570448e-11
6343 6.645954e-09 3.569483e-11
6344 6.643831e-09 3.564999e-11
6345 6.641547e-09 3.562114e-11
6346 6.639478e-09 3.561113e-11
6347 6.637540e-09 3.559657e-11
6348 6.635500e-09 3.557710e-11
6349 6.633285e-09 3.557344e-11
6350 6.630992e-09 3.556143e-11
6351 6.628981e-09 3.555425e-11
6352 6.626523e-09 3.551726e-11
6353 6.624240e-09 3.551325e-11
6354 6.622002e-09 3.550108e-11
6355 6.619878e-09 3.549765e-11
6356 6.617855e-09 3.548330e-11
6357 6.615903e-09 3.547280e-11
6358 6.613857e-09 3.546199e-11
6359 6.611664e-09 3.541321e-11
6360 6.609626e-09 3.540320e-11
6361 6.607254e-09 3.542546e-11
6362 6.605044e-09 3.540523e-11
6363 6.603000e-09 3.539235e-11
6364 6.600559e-09 3.532275e-11
6365 6.598340e-09 3.533076e-11
6366 6.595991e-09 3.532832e-11
6367 6.593682e-09 3.529236e-11
6368 6.591590e-09 3.529221e-11
6369 6.589603e-09 3.528691e-11
6370 6.587597e-09 3.525136e-11
6371 6.585448e-09 3.523816e-11
6372 6.583098e-09 3.524852e-11
6373 6.580920e-09 3.520747e-11
6374 6.578928e-09 3.520095e-11
6375 6.576621e-09 3.517961e-11
6376 6.574684e-09 3.517080e-11
6377 6.572776e-09 3.516250e-11
6378 6.570770e-09 3.514118e-11
6379 6.568468e-09 3.514732e-11
6380 6.566436e-09 3.514337e-11
6381 6.564258e-09 3.511075e-11
6382 6.562092e-09 3.507733e-11
6383 6.560032e-09 3.506112e-11
6384 6.557821e-09 3.503956e-11
6385 6.555862e-09 3.502687e-11
6386 6.553996e-09 3.501693e-11
6387 6.552024e-09 3.500962e-11
6388 6.549898e-09 3.500753e-11
6389 6.547785e-09 3.498574e-11
6390 6.545840e-09 3.497082e-11
6391 6.543869e-09 3.496441e-11
6392 6.541595e-09 3.492967e-11
6393 6.539287e-09 3.489765e-11
6394 6.536714e-09 3.482738e-11
6395 6.534617e-09 3.482380e-11
6396 6.532714e-09 3.480877e-11
6397 6.530644e-09 3.480201e-11
6398 6.528412e-09 3.477594e-11
6399 6.526110e-09 3.474808e-11
6400 6.523990e-09 3.474083e-11
6401 6.521975e-09 3.472641e-11
6402 6.519774e-09 3.472890e-11
6403 6.517853e-09 3.472015e-11
6404 6.515799e-09 3.471910e-11
6405 6.513309e-09 3.470341e-11
6406 6.511285e-09 3.469335e-11
6407 6.508853e-09 3.467452e-11
6408 6.506758e-09 3.466203e-11
6409 6.504480e-09 3.468485e-11
6410 6.502188e-09 3.469159e-11
6411 6.500087e-09 3.466942e-11
6412 6.498028e-09 3.464061e-11
6413 6.495845e-09 3.462924e-11
6414 6.493839e-09 3.460537e-11
6415 6.491630e-09 3.460103e-11
6416 6.489454e-09 3.455744e-11
6417 6.487274e-09 3.454173e-11
6418 6.485334e-09 3.454126e-11
6419 6.483253e-09 3.454521e-11
6420 6.481261e-09 3.453823e-11
6421 6.478954e-09 3.447621e-11
6422 6.476833e-09 3.446745e-11
6423 6.474277e-09 3.450092e-11
6424 6.472262e-09 3.447171e-11
6425 6.470050e-09 3.447833e-11
6426 6.467883e-09 3.445461e-11
6427 6.465941e-09 3.443460e-11
6428 6.463966e-09 3.443139e-11
6429 6.461862e-09 3.442554e-11
6430 6.459976e-09 3.441086e-11
6431 6.458038e-09 3.440616e-11
6432 6.455933e-09 3.441886e-11
6433 6.453458e-09 3.440245e-11
6434 6.451384e-09 3.436707e-11
6435 6.449254e-09 3.437215e-11
6436 6.447377e-09 3.436594e-11
6437 6.445485e-09 3.435043e-11
6438 6.443435e-09 3.432713e-11
6439 6.441351e-09 3.435450e-11
6440 6.439452e-09 3.434033e-11
6441 6.437288e-09 3.434387e-11
6442 6.434863e-09 3.432250e-11
6443 6.432578e-09 3.434376e-11
6444 6.430589e-09 3.432595e-11
6445 6.428404e-09 3.431855e-11
6446 6.426400e-09 3.431362e-11
6447 6.424298e-09 3.427916e-11
6448 6.422116e-09 3.427041e-11
6449 6.419920e-09 3.425334e-11
6450 6.417997e-09 3.423768e-11
6451 6.416057e-09 3.422416e-11
6452 6.414051e-09 3.421958e-11
6453 6.411997e-09 3.418125e-11
6454 6.409859e-09 3.417555e-11
6455 6.407920e-09 3.417324e-11
6456 6.405955e-09 3.416014e-11
6457 6.403846e-09 3.415292e-11
6458 6.401906e-09 3.414489e-11
6459 6.399763e-09 3.410780e-11
6460 6.397548e-09 3.410559e-11
6461 6.395556e-09 3.409686e-11
6462 6.393609e-09 3.408903e-11
6463 6.391693e-09 3.407279e-11
6464 6.389419e-09 3.409012e-11
6465 6.387356e-09 3.409177e-11
6466 6.385108e-09 3.409415e-11
6467 6.383087e-09 3.408923e-11
6468 6.381187e-09 3.407496e-11
6469 6.379240e-09 3.405116e-11
6470 6.376979e-09 3.402155e-11
6471 6.375050e-09 3.401429e-11
6472 6.373240e-09 3.400538e-11
6473 6.371086e-09 3.398154e-11
6474 6.369020e-09 3.397214e-11
6475 6.367080e-09 3.396616e-11
6476 6.365179e-09 3.396083e-11
6477 6.363199e-09 3.393558e-11
6478 6.361216e-09 3.392879e-11
6479 6.358905e-09 3.392544e-11
6480 6.357094e-09 3.391526e-11
6481 6.355151e-09 3.390654e-11
6482 6.353131e-09 3.390899e-11
6483 6.351019e-09 3.391579e-11
6484 6.349116e-09 3.390896e-11
6485 6.346997e-09 3.392072e-11
6486 6.344925e-09 3.390892e-11
6487 6.343023e-09 3.390369e-11
6488 6.341036e-09 3.388048e-11
6489 6.339018e-09 3.388341e-11
6490 6.337087e-09 3.387817e-11
6491 6.335072e-09 3.384980e-11
6492 6.332917e-09 3.383300e-11
6493 6.330866e-09 3.383931e-11
6494 6.328779e-09 3.383180e-11
6495 6.326736e-09 3.385753e-11
6496 6.324758e-09 3.383440e-11
6497 6.322919e-09 3.383333e-11
6498 6.320749e-09 3.379424e-11
6499 6.318172e-09 3.375382e-11
6500 6.316302e-09 3.374227e-11
6501 6.314194e-09 3.369977e-11
6502 6.312194e-09 3.366629e-11
6503 6.310015e-09 3.367063e-11
6504 6.307974e-09 3.367479e-11
6505 6.305916e-09 3.366832e-11
6506 6.303881e-09 3.364046e-11
6507 6.301968e-09 3.364475e-11
6508 6.299957e-09 3.363916e-11
6509 6.297925e-09 3.362137e-11
6510 6.295825e-09 3.358299e-11
6511 6.293844e-09 3.355901e-11
6512 6.291765e-09 3.355320e-11
6513 6.289918e-09 3.354042e-11
6514 6.287973e-09 3.352095e-11
6515 6.285831e-09 3.349935e-11
6516 6.283903e-09 3.349731e-11
6517 6.281716e-09 3.350349e-11
6518 6.279851e-09 3.348561e-11
6519 6.278021e-09 3.348005e-11
6520 6.275764e-09 3.347975e-11
6521 6.273580e-09 3.349480e-11
6522 6.271562e-09 3.349513e-11
6523 6.269534e-09 3.348321e-11
6524 6.267558e-09 3.347671e-11
6525 6.265662e-09 3.347843e-11
6526 6.263860e-09 3.346984e-11
6527 6.261965e-09 3.347045e-11
6528 6.260002e-09 3.344750e-11
6529 6.258104e-09 3.344695e-11
6530 6.256151e-09 3.345317e-11
6531 6.254308e-09 3.343109e-11
6532 6.252460e-09 3.342367e-11
6533 6.250225e-09 3.333999e-11
6534 6.248287e-09 3.333961e-11
6535 6.246371e-09 3.331946e-11
6536 6.244223e-09 3.327828e-11
6537 6.242068e-09 3.330121e-11
6538 6.239658e-09 3.326701e-11
6539 6.237585e-09 3.325559e-11
6540 6.235768e-09 3.324952e-11
6541 6.233789e-09 3.325650e-11
6542 6.231910e-09 3.325601e-11
6543 6.230053e-09 3.324348e-11
6544 6.228255e-09 3.323351e-11
6545 6.226377e-09 3.323217e-11
6546 6.224483e-09 3.323282e-11
6547 6.222526e-09 3.323834e-11
6548 6.220626e-09 3.320613e-11
6549 6.218503e-09 3.317377e-11
6550 6.216525e-09 3.317386e-11
6551 6.214637e-09 3.316316e-11
6552 6.212817e-09 3.315214e-11
6553 6.210776e-09 3.311495e-11
6554 6.208627e-09 3.309755e-11
6555 6.206726e-09 3.309242e-11
6556 6.204473e-09 3.310602e-11
6557 6.202649e-09 3.308973e-11
6558 6.200728e-09 3.308539e-11
6559 6.198916e-09 3.307730e-11
6560 6.197086e-09 3.307050e-11
6561 6.195320e-09 3.305888e-11
6562 6.193159e-09 3.304841e-11
6563 6.191043e-09 3.301886e-11
6564 6.189138e-09 3.301144e-11
6565 6.187366e-09 3.300169e-11
6566 6.185499e-09 3.298905e-11
6567 6.183637e-09 3.298100e-11
6568 6.181867e-09 3.296744e-11
6569 6.180063e-09 3.295371e-11
6570 6.178193e-09 3.293894e-11
6571 6.176333e-09 3.292592e-11
6572 6.174534e-09 3.290893e-11
6573 6.172748e-09 3.290038e-11
6574 6.170558e-09 3.291320e-11
6575 6.168617e-09 3.288866e-11
6576 6.166583e-09 3.286982e-11
6577 6.164712e-09 3.285940e-11
6578 6.162952e-09 3.285684e-11
6579 6.161114e-09 3.283874e-11
6580 6.159156e-09 3.283019e-11
6581 6.157370e-09 3.281900e-11
6582 6.155342e-09 3.278028e-11
6583 6.153572e-09 3.277078e-11
6584 6.151723e-09 3.277021e-11
6585 6.149787e-09 3.277055e-11
6586 6.147496e-09 3.279698e-11
6587 6.145560e-09 3.279056e-11
6588 6.143657e-09 3.277082e-11
6589 6.141688e-09 3.274215e-11
6590 6.139937e-09 3.273368e-11
6591 6.138224e-09 3.272159e-11
6592 6.136280e-09 3.271666e-11
6593 6.134365e-09 3.271087e-11
6594 6.132397e-09 3.271385e-11
6595 6.130605e-09 3.271451e-11
6596 6.128657e-09 3.269465e-11
6597 6.126773e-09 3.268907e-11
6598 6.124915e-09 3.267006e-11
6599 6.123110e-09 3.265581e-11
6600 6.121039e-09 3.264169e-11
6601 6.119137e-09 3.263650e-11
6602 6.117269e-09 3.260990e-11
6603 6.115212e-09 3.258320e-11
6604 6.113372e-09 3.257742e-11
6605 6.111271e-09 3.251707e-11
6606 6.109350e-09 3.251340e-11
6607 6.107138e-09 3.247325e-11
6608 6.105368e-09 3.246059e-11
6609 6.103592e-09 3.244519e-11
6610 6.101683e-09 3.243272e-11
6611 6.099896e-09 3.242445e-11
6612 6.097910e-09 3.241939e-11
6613 6.095918e-09 3.240400e-11
6614 6.094090e-09 3.239246e-11
6615 6.091920e-09 3.235325e-11
6616 6.090009e-09 3.234804e-11
6617 6.088143e-09 3.232461e-11
6618 6.086383e-09 3.231811e-11
6619 6.084418e-09 3.231203e-11
6620 6.082349e-09 3.233601e-11
6621 6.080609e-09 3.233387e-11
6622 6.078773e-09 3.234012e-11
6623 6.076962e-09 3.233665e-11
6624 6.074646e-09 3.230049e-11
6625 6.072608e-09 3.230862e-11
6626 6.070726e-09 3.229505e-11
6627 6.068761e-09 3.228416e-11
6628 6.066666e-09 3.230308e-11
6629 6.064657e-09 3.229672e-11
6630 6.062721e-09 3.229435e-11
6631 6.060804e-09 3.228445e-11
6632 6.058988e-09 3.227725e-11
6633 6.057271e-09 3.226579e-11
6634 6.055348e-09 3.226467e-11
6635 6.053564e-09 3.225101e-11
6636 6.051491e-09 3.227029e-11
6637 6.049756e-09 3.226609e-11
6638 6.047768e-09 3.226707e-11
6639 6.045900e-09 3.223241e-11
6640 6.044176e-09 3.221974e-11
6641 6.042424e-09 3.220898e-11
6642 6.040631e-09 3.220743e-11
6643 6.038836e-09 3.221104e-11
6644 6.037081e-09 3.219428e-11
6645 6.035394e-09 3.218219e-11
6646 6.033643e-09 3.217015e-11
6647 6.031756e-09 3.215528e-11
6648 6.029738e-09 3.216081e-11
6649 6.028056e-09 3.215404e-11
6650 6.026239e-09 3.215676e-11
6651 6.024540e-09 3.214785e-11
6652 6.022547e-09 3.211862e-11
6653 6.020675e-09 3.212954e-11
6654 6.018644e-09 3.213906e-11
6655 6.016776e-09 3.212878e-11
6656 6.014995e-09 3.209853e-11
6657 6.013175e-09 3.208816e-11
6658 6.011294e-09 3.210108e-11
6659 6.009365e-09 3.209175e-11
6660 6.007476e-09 3.208838e-11
6661 6.005651e-09 3.208542e-11
6662 6.003733e-09 3.205506e-11
6663 6.001654e-09 3.203716e-11
6664 5.999958e-09 3.202464e-11
6665 5.998068e-09 3.202120e-11
6666 5.996228e-09 3.201342e-11
6667 5.994242e-09 3.199436e-11
6668 5.992608e-09 3.198356e-11
6669 5.990278e-09 3.197594e-11
6670 5.988248e-09 3.199162e-11
6671 5.986574e-09 3.198464e-11
6672 5.984720e-09 3.196771e-11
6673 5.982979e-09 3.195632e-11
6674 5.981152e-09 3.197063e-11
6675 5.979307e-09 3.196742e-11
6676 5.977072e-09 3.190935e-11
6677 5.975286e-09 3.189801e-11
6678 5.973547e-09 3.189818e-11
6679 5.971743e-09 3.189516e-11
6680 5.969345e-09 3.189626e-11
6681 5.967213e-09 3.186351e-11
6682 5.965128e-09 3.181111e-11
6683 5.963470e-09 3.179631e-11
6684 5.961677e-09 3.178149e-11
6685 5.959663e-09 3.177042e-11
6686 5.957909e-09 3.175849e-11
6687 5.955765e-09 3.175730e-11
6688 5.953862e-09 3.173264e-11
6689 5.951785e-09 3.175801e-11
6690 5.950110e-09 3.174502e-11
6691 5.948189e-09 3.172442e-11
6692 5.946409e-09 3.172237e-11
6693 5.944693e-09 3.168837e-11
6694 5.942916e-09 3.167224e-11
6695 5.941134e-09 3.166203e-11
6696 5.938968e-09 3.164655e-11
6697 5.937243e-09 3.164840e-11
6698 5.935531e-09 3.164534e-11
6699 5.933660e-09 3.165080e-11
6700 5.931820e-09 3.165264e-11
6701 5.929954e-09 3.165160e-11
6702 5.928255e-09 3.164189e-11
6703 5.926606e-09 3.163615e-11
6704 5.924897e-09 3.162425e-11
6705 5.923040e-09 3.163484e-11
6706 5.921340e-09 3.163116e-11
6707 5.919562e-09 3.161784e-11
6708 5.917849e-09 3.161469e-11
6709 5.916022e-09 3.162643e-11
6710 5.914295e-09 3.161406e-11
6711 5.912515e-09 3.159857e-11
6712 5.910831e-09 3.158920e-11
6713 5.908887e-09 3.160736e-11
6714 5.906953e-09 3.160608e-11
6715 5.905157e-09 3.159280e-11
6716 5.903471e-09 3.158618e-11
6717 5.901762e-09 3.157734e-11
6718 5.900038e-09 3.157317e-11
6719 5.898341e-09 3.156504e-11
6720 5.896614e-09 3.154138e-11
6721 5.894877e-09 3.154125e-11
6722 5.892937e-09 3.150182e-11
6723 5.891001e-09 3.147068e-11
6724 5.889378e-09 3.145609e-11
6725 5.887548e-09 3.144920e-11
6726 5.885615e-09 3.143306e-11
6727 5.883612e-09 3.138625e-11
6728 5.881738e-09 3.136121e-11
6729 5.879886e-09 3.134359e-11
6730 5.877895e-09 3.132164e-11
6731 5.876258e-09 3.131113e-11
6732 5.874602e-09 3.130109e-11
6733 5.872978e-09 3.129477e-11
6734 5.871315e-09 3.127412e-11
6735 5.869451e-09 3.125499e-11
6736 5.867488e-09 3.120946e-11
6737 5.865880e-09 3.119858e-11
6738 5.863836e-09 3.117532e-11
6739 5.861847e-09 3.119314e-11
6740 5.860029e-09 3.118823e-11
6741 5.858107e-09 3.119424e-11
6742 5.856417e-09 3.119224e-11
6743 5.854180e-09 3.117423e-11
6744 5.852486e-09 3.116593e-11
6745 5.850610e-09 3.115886e-11
6746 5.848566e-09 3.114853e-11
6747 5.846914e-09 3.113958e-11
6748 5.844973e-09 3.114327e-11
6749 5.843275e-09 3.114121e-11
6750 5.841519e-09 3.113296e-11
6751 5.839591e-09 3.111470e-11
6752 5.837779e-09 3.110727e-11
6753 5.836212e-09 3.109793e-11
6754 5.834542e-09 3.109327e-11
6755 5.832975e-09 3.108482e-11
6756 5.831009e-09 3.110394e-11
6757 5.829382e-09 3.109361e-11
6758 5.827606e-09 3.106300e-11
6759 5.825944e-09 3.105366e-11
6760 5.824194e-09 3.104498e-11
6761 5.822511e-09 3.103217e-11
6762 5.820645e-09 3.103305e-11
6763 5.818918e-09 3.103170e-11
6764 5.817072e-09 3.102622e-11
6765 5.815181e-09 3.101543e-11
6766 5.813506e-09 3.100693e-11
6767 5.811797e-09 3.098654e-11
6768 5.809878e-09 3.100043e-11
6769 5.808231e-09 3.099106e-11
6770 5.806271e-09 3.097113e-11
6771 5.804368e-09 3.096653e-11
6772 5.802517e-09 3.095175e-11
6773 5.800710e-09 3.094062e-11
6774 5.798872e-09 3.092871e-11
6775 5.797092e-09 3.092011e-11
6776 5.795431e-09 3.091158e-11
6777 5.793671e-09 3.092049e-11
6778 5.792012e-09 3.092031e-11
6779 5.790358e-09 3.091090e-11
6780 5.788721e-09 3.090441e-11
6781 5.787102e-09 3.089812e-11
6782 5.785291e-09 3.088332e-11
6783 5.783607e-09 3.088170e-11
6784 5.781866e-09 3.088226e-11
6785 5.780014e-09 3.087540e-11
6786 5.778189e-09 3.085080e-11
6787 5.776563e-09 3.084114e-11
6788 5.774692e-09 3.085224e-11
6789 5.773008e-09 3.082597e-11
6790 5.771430e-09 3.081707e-11
6791 5.769727e-09 3.081106e-11
6792 5.767873e-09 3.080484e-11
6793 5.766009e-09 3.079653e-11
6794 5.764101e-09 3.074777e-11
6795 5.762196e-09 3.073846e-11
6796 5.760331e-09 3.072927e-11
6797 5.758733e-09 3.072422e-11
6798 5.757042e-09 3.071435e-11
6799 5.755448e-09 3.070392e-11
6800 5.753569e-09 3.071596e-11
6801 5.751961e-09 3.071339e-11
6802 5.750373e-09 3.070701e-11
6803 5.748497e-09 3.068327e-11
6804 5.746464e-09 3.065638e-11
6805 5.744862e-09 3.064811e-11
6806 5.743280e-09 3.064103e-11
6807 5.741305e-09 3.062716e-11
6808 5.739517e-09 3.062776e-11
6809 5.737616e-09 3.060002e-11
6810 5.736003e-09 3.058866e-11
6811 5.734330e-09 3.059247e-11
6812 5.732614e-09 3.058450e-11
6813 5.730960e-09 3.058380e-11
6814 5.729329e-09 3.058648e-11
6815 5.727552e-09 3.057492e-11
6816 5.725736e-09 3.056172e-11
6817 5.723844e-09 3.052719e-11
6818 5.722164e-09 3.052178e-11
6819 5.720472e-09 3.049468e-11
6820 5.718731e-09 3.049357e-11
6821 5.716941e-09 3.047195e-11
6822 5.715306e-09 3.046662e-11
6823 5.713640e-09 3.046506e-11
6824 5.712116e-09 3.045559e-11
6825 5.710407e-09 3.045157e-11
6826 5.708831e-09 3.044625e-11
6827 5.707221e-09 3.043918e-11
6828 5.705549e-09 3.044410e-11
6829 5.703790e-09 3.046308e-11
6830 5.701987e-09 3.044547e-11
6831 5.700387e-09 3.043889e-11
6832 5.698736e-09 3.043177e-11
6833 5.696876e-09 3.041578e-11
6834 5.695277e-09 3.040403e-11
6835 5.693554e-09 3.040007e-11
6836 5.691742e-09 3.040639e-11
6837 5.689936e-09 3.038374e-11
6838 5.687969e-09 3.039255e-11
6839 5.686347e-09 3.038609e-11
6840 5.684679e-09 3.038256e-11
6841 5.682969e-09 3.038112e-11
6842 5.681345e-09 3.037833e-11
6843 5.679556e-09 3.035997e-11
6844 5.677926e-09 3.035221e-11
6845 5.676354e-09 3.036045e-11
6846 5.674742e-09 3.036360e-11
6847 5.672943e-09 3.035575e-11
6848 5.671314e-09 3.034776e-11
6849 5.669565e-09 3.035804e-11
6850 5.667893e-09 3.034931e-11
6851 5.666180e-09 3.036333e-11
6852 5.664157e-09 3.031516e-11
6853 5.662416e-09 3.030240e-11
6854 5.660683e-09 3.029986e-11
6855 5.658803e-09 3.028109e-11
6856 5.657220e-09 3.027694e-11
6857 5.655559e-09 3.027792e-11
6858 5.653586e-09 3.028725e-11
6859 5.652098e-09 3.027931e-11
6860 5.650424e-09 3.027749e-11
6861 5.648699e-09 3.025310e-11
6862 5.647091e-09 3.025277e-11
6863 5.645490e-09 3.024996e-11
6864 5.643846e-09 3.024666e-11
6865 5.642095e-09 3.025265e-11
6866 5.640559e-09 3.024153e-11
6867 5.638953e-09 3.023111e-11
6868 5.637335e-09 3.022194e-11
6869 5.635611e-09 3.019414e-11
6870 5.633890e-09 3.018864e-11
6871 5.632181e-09 3.017321e-11
6872 5.630527e-09 3.016401e-11
6873 5.628793e-09 3.017022e-11
6874 5.627094e-09 3.017597e-11
6875 5.625367e-09 3.015945e-11
6876 5.623749e-09 3.014871e-11
6877 5.622208e-09 3.014209e-11
6878 5.620694e-09 3.012950e-11
6879 5.619137e-09 3.012861e-11
6880 5.617434e-09 3.010510e-11
6881 5.615809e-09 3.009215e-11
6882 5.614129e-09 3.008305e-11
6883 5.612552e-09 3.006554e-11
6884 5.611000e-09 3.006127e-11
6885 5.609382e-09 3.006079e-11
6886 5.607854e-09 3.005209e-11
6887 5.606297e-09 3.004912e-11
6888 5.604747e-09 3.003836e-11
6889 5.603108e-09 3.002796e-11
6890 5.601447e-09 3.002588e-11
6891 5.599703e-09 3.000286e-11
6892 5.598088e-09 2.998976e-11
6893 5.596511e-09 2.997528e-11
6894 5.594907e-09 2.996221e-11
6895 5.593250e-09 2.995131e-11
6896 5.591659e-09 2.994464e-11
6897 5.590109e-09 2.994212e-11
6898 5.588410e-09 2.993554e-11
6899 5.586788e-09 2.990476e-11
6900 5.585256e-09 2.989339e-11
6901 5.583758e-09 2.988530e-11
6902 5.581939e-09 2.987241e-11
6903 5.580206e-09 2.988075e-11
6904 5.578564e-09 2.988222e-11
6905 5.576783e-09 2.988244e-11
6906 5.575085e-09 2.988470e-11
6907 5.573410e-09 2.987339e-11
6908 5.571656e-09 2.986778e-11
6909 5.570096e-09 2.985715e-11
6910 5.568610e-09 2.984821e-11
6911 5.567023e-09 2.984292e-11
6912 5.565279e-09 2.983684e-11
6913 5.563502e-09 2.982493e-11
6914 5.561901e-09 2.982394e-11
6915 5.560212e-09 2.981480e-11
6916 5.558590e-09 2.978860e-11
6917 5.556951e-09 2.977958e-11
6918 5.555249e-09 2.975138e-11
6919 5.553799e-09 2.974341e-11
6920 5.552250e-09 2.973798e-11
6921 5.550577e-09 2.972127e-11
6922 5.548915e-09 2.971454e-11
6923 5.547377e-09 2.970909e-11
6924 5.545850e-09 2.969989e-11
6925 5.544361e-09 2.968949e-11
6926 5.542722e-09 2.967525e-11
6927 5.541017e-09 2.966656e-11
6928 5.539516e-09 2.966292e-11
6929 5.537985e-09 2.965181e-11
6930 5.536209e-09 2.967787e-11
6931 5.534442e-09 2.967444e-11
6932 5.532808e-09 2.968851e-11
6933 5.531255e-09 2.968453e-11
6934 5.529534e-09 2.968985e-11
6935 5.527792e-09 2.967812e-11
6936 5.526280e-09 2.967218e-11
6937 5.524600e-09 2.965855e-11
6938 5.522809e-09 2.964182e-11
6939 5.521091e-09 2.963745e-11
6940 5.519510e-09 2.962859e-11
6941 5.518010e-09 2.961369e-11
6942 5.515997e-09 2.964832e-11
6943 5.514429e-09 2.964022e-11
6944 5.512885e-09 2.962983e-11
6945 5.511245e-09 2.961952e-11
6946 5.509646e-09 2.959687e-11
6947 5.508099e-09 2.959163e-11
6948 5.506597e-09 2.957776e-11
6949 5.504876e-09 2.955478e-11
6950 5.503288e-09 2.954451e-11
6951 5.501368e-09 2.951798e-11
6952 5.499528e-09 2.952422e-11
6953 5.497964e-09 2.951586e-11
6954 5.496397e-09 2.950672e-11
6955 5.494704e-09 2.950407e-11
6956 5.493160e-09 2.948973e-11
6957 5.491519e-09 2.947830e-11
6958 5.490020e-09 2.946548e-11
6959 5.488367e-09 2.945785e-11
6960 5.486448e-09 2.943284e-11
6961 5.484849e-09 2.942452e-11
6962 5.483413e-09 2.941721e-11
6963 5.481788e-09 2.939502e-11
6964 5.480194e-09 2.938455e-11
6965 5.478497e-09 2.940700e-11
6966 5.476970e-09 2.939898e-11
6967 5.475240e-09 2.939870e-11
6968 5.473680e-09 2.938196e-11
6969 5.472095e-09 2.938367e-11
6970 5.470515e-09 2.938352e-11
6971 5.468869e-09 2.937561e-11
6972 5.467136e-09 2.936426e-11
6973 5.465438e-09 2.933125e-11
6974 5.463745e-09 2.930904e-11
6975 5.462217e-09 2.929767e-11
6976 5.460667e-09 2.928731e-11
6977 5.458923e-09 2.928038e-11
6978 5.457305e-09 2.926365e-11
6979 5.455870e-09 2.925865e-11
6980 5.453791e-09 2.923951e-11
6981 5.452247e-09 2.923010e-11
6982 5.450781e-09 2.922241e-11
6983 5.449147e-09 2.919859e-11
6984 5.447491e-09 2.918680e-11
6985 5.445767e-09 2.917386e-11
6986 5.444285e-09 2.916560e-11
6987 5.442761e-09 2.915871e-11
6988 5.440920e-09 2.916107e-11
6989 5.439362e-09 2.914123e-11
6990 5.437838e-09 2.912998e-11
6991 5.436239e-09 2.912355e-11
6992 5.434637e-09 2.909787e-11
6993 5.432922e-09 2.907626e-11
6994 5.431345e-09 2.907691e-11
6995 5.429787e-09 2.906740e-11
6996 5.428180e-09 2.905826e-11
6997 5.426551e-09 2.904708e-11
6998 5.424846e-09 2.902551e-11
6999 5.423252e-09 2.900970e-11
7000 5.421802e-09 2.900293e-11
7001 5.420292e-09 2.899444e-11
7002 5.418826e-09 2.898328e-11
7003 5.417390e-09 2.897068e-11
7004 5.415682e-09 2.896590e-11
7005 5.414072e-09 2.896342e-11
7006 5.412619e-09 2.895502e-11
7007 5.411131e-09 2.895144e-11
7008 5.409599e-09 2.894240e-11
7009 5.407971e-09 2.893163e-11
7010 5.406340e-09 2.891742e-11
7011 5.404789e-09 2.892234e-11
7012 5.403194e-09 2.893472e-11
7013 5.401508e-09 2.893660e-11
7014 5.399883e-09 2.893253e-11
7015 5.398223e-09 2.892459e-11
7016 5.396703e-09 2.892071e-11
7017 5.395080e-09 2.891198e-11
7018 5.393656e-09 2.890230e-11
7019 5.391712e-09 2.890759e-11
7020 5.390271e-09 2.890014e-11
7021 5.388757e-09 2.888184e-11
7022 5.387212e-09 2.885991e-11
7023 5.385464e-09 2.884459e-11
7024 5.383976e-09 2.883550e-11
7025 5.382594e-09 2.882683e-11
7026 5.380978e-09 2.879967e-11
7027 5.379478e-09 2.879057e-11
7028 5.377872e-09 2.879538e-11
7029 5.376382e-09 2.878351e-11
7030 5.374715e-09 2.877610e-11
7031 5.373136e-09 2.875879e-11
7032 5.371546e-09 2.874900e-11
7033 5.370015e-09 2.875263e-11
7034 5.368597e-09 2.874641e-11
7035 5.366810e-09 2.874733e-11
7036 5.365229e-09 2.876373e-11
7037 5.363680e-09 2.874089e-11
7038 5.362226e-09 2.872541e-11
7039 5.360729e-09 2.872205e-11
7040 5.359315e-09 2.871630e-11
7041 5.357696e-09 2.869181e-11
7042 5.356213e-09 2.868254e-11
7043 5.354705e-09 2.867376e-11
7044 5.353190e-09 2.866097e-11
7045 5.351769e-09 2.865319e-11
7046 5.350017e-09 2.864532e-11
7047 5.348576e-09 2.863935e-11
7048 5.347003e-09 2.862355e-11
7049 5.345532e-09 2.861817e-11
7050 5.343869e-09 2.862069e-11
7051 5.342396e-09 2.861197e-11
7052 5.340899e-09 2.860624e-11
7053 5.339332e-09 2.859759e-11
7054 5.337909e-09 2.858594e-11
7055 5.336408e-09 2.857794e-11
7056 5.334733e-09 2.855381e-11
7057 5.333249e-09 2.855125e-11
7058 5.331690e-09 2.854260e-11
7059 5.330080e-09 2.854613e-11
7060 5.328536e-09 2.852169e-11
7061 5.326875e-09 2.852856e-11
7062 5.325466e-09 2.851855e-11
7063 5.323899e-09 2.849315e-11
7064 5.322299e-09 2.849964e-11
7065 5.320790e-09 2.848368e-11
7066 5.319164e-09 2.848086e-11
7067 5.317591e-09 2.848497e-11
7068 5.315903e-09 2.848319e-11
7069 5.314400e-09 2.847176e-11
7070 5.312759e-09 2.847036e-11
7071 5.311172e-09 2.845645e-11
7072 5.309654e-09 2.843299e-11
7073 5.308083e-09 2.842792e-11
7074 5.306569e-09 2.842119e-11
7075 5.305112e-09 2.841778e-11
7076 5.303412e-09 2.843382e-11
7077 5.301919e-09 2.842668e-11
7078 5.300464e-09 2.841314e-11
7079 5.299000e-09 2.839954e-11
7080 5.297499e-09 2.839554e-11
7081 5.296068e-09 2.839402e-11
7082 5.294488e-09 2.839703e-11
7083 5.293046e-09 2.836389e-11
7084 5.291481e-09 2.835935e-11
7085 5.289945e-09 2.834356e-11
7086 5.288461e-09 2.834364e-11
7087 5.286907e-09 2.832495e-11
7088 5.285458e-09 2.832041e-11
7089 5.283881e-09 2.832158e-11
7090 5.282380e-09 2.830935e-11
7091 5.280745e-09 2.831713e-11
7092 5.279247e-09 2.830819e-11
7093 5.277854e-09 2.830254e-11
7094 5.276228e-09 2.831166e-11
7095 5.274304e-09 2.831599e-11
7096 5.272741e-09 2.830515e-11
7097 5.271184e-09 2.830320e-11
7098 5.269671e-09 2.828701e-11
7099 5.268219e-09 2.827868e-11
7100 5.266750e-09 2.826644e-11
7101 5.264761e-09 2.826026e-11
7102 5.263262e-09 2.825938e-11
7103 5.261746e-09 2.825549e-11
7104 5.260288e-09 2.823798e-11
7105 5.258659e-09 2.824060e-11
7106 5.257101e-09 2.822124e-11
7107 5.255627e-09 2.821392e-11
7108 5.254245e-09 2.820774e-11
7109 5.252820e-09 2.819864e-11
7110 5.251124e-09 2.819329e-11
7111 5.249739e-09 2.818509e-11
7112 5.248302e-09 2.817566e-11
7113 5.246764e-09 2.815552e-11
7114 5.245261e-09 2.814237e-11
7115 5.243617e-09 2.812557e-11
7116 5.242037e-09 2.813373e-11
7117 5.240472e-09 2.812057e-11
7118 5.238781e-09 2.812447e-11
7119 5.237145e-09 2.809150e-11
7120 5.235659e-09 2.808103e-11
7121 5.234087e-09 2.809070e-11
7122 5.232667e-09 2.808298e-11
7123 5.231031e-09 2.806921e-11
7124 5.229455e-09 2.810066e-11
7125 5.227951e-09 2.809206e-11
7126 5.226580e-09 2.808224e-11
7127 5.225105e-09 2.807354e-11
7128 5.223663e-09 2.806602e-11
7129 5.222241e-09 2.805260e-11
7130 5.220784e-09 2.804401e-11
7131 5.219331e-09 2.803979e-11
7132 5.217900e-09 2.802657e-11
7133 5.216314e-09 2.801750e-11
7134 5.214962e-09 2.801262e-11
7135 5.213583e-09 2.800287e-11
7136 5.212108e-09 2.800061e-11
7137 5.210675e-09 2.798783e-11
7138 5.209212e-09 2.796819e-11
7139 5.207585e-09 2.796770e-11
7140 5.206156e-09 2.796420e-11
7141 5.204633e-09 2.795864e-11
7142 5.203056e-09 2.794656e-11
7143 5.201551e-09 2.793327e-11
7144 5.199983e-09 2.789148e-11
7145 5.198284e-09 2.787391e-11
7146 5.196837e-09 2.787720e-11
7147 5.195306e-09 2.786520e-11
7148 5.193900e-09 2.785730e-11
7149 5.192555e-09 2.785368e-11
7150 5.191077e-09 2.782997e-11
7151 5.189526e-09 2.782957e-11
7152 5.188152e-09 2.781897e-11
7153 5.186592e-09 2.781346e-11
7154 5.184907e-09 2.778260e-11
7155 5.183517e-09 2.777960e-11
7156 5.181943e-09 2.775906e-11
7157 5.180548e-09 2.775719e-11
7158 5.178869e-09 2.775760e-11
7159 5.177358e-09 2.775124e-11
7160 5.175862e-09 2.774980e-11
7161 5.174463e-09 2.774615e-11
7162 5.173086e-09 2.773781e-11
7163 5.171668e-09 2.772452e-11
7164 5.170287e-09 2.771500e-11
7165 5.168777e-09 2.771507e-11
7166 5.167059e-09 2.770242e-11
7167 5.165497e-09 2.771944e-11
7168 5.164056e-09 2.771591e-11
7169 5.162500e-09 2.773235e-11
7170 5.161017e-09 2.772150e-11
7171 5.159598e-09 2.771929e-11
7172 5.158040e-09 2.770380e-11
7173 5.156533e-09 2.768560e-11
7174 5.155075e-09 2.767828e-11
7175 5.153525e-09 2.767588e-11
7176 5.151913e-09 2.769500e-11
7177 5.150517e-09 2.769004e-11
7178 5.148678e-09 2.766251e-11
7179 5.147278e-09 2.765650e-11
7180 5.145778e-09 2.765984e-11
7181 5.144168e-09 2.763955e-11
7182 5.142700e-09 2.763417e-11
7183 5.141333e-09 2.762804e-11
7184 5.139876e-09 2.762375e-11
7185 5.138252e-09 2.759979e-11
7186 5.136849e-09 2.758003e-11
7187 5.135406e-09 2.757771e-11
7188 5.133980e-09 2.755276e-11
7189 5.132602e-09 2.755469e-11
7190 5.131110e-09 2.752012e-11
7191 5.129788e-09 2.751581e-11
7192 5.128260e-09 2.750969e-11
7193 5.126953e-09 2.750326e-11
7194 5.125078e-09 2.752240e-11
7195 5.123706e-09 2.751206e-11
7196 5.122233e-09 2.750825e-11
7197 5.120756e-09 2.751203e-11
7198 5.119355e-09 2.749626e-11
7199 5.117995e-09 2.749316e-11
7200 5.116531e-09 2.747422e-11
7201 5.115128e-09 2.747114e-11
7202 5.113471e-09 2.744252e-11
7203 5.112034e-09 2.743944e-11
7204 5.110709e-09 2.743170e-11
7205 5.109249e-09 2.741649e-11
7206 5.107559e-09 2.742956e-11
7207 5.106211e-09 2.742240e-11
7208 5.104832e-09 2.741167e-11
7209 5.103465e-09 2.740047e-11
7210 5.102012e-09 2.738192e-11
7211 5.100542e-09 2.737642e-11
7212 5.099035e-09 2.736855e-11
7213 5.097449e-09 2.736166e-11
7214 5.096029e-09 2.735767e-11
7215 5.094712e-09 2.734818e-11
7216 5.093074e-09 2.732396e-11
7217 5.091609e-09 2.731709e-11
7218 5.090125e-09 2.729489e-11
7219 5.088543e-09 2.729248e-11
7220 5.087142e-09 2.728207e-11
7221 5.085841e-09 2.727627e-11
7222 5.084356e-09 2.726857e-11
7223 5.082859e-09 2.725222e-11
7224 5.081448e-09 2.724676e-11
7225 5.079980e-09 2.723264e-11
7226 5.078591e-09 2.722755e-11
7227 5.077155e-09 2.721429e-11
7228 5.075688e-09 2.721439e-11
7229 5.074176e-09 2.720633e-11
7230 5.072481e-09 2.722159e-11
7231 5.070755e-09 2.721661e-11
7232 5.069164e-09 2.721222e-11
7233 5.067586e-09 2.720173e-11
7234 5.066097e-09 2.720114e-11
7235 5.064521e-09 2.718679e-11
7236 5.063023e-09 2.718188e-11
7237 5.061304e-09 2.717399e-11
7238 5.059732e-09 2.718625e-11
7239 5.058422e-09 2.717664e-11
7240 5.056743e-09 2.714813e-11
7241 5.055301e-09 2.714865e-11
7242 5.053879e-09 2.714562e-11
7243 5.052245e-09 2.716139e-11
7244 5.050839e-09 2.715891e-11
7245 5.049384e-09 2.716072e-11
7246 5.048032e-09 2.714990e-11
7247 5.046697e-09 2.714101e-11
7248 5.045237e-09 2.711760e-11
7249 5.043657e-09 2.709910e-11
7250 5.042107e-09 2.707793e-11
7251 5.040573e-09 2.706316e-11
7252 5.039221e-09 2.704949e-11
7253 5.037863e-09 2.702438e-11
7254 5.036497e-09 2.701951e-11
7255 5.035073e-09 2.701760e-11
7256 5.033748e-09 2.701454e-11
7257 5.032393e-09 2.700977e-11
7258 5.031103e-09 2.700822e-11
7259 5.029589e-09 2.700096e-11
7260 5.028190e-09 2.698417e-11
7261 5.026730e-09 2.697926e-11
7262 5.025252e-09 2.695032e-11
7263 5.023915e-09 2.694545e-11
7264 5.022463e-09 2.692753e-11
7265 5.021073e-09 2.690872e-11
7266 5.019744e-09 2.690347e-11
7267 5.018278e-09 2.688563e-11
7268 5.017028e-09 2.687709e-11
7269 5.015612e-09 2.687302e-11
7270 5.014320e-09 2.686754e-11
7271 5.012863e-09 2.686430e-11
7272 5.011380e-09 2.686428e-11
7273 5.009963e-09 2.686107e-11
7274 5.008667e-09 2.684978e-11
7275 5.007380e-09 2.683910e-11
7276 5.006005e-09 2.684115e-11
7277 5.004595e-09 2.683208e-11
7278 5.003324e-09 2.682693e-11
7279 5.001889e-09 2.680619e-11
7280 5.000549e-09 2.679183e-11
7281 4.999243e-09 2.679106e-11
7282 4.997799e-09 2.677923e-11
7283 4.996342e-09 2.677197e-11
7284 4.994907e-09 2.675358e-11
7285 4.993438e-09 2.674429e-11
7286 4.991978e-09 2.673170e-11
7287 4.990582e-09 2.672422e-11
7288 4.989261e-09 2.671442e-11
7289 4.987945e-09 2.670870e-11
7290 4.986589e-09 2.670116e-11
7291 4.985283e-09 2.669357e-11
7292 4.983957e-09 2.668858e-11
7293 4.982428e-09 2.669843e-11
7294 4.981049e-09 2.669832e-11
7295 4.979607e-09 2.668414e-11
7296 4.978243e-09 2.667515e-11
7297 4.976903e-09 2.667330e-11
7298 4.975567e-09 2.667072e-11
7299 4.974221e-09 2.666715e-11
7300 4.972707e-09 2.664986e-11
7301 4.971414e-09 2.663426e-11
7302 4.970177e-09 2.662448e-11
7303 4.968938e-09 2.661729e-11
7304 4.967608e-09 2.661699e-11
7305 4.966218e-09 2.661935e-11
7306 4.964947e-09 2.661320e-11
7307 4.963648e-09 2.660994e-11
7308 4.962266e-09 2.659634e-11
7309 4.960878e-09 2.658391e-11
7310 4.959502e-09 2.657501e-11
7311 4.958218e-09 2.656825e-11
7312 4.956897e-09 2.656154e-11
7313 4.955560e-09 2.655299e-11
7314 4.954022e-09 2.649831e-11
7315 4.952603e-09 2.649998e-11
7316 4.951285e-09 2.649624e-11
7317 4.949962e-09 2.648652e-11
7318 4.948531e-09 2.648873e-11
7319 4.946949e-09 2.646018e-11
7320 4.945486e-09 2.645784e-11
7321 4.944075e-09 2.645232e-11
7322 4.942698e-09 2.645627e-11
7323 4.941397e-09 2.645661e-11
7324 4.939957e-09 2.643922e-11
7325 4.938517e-09 2.644695e-11
7326 4.937247e-09 2.643643e-11
7327 4.935811e-09 2.643016e-11
7328 4.934577e-09 2.642400e-11
7329 4.933116e-09 2.642809e-11
7330 4.931650e-09 2.642738e-11
7331 4.930345e-09 2.642349e-11
7332 4.929007e-09 2.642003e-11
7333 4.927657e-09 2.641511e-11
7334 4.926339e-09 2.641374e-11
7335 4.925004e-09 2.640236e-11
7336 4.923739e-09 2.638432e-11
7337 4.922157e-09 2.640035e-11
7338 4.920704e-09 2.642381e-11
7339 4.919380e-09 2.641866e-11
7340 4.918083e-09 2.641291e-11
7341 4.916839e-09 2.640175e-11
7342 4.915491e-09 2.638696e-11
7343 4.914153e-09 2.638530e-11
7344 4.912612e-09 2.640558e-11
7345 4.911146e-09 2.638513e-11
7346 4.909827e-09 2.638746e-11
7347 4.908465e-09 2.637828e-11
7348 4.907121e-09 2.636361e-11
7349 4.905845e-09 2.636277e-11
7350 4.904611e-09 2.635668e-11
7351 4.903227e-09 2.635344e-11
7352 4.901877e-09 2.635168e-11
7353 4.900502e-09 2.635741e-11
7354 4.899204e-09 2.635429e-11
7355 4.897867e-09 2.633725e-11
7356 4.896639e-09 2.633378e-11
7357 4.895188e-09 2.633095e-11
7358 4.893954e-09 2.632695e-11
7359 4.892701e-09 2.631747e-11
7360 4.891405e-09 2.631120e-11
7361 4.890046e-09 2.630733e-11
7362 4.888795e-09 2.629946e-11
7363 4.887435e-09 2.629246e-11
7364 4.886136e-09 2.628105e-11
7365 4.884786e-09 2.627737e-11
7366 4.883516e-09 2.627196e-11
7367 4.882098e-09 2.626019e-11
7368 4.880568e-09 2.628906e-11
7369 4.879157e-09 2.627173e-11
7370 4.877547e-09 2.624361e-11
7371 4.876271e-09 2.623921e-11
7372 4.874748e-09 2.627094e-11
7373 4.873467e-09 2.625975e-11
7374 4.872154e-09 2.626195e-11
7375 4.870800e-09 2.626704e-11
7376 4.869437e-09 2.625776e-11
7377 4.868210e-09 2.624688e-11
7378 4.866748e-09 2.624245e-11
7379 4.865249e-09 2.621694e-11
7380 4.863905e-09 2.621925e-11
7381 4.862488e-09 2.620056e-11
7382 4.861010e-09 2.621086e-11
7383 4.859787e-09 2.620646e-11
7384 4.858477e-09 2.619699e-11
7385 4.857178e-09 2.619035e-11
7386 4.855739e-09 2.617933e-11
7387 4.854260e-09 2.617530e-11
7388 4.852992e-09 2.617575e-11
7389 4.851689e-09 2.616082e-11
7390 4.850331e-09 2.614300e-11
7391 4.849068e-09 2.614077e-11
7392 4.847678e-09 2.613922e-11
7393 4.846092e-09 2.612887e-11
7394 4.844776e-09 2.613306e-11
7395 4.843321e-09 2.611879e-11
7396 4.841769e-09 2.609607e-11
7397 4.840175e-09 2.610650e-11
7398 4.838901e-09 2.609342e-11
7399 4.837665e-09 2.608048e-11
7400 4.836248e-09 2.607900e-11
7401 4.834858e-09 2.606852e-11
7402 4.833358e-09 2.606824e-11
7403 4.831970e-09 2.606182e-11
7404 4.830641e-09 2.606658e-11
7405 4.829240e-09 2.605188e-11
7406 4.827950e-09 2.604667e-11
7407 4.826649e-09 2.604030e-11
7408 4.825356e-09 2.603768e-11
7409 4.824010e-09 2.603107e-11
7410 4.822792e-09 2.602470e-11
7411 4.821476e-09 2.601651e-11
7412 4.820183e-09 2.600842e-11
7413 4.818995e-09 2.600021e-11
7414 4.817662e-09 2.599620e-11
7415 4.816364e-09 2.598880e-11
7416 4.814959e-09 2.598727e-11
7417 4.813556e-09 2.598869e-11
7418 4.812199e-09 2.597832e-11
7419 4.810822e-09 2.597110e-11
7420 4.809421e-09 2.595587e-11
7421 4.808067e-09 2.595510e-11
7422 4.806867e-09 2.594639e-11
7423 4.805640e-09 2.595062e-11
7424 4.804297e-09 2.593668e-11
7425 4.802968e-09 2.591711e-11
7426 4.801638e-09 2.590925e-11
7427 4.800214e-09 2.591028e-11
7428 4.799000e-09 2.589917e-11
7429 4.797689e-09 2.586843e-11
7430 4.796355e-09 2.585862e-11
7431 4.795157e-09 2.585341e-11
7432 4.793610e-09 2.585289e-11
7433 4.792336e-09 2.585384e-11
7434 4.790973e-09 2.586302e-11
7435 4.789709e-09 2.585302e-11
7436 4.788315e-09 2.583914e-11
7437 4.787033e-09 2.583338e-11
7438 4.785779e-09 2.583282e-11
7439 4.784507e-09 2.582910e-11
7440 4.783220e-09 2.582802e-11
7441 4.781901e-09 2.580039e-11
7442 4.780620e-09 2.579032e-11
7443 4.779378e-09 2.578966e-11
7444 4.778066e-09 2.577531e-11
7445 4.776718e-09 2.577826e-11
7446 4.775476e-09 2.577173e-11
7447 4.774108e-09 2.575388e-11
7448 4.772882e-09 2.574477e-11
7449 4.771435e-09 2.571826e-11
7450 4.770247e-09 2.571281e-11
7451 4.769027e-09 2.570565e-11
7452 4.767642e-09 2.570424e-11
7453 4.766234e-09 2.571153e-11
7454 4.764917e-09 2.571164e-11
7455 4.763630e-09 2.570289e-11
7456 4.762188e-09 2.569723e-11
7457 4.760993e-09 2.569153e-11
7458 4.759701e-09 2.569954e-11
7459 4.758434e-09 2.569345e-11
7460 4.757127e-09 2.566390e-11
7461 4.755864e-09 2.566127e-11
7462 4.754540e-09 2.566664e-11
7463 4.753341e-09 2.566264e-11
7464 4.752048e-09 2.564702e-11
7465 4.750737e-09 2.563947e-11
7466 4.749360e-09 2.562627e-11
7467 4.748193e-09 2.562016e-11
7468 4.746958e-09 2.560859e-11
7469 4.745815e-09 2.560246e-11
7470 4.744535e-09 2.560532e-11
7471 4.743281e-09 2.559760e-11
7472 4.741997e-09 2.557931e-11
7473 4.740812e-09 2.557366e-11
7474 4.739492e-09 2.557900e-11
7475 4.738097e-09 2.557143e-11
7476 4.736883e-09 2.556748e-11
7477 4.735584e-09 2.556641e-11
7478 4.734384e-09 2.555848e-11
7479 4.733063e-09 2.553436e-11
7480 4.731863e-09 2.552733e-11
7481 4.730661e-09 2.552129e-11
7482 4.729476e-09 2.551528e-11
7483 4.728131e-09 2.551136e-11
7484 4.726833e-09 2.551167e-11
7485 4.725565e-09 2.551342e-11
7486 4.724349e-09 2.550781e-11
7487 4.722858e-09 2.549708e-11
7488 4.721550e-09 2.549739e-11
7489 4.720251e-09 2.548553e-11
7490 4.719007e-09 2.548061e-11
7491 4.717721e-09 2.547627e-11
7492 4.716373e-09 2.547113e-11
7493 4.715065e-09 2.547016e-11
7494 4.713634e-09 2.548466e-11
7495 4.712347e-09 2.548233e-11
7496 4.711000e-09 2.549832e-11
7497 4.709733e-09 2.549485e-11
7498 4.708466e-09 2.549042e-11
7499 4.707259e-09 2.548088e-11
7500 4.705782e-09 2.549249e-11
7501 4.704325e-09 2.550155e-11
7502 4.703004e-09 2.551436e-11
7503 4.701806e-09 2.550892e-11
7504 4.700467e-09 2.549590e-11
7505 4.699166e-09 2.549293e-11
7506 4.697904e-09 2.549916e-11
7507 4.696597e-09 2.549355e-11
7508 4.695414e-09 2.548964e-11
7509 4.694214e-09 2.548521e-11
7510 4.692989e-09 2.547694e-11
7511 4.691749e-09 2.547390e-11
7512 4.690534e-09 2.546872e-11
7513 4.689373e-09 2.546144e-11
7514 4.688216e-09 2.545345e-11
7515 4.687015e-09 2.544919e-11
7516 4.685842e-09 2.544203e-11
7517 4.684342e-09 2.541630e-11
7518 4.683099e-09 2.540254e-11
7519 4.681772e-09 2.537496e-11
7520 4.680381e-09 2.536891e-11
7521 4.679082e-09 2.536425e-11
7522 4.677900e-09 2.535763e-11
7523 4.676701e-09 2.534240e-11
7524 4.675495e-09 2.533360e-11
7525 4.674252e-09 2.532368e-11
7526 4.672784e-09 2.530497e-11
7527 4.671416e-09 2.530402e-11
7528 4.670217e-09 2.530121e-11
7529 4.669070e-09 2.529571e-11
7530 4.667873e-09 2.529857e-11
7531 4.666654e-09 2.529023e-11
7532 4.665443e-09 2.529023e-11
7533 4.664045e-09 2.531512e-11
7534 4.662835e-09 2.530821e-11
7535 4.661574e-09 2.529082e-11
7536 4.660328e-09 2.527310e-11
7537 4.659031e-09 2.525511e-11
7538 4.657904e-09 2.524888e-11
7539 4.656661e-09 2.525315e-11
7540 4.655406e-09 2.522618e-11
7541 4.654007e-09 2.523636e-11
7542 4.652778e-09 2.522627e-11
7543 4.651589e-09 2.522217e-11
7544 4.650370e-09 2.520620e-11
7545 4.649083e-09 2.520033e-11
7546 4.647712e-09 2.519662e-11
7547 4.646599e-09 2.519069e-11
7548 4.645358e-09 2.518976e-11
7549 4.644222e-09 2.518276e-11
7550 4.643060e-09 2.517073e-11
7551 4.641840e-09 2.516342e-11
7552 4.640618e-09 2.515689e-11
7553 4.639401e-09 2.515632e-11
7554 4.638161e-09 2.514635e-11
7555 4.637007e-09 2.513974e-11
7556 4.635811e-09 2.513553e-11
7557 4.634541e-09 2.512809e-11
7558 4.633198e-09 2.514086e-11
7559 4.632056e-09 2.513575e-11
7560 4.630836e-09 2.513311e-11
7561 4.629703e-09 2.512358e-11
7562 4.628433e-09 2.509928e-11
7563 4.627207e-09 2.510158e-11
7564 4.626013e-09 2.509752e-11
7565 4.624798e-09 2.509025e-11
7566 4.623609e-09 2.508624e-11
7567 4.622282e-09 2.507455e-11
7568 4.621030e-09 2.506402e-11
7569 4.619768e-09 2.505415e-11
7570 4.618388e-09 2.504811e-11
7571 4.617231e-09 2.503842e-11
7572 4.616105e-09 2.503314e-11
7573 4.614668e-09 2.504386e-11
7574 4.613416e-09 2.504371e-11
7575 4.612114e-09 2.503139e-11
7576 4.610892e-09 2.502701e-11
7577 4.609559e-09 2.502652e-11
7578 4.608004e-09 2.503288e-11
7579 4.606881e-09 2.502488e-11
7580 4.605708e-09 2.501053e-11
7581 4.604412e-09 2.501129e-11
7582 4.603192e-09 2.499739e-11
7583 4.601928e-09 2.499706e-11
7584 4.600636e-09 2.497593e-11
7585 4.599347e-09 2.496773e-11
7586 4.598190e-09 2.496756e-11
7587 4.597059e-09 2.496064e-11
7588 4.595834e-09 2.495240e-11
7589 4.594380e-09 2.494978e-11
7590 4.592985e-09 2.494091e-11
7591 4.591694e-09 2.492843e-11
7592 4.590506e-09 2.492424e-11
7593 4.589266e-09 2.491096e-11
7594 4.588088e-09 2.490449e-11
7595 4.586727e-09 2.490675e-11
7596 4.585538e-09 2.490710e-11
7597 4.584256e-09 2.490503e-11
7598 4.583054e-09 2.491074e-11
7599 4.581842e-09 2.490667e-11
7600 4.580689e-09 2.490696e-11
7601 4.579360e-09 2.488348e-11
7602 4.578207e-09 2.487953e-11
7603 4.576966e-09 2.488058e-11
7604 4.575866e-09 2.487563e-11
7605 4.574541e-09 2.488753e-11
7606 4.573288e-09 2.486045e-11
7607 4.572145e-09 2.485924e-11
7608 4.571017e-09 2.485413e-11
7609 4.569762e-09 2.484322e-11
7610 4.568530e-09 2.484946e-11
7611 4.567366e-09 2.484312e-11
7612 4.566233e-09 2.483521e-11
7613 4.565027e-09 2.482170e-11
7614 4.563894e-09 2.481534e-11
7615 4.562568e-09 2.482286e-11
7616 4.561319e-09 2.480964e-11
7617 4.560101e-09 2.480659e-11
7618 4.558883e-09 2.480118e-11
7619 4.557632e-09 2.477005e-11
7620 4.556368e-09 2.475474e-11
7621 4.555068e-09 2.475708e-11
7622 4.553847e-09 2.475729e-11
7623 4.552613e-09 2.474898e-11
7624 4.551430e-09 2.474748e-11
7625 4.550257e-09 2.474494e-11
7626 4.548997e-09 2.471645e-11
7627 4.547818e-09 2.472205e-11
7628 4.546447e-09 2.469974e-11
7629 4.545301e-09 2.470088e-11
7630 4.544216e-09 2.469440e-11
7631 4.543005e-09 2.469232e-11
7632 4.541549e-09 2.469356e-11
7633 4.540406e-09 2.468489e-11
7634 4.539185e-09 2.466659e-11
7635 4.537823e-09 2.464723e-11
7636 4.536699e-09 2.464215e-11
7637 4.535237e-09 2.460916e-11
7638 4.534034e-09 2.461016e-11
7639 4.532953e-09 2.460452e-11
7640 4.531709e-09 2.459557e-11
7641 4.530394e-09 2.457634e-11
7642 4.529149e-09 2.458474e-11
7643 4.527995e-09 2.457748e-11
7644 4.526801e-09 2.456135e-11
7645 4.525673e-09 2.455495e-11
7646 4.524425e-09 2.454795e-11
7647 4.523279e-09 2.455039e-11
7648 4.522105e-09 2.454903e-11
7649 4.520870e-09 2.454900e-11
7650 4.519677e-09 2.453412e-11
7651 4.518449e-09 2.453196e-11
7652 4.517172e-09 2.451610e-11
7653 4.515976e-09 2.450535e-11
7654 4.514730e-09 2.449554e-11
7655 4.513628e-09 2.448752e-11
7656 4.512427e-09 2.447232e-11
7657 4.511285e-09 2.446402e-11
7658 4.510062e-09 2.446482e-11
7659 4.508848e-09 2.446363e-11
7660 4.507634e-09 2.443543e-11
7661 4.506147e-09 2.443710e-11
7662 4.504759e-09 2.442038e-11
7663 4.503451e-09 2.439041e-11
7664 4.502072e-09 2.434518e-11
7665 4.500988e-09 2.433861e-11
7666 4.499788e-09 2.434587e-11
7667 4.498491e-09 2.430939e-11
7668 4.497353e-09 2.430728e-11
7669 4.495996e-09 2.428144e-11
7670 4.494542e-09 2.427971e-11
7671 4.493249e-09 2.427795e-11
7672 4.491854e-09 2.426427e-11
7673 4.490689e-09 2.424267e-11
7674 4.489597e-09 2.423837e-11
7675 4.488349e-09 2.422906e-11
7676 4.487131e-09 2.421281e-11
7677 4.486008e-09 2.420909e-11
7678 4.484904e-09 2.419912e-11
7679 4.483782e-09 2.418945e-11
7680 4.482363e-09 2.416018e-11
7681 4.481093e-09 2.416127e-11
7682 4.479997e-09 2.415369e-11
7683 4.478838e-09 2.415489e-11
7684 4.477575e-09 2.416012e-11
7685 4.476276e-09 2.416200e-11
7686 4.474982e-09 2.418506e-11
7687 4.473635e-09 2.416668e-11
7688 4.472429e-09 2.414724e-11
7689 4.471227e-09 2.415337e-11
7690 4.469980e-09 2.415368e-11
7691 4.468884e-09 2.414869e-11
7692 4.467673e-09 2.412603e-11
7693 4.466599e-09 2.412007e-11
7694 4.465348e-09 2.410829e-11
7695 4.464252e-09 2.409843e-11
7696 4.463164e-09 2.408955e-11
7697 4.462052e-09 2.407904e-11
7698 4.460819e-09 2.406191e-11
7699 4.459759e-09 2.405334e-11
7700 4.458540e-09 2.404976e-11
7701 4.457368e-09 2.404656e-11
7702 4.456300e-09 2.404204e-11
7703 4.455207e-09 2.403542e-11
7704 4.454024e-09 2.402600e-11
7705 4.452902e-09 2.400866e-11
7706 4.451626e-09 2.398650e-11
7707 4.450390e-09 2.398311e-11
7708 4.449155e-09 2.396992e-11
7709 4.447996e-09 2.396503e-11
7710 4.446758e-09 2.395643e-11
7711 4.445675e-09 2.395269e-11
7712 4.444442e-09 2.396509e-11
7713 4.443217e-09 2.396668e-11
7714 4.442057e-09 2.395767e-11
7715 4.440855e-09 2.396680e-11
7716 4.439552e-09 2.396038e-11
7717 4.438396e-09 2.395356e-11
7718 4.437231e-09 2.395042e-11
7719 4.435603e-09 2.382679e-11
7720 4.434391e-09 2.383300e-11
7721 4.433112e-09 2.382890e-11
7722 4.431808e-09 2.380938e-11
7723 4.430635e-09 2.380248e-11
7724 4.429455e-09 2.379874e-11
7725 4.428066e-09 2.380896e-11
7726 4.426949e-09 2.379212e-11
7727 4.425776e-09 2.377574e-11
7728 4.424686e-09 2.376935e-11
7729 4.423475e-09 2.376486e-11
7730 4.422272e-09 2.376315e-11
7731 4.421078e-09 2.375672e-11
7732 4.419861e-09 2.375079e-11
7733 4.418820e-09 2.374609e-11
7734 4.417422e-09 2.371069e-11
7735 4.416336e-09 2.370208e-11
7736 4.415239e-09 2.369738e-11
7737 4.414129e-09 2.370146e-11
7738 4.412891e-09 2.369134e-11
7739 4.411787e-09 2.368119e-11
7740 4.410654e-09 2.367947e-11
7741 4.409352e-09 2.365414e-11
7742 4.408253e-09 2.364067e-11
7743 4.407216e-09 2.363391e-11
7744 4.406064e-09 2.362204e-11
7745 4.404927e-09 2.361202e-11
7746 4.403733e-09 2.360853e-11
7747 4.402404e-09 2.358231e-11
7748 4.400769e-09 2.357575e-11
7749 4.399741e-09 2.357003e-11
7750 4.398605e-09 2.357053e-11
7751 4.397531e-09 2.356634e-11
7752 4.396346e-09 2.355257e-11
7753 4.395056e-09 2.354584e-11
7754 4.393650e-09 2.357188e-11
7755 4.392559e-09 2.357294e-11
7756 4.391348e-09 2.355833e-11
7757 4.390136e-09 2.355525e-11
7758 4.388945e-09 2.354124e-11
7759 4.387893e-09 2.353564e-11
7760 4.386648e-09 2.353521e-11
7761 4.385491e-09 2.352807e-11
7762 4.384170e-09 2.353077e-11
7763 4.382955e-09 2.353211e-11
7764 4.381799e-09 2.352367e-11
7765 4.380663e-09 2.351875e-11
7766 4.379591e-09 2.351354e-11
7767 4.378513e-09 2.350928e-11
7768 4.377388e-09 2.350356e-11
7769 4.376294e-09 2.350109e-11
7770 4.375178e-09 2.349961e-11
7771 4.373848e-09 2.349289e-11
7772 4.372755e-09 2.347985e-11
7773 4.371625e-09 2.347031e-11
7774 4.370390e-09 2.345007e-11
7775 4.369343e-09 2.344517e-11
7776 4.368228e-09 2.344013e-11
7777 4.367066e-09 2.343965e-11
7778 4.366006e-09 2.343729e-11
7779 4.364887e-09 2.342704e-11
7780 4.363585e-09 2.340191e-11
7781 4.362424e-09 2.338507e-11
7782 4.361118e-09 2.339411e-11
7783 4.360099e-09 2.338841e-11
7784 4.359069e-09 2.338451e-11
7785 4.357856e-09 2.337318e-11
7786 4.356622e-09 2.336290e-11
7787 4.355473e-09 2.336253e-11
7788 4.354363e-09 2.336589e-11
7789 4.353188e-09 2.336040e-11
7790 4.352045e-09 2.333731e-11
7791 4.350922e-09 2.332413e-11
7792 4.349849e-09 2.331455e-11
7793 4.348657e-09 2.330846e-11
7794 4.347560e-09 2.329566e-11
7795 4.346450e-09 2.327490e-11
7796 4.345222e-09 2.327142e-11
7797 4.344175e-09 2.326453e-11
7798 4.343033e-09 2.325903e-11
7799 4.341905e-09 2.325421e-11
7800 4.340782e-09 2.324938e-11
7801 4.339730e-09 2.324367e-11
7802 4.338634e-09 2.323574e-11
7803 4.337395e-09 2.324672e-11
7804 4.336274e-09 2.324660e-11
7805 4.335080e-09 2.324264e-11
7806 4.333967e-09 2.322642e-11
7807 4.332792e-09 2.321525e-11
7808 4.331728e-09 2.320969e-11
7809 4.330543e-09 2.320419e-11
7810 4.329437e-09 2.320062e-11
7811 4.328342e-09 2.319958e-11
7812 4.327179e-09 2.320104e-11
7813 4.325888e-09 2.318399e-11
7814 4.324554e-09 2.318223e-11
7815 4.323497e-09 2.317831e-11
7816 4.322455e-09 2.317213e-11
7817 4.321321e-09 2.315921e-11
7818 4.320173e-09 2.315830e-11
7819 4.319158e-09 2.315554e-11
7820 4.318016e-09 2.316560e-11
7821 4.316748e-09 2.316285e-11
7822 4.315703e-09 2.315573e-11
7823 4.314589e-09 2.314590e-11
7824 4.313483e-09 2.314091e-11
7825 4.312384e-09 2.313795e-11
7826 4.311154e-09 2.312585e-11
7827 4.310106e-09 2.311984e-11
7828 4.308989e-09 2.311417e-11
7829 4.307791e-09 2.311006e-11
7830 4.306558e-09 2.310322e-11
7831 4.305455e-09 2.310131e-11
7832 4.304277e-09 2.310914e-11
7833 4.303191e-09 2.310582e-11
7834 4.302019e-09 2.310498e-11
7835 4.300915e-09 2.311036e-11
7836 4.299854e-09 2.310856e-11
7837 4.298710e-09 2.310491e-11
7838 4.297450e-09 2.308473e-11
7839 4.296262e-09 2.307684e-11
7840 4.295229e-09 2.307269e-11
7841 4.294208e-09 2.306544e-11
7842 4.293145e-09 2.304252e-11
7843 4.291937e-09 2.302201e-11
7844 4.290590e-09 2.294219e-11
7845 4.289523e-09 2.293351e-11
7846 4.288373e-09 2.293102e-11
7847 4.287287e-09 2.292668e-11
7848 4.286100e-09 2.290926e-11
7849 4.284976e-09 2.290575e-11
7850 4.283943e-09 2.290343e-11
7851 4.282836e-09 2.290102e-11
7852 4.281742e-09 2.290330e-11
7853 4.280638e-09 2.291010e-11
7854 4.279518e-09 2.290455e-11
7855 4.278217e-09 2.289000e-11
7856 4.277097e-09 2.289231e-11
7857 4.275997e-09 2.287785e-11
7858 4.274884e-09 2.287070e-11
7859 4.273814e-09 2.286501e-11
7860 4.272788e-09 2.285680e-11
7861 4.271644e-09 2.284949e-11
7862 4.270567e-09 2.284570e-11
7863 4.269457e-09 2.284556e-11
7864 4.268229e-09 2.283768e-11
7865 4.267114e-09 2.283951e-11
7866 4.265872e-09 2.282380e-11
7867 4.264627e-09 2.282072e-11
7868 4.263449e-09 2.281282e-11
7869 4.262288e-09 2.281033e-11
7870 4.261219e-09 2.280633e-11
7871 4.260004e-09 2.282118e-11
7872 4.258870e-09 2.281110e-11
7873 4.257674e-09 2.282490e-11
7874 4.256579e-09 2.280686e-11
7875 4.255392e-09 2.282133e-11
7876 4.254175e-09 2.282943e-11
7877 4.253125e-09 2.281419e-11
7878 4.251958e-09 2.281674e-11
7879 4.250903e-09 2.281962e-11
7880 4.249825e-09 2.281418e-11
7881 4.248725e-09 2.280798e-11
7882 4.247746e-09 2.280171e-11
7883 4.246723e-09 2.279688e-11
7884 4.245718e-09 2.278949e-11
7885 4.244673e-09 2.278774e-11
7886 4.243572e-09 2.277819e-11
7887 4.242475e-09 2.277224e-11
7888 4.241387e-09 2.277197e-11
7889 4.240047e-09 2.277505e-11
7890 4.238869e-09 2.278428e-11
7891 4.237877e-09 2.277621e-11
7892 4.236795e-09 2.275673e-11
7893 4.235651e-09 2.274804e-11
7894 4.234460e-09 2.274229e-11
7895 4.233412e-09 2.274278e-11
7896 4.232319e-09 2.273544e-11
7897 4.231291e-09 2.272743e-11
7898 4.230293e-09 2.271924e-11
7899 4.229182e-09 2.272552e-11
7900 4.228103e-09 2.271983e-11
7901 4.226969e-09 2.272088e-11
7902 4.225842e-09 2.271124e-11
7903 4.224391e-09 2.272185e-11
7904 4.223244e-09 2.272744e-11
7905 4.222025e-09 2.271166e-11
7906 4.220958e-09 2.270088e-11
7907 4.219952e-09 2.269889e-11
7908 4.218889e-09 2.268608e-11
7909 4.217820e-09 2.267165e-11
7910 4.216598e-09 2.267540e-11
7911 4.215367e-09 2.265788e-11
7912 4.214337e-09 2.265621e-11
7913 4.213171e-09 2.265419e-11
7914 4.212173e-09 2.264844e-11
7915 4.210983e-09 2.262347e-11
7916 4.209838e-09 2.260588e-11
7917 4.208843e-09 2.259549e-11
7918 4.207773e-09 2.258065e-11
7919 4.206663e-09 2.257238e-11
7920 4.205557e-09 2.256855e-11
7921 4.204528e-09 2.255978e-11
7922 4.203329e-09 2.252440e-11
7923 4.202237e-09 2.251235e-11
7924 4.201221e-09 2.251516e-11
7925 4.200123e-09 2.251703e-11
7926 4.199093e-09 2.251475e-11
7927 4.198046e-09 2.250827e-11
7928 4.196908e-09 2.250277e-11
7929 4.195771e-09 2.249713e-11
7930 4.194747e-09 2.248882e-11
7931 4.193691e-09 2.247467e-11
7932 4.192689e-09 2.247343e-11
7933 4.191685e-09 2.246945e-11
7934 4.190612e-09 2.245329e-11
7935 4.189539e-09 2.243300e-11
7936 4.188305e-09 2.242528e-11
7937 4.187134e-09 2.244196e-11
7938 4.186041e-09 2.242509e-11
7939 4.185053e-09 2.241791e-11
7940 4.183995e-09 2.240803e-11
7941 4.182838e-09 2.241293e-11
7942 4.181692e-09 2.240213e-11
7943 4.180639e-09 2.239755e-11
7944 4.179401e-09 2.239695e-11
7945 4.178397e-09 2.238893e-11
7946 4.177425e-09 2.238223e-11
7947 4.176448e-09 2.237004e-11
7948 4.175394e-09 2.236282e-11
7949 4.174248e-09 2.236575e-11
7950 4.172973e-09 2.237044e-11
7951 4.171991e-09 2.236629e-11
7952 4.170956e-09 2.235471e-11
7953 4.169948e-09 2.235065e-11
7954 4.168893e-09 2.233972e-11
7955 4.167899e-09 2.233158e-11
7956 4.166717e-09 2.234008e-11
7957 4.165592e-09 2.232167e-11
7958 4.164446e-09 2.230069e-11
7959 4.163426e-09 2.229901e-11
7960 4.162412e-09 2.228730e-11
7961 4.161326e-09 2.227410e-11
7962 4.160311e-09 2.226059e-11
7963 4.159285e-09 2.225462e-11
7964 4.158167e-09 2.225704e-11
7965 4.157109e-09 2.224721e-11
7966 4.156054e-09 2.224126e-11
7967 4.154861e-09 2.222710e-11
7968 4.153796e-09 2.221929e-11
7969 4.152736e-09 2.221712e-11
7970 4.151734e-09 2.220709e-11
7971 4.150712e-09 2.220065e-11
7972 4.149628e-09 2.221250e-11
7973 4.148623e-09 2.220663e-11
7974 4.147454e-09 2.219803e-11
7975 4.146321e-09 2.220085e-11
7976 4.145100e-09 2.219977e-11
7977 4.144059e-09 2.219518e-11
7978 4.143076e-09 2.218786e-11
7979 4.141920e-09 2.219649e-11
7980 4.140958e-09 2.218996e-11
7981 4.139945e-09 2.218628e-11
7982 4.138926e-09 2.217570e-11
7983 4.137918e-09 2.216992e-11
7984 4.136966e-09 2.216281e-11
7985 4.135983e-09 2.215731e-11
7986 4.135007e-09 2.214744e-11
7987 4.133881e-09 2.213376e-11
7988 4.132659e-09 2.210617e-11
7989 4.131499e-09 2.211755e-11
7990 4.130451e-09 2.210976e-11
7991 4.129320e-09 2.208803e-11
7992 4.128126e-09 2.206962e-11
7993 4.127005e-09 2.205230e-11
7994 4.125939e-09 2.204018e-11
7995 4.124910e-09 2.203249e-11
7996 4.123735e-09 2.204460e-11
7997 4.122661e-09 2.203826e-11
7998 4.121666e-09 2.203435e-11
7999 4.120704e-09 2.202747e-11
8000 4.119625e-09 2.202555e-11
8001 4.118340e-09 2.201404e-11
8002 4.117171e-09 2.202926e-11
8003 4.116087e-09 2.202031e-11
8004 4.115135e-09 2.201523e-11
8005 4.113732e-09 2.201864e-11
8006 4.112738e-09 2.200973e-11
8007 4.111663e-09 2.199985e-11
8008 4.110723e-09 2.199589e-11
8009 4.109524e-09 2.200813e-11
8010 4.108556e-09 2.200105e-11
8011 4.107591e-09 2.199460e-11
8012 4.106618e-09 2.198349e-11
8013 4.105660e-09 2.197960e-11
8014 4.104699e-09 2.197743e-11
8015 4.103677e-09 2.197395e-11
8016 4.102439e-09 2.199733e-11
8017 4.101323e-09 2.199173e-11
8018 4.100114e-09 2.201720e-11
8019 4.099056e-09 2.201394e-11
8020 4.098034e-09 2.200694e-11
8021 4.097089e-09 2.200304e-11
8022 4.096117e-09 2.200188e-11
8023 4.095094e-09 2.199186e-11
8024 4.094081e-09 2.199616e-11
8025 4.093083e-09 2.199058e-11
8026 4.092131e-09 2.198829e-11
8027 4.091172e-09 2.198627e-11
8028 4.090195e-09 2.198131e-11
8029 4.089078e-09 2.196512e-11
8030 4.088092e-09 2.196041e-11
8031 4.087035e-09 2.195325e-11
8032 4.085778e-09 2.194813e-11
8033 4.084781e-09 2.194589e-11
8034 4.083713e-09 2.193837e-11
8035 4.082632e-09 2.192119e-11
8036 4.081638e-09 2.192282e-11
8037 4.080584e-09 2.190811e-11
8038 4.079575e-09 2.190202e-11
8039 4.078577e-09 2.189687e-11
8040 4.077562e-09 2.189220e-11
8041 4.076568e-09 2.189127e-11
8042 4.075527e-09 2.189047e-11
8043 4.074486e-09 2.188565e-11
8044 4.073476e-09 2.187854e-11
8045 4.072423e-09 2.187464e-11
8046 4.071434e-09 2.187316e-11
8047 4.070406e-09 2.187058e-11
8048 4.069248e-09 2.183632e-11
8049 4.068262e-09 2.183077e-11
8050 4.067314e-09 2.182624e-11
8051 4.066211e-09 2.183395e-11
8052 4.065042e-09 2.182391e-11
8053 4.064094e-09 2.181937e-11
8054 4.063131e-09 2.181811e-11
8055 4.062183e-09 2.181140e-11
8056 4.061031e-09 2.179244e-11
8057 4.060074e-09 2.178167e-11
8058 4.059032e-09 2.178945e-11
8059 4.057997e-09 2.178214e-11
8060 4.057032e-09 2.178422e-11
8061 4.056011e-09 2.178236e-11
8062 4.055051e-09 2.177576e-11
8063 4.054114e-09 2.177006e-11
8064 4.052902e-09 2.179125e-11
8065 4.051914e-09 2.178555e-11
8066 4.050931e-09 2.178066e-11
8067 4.049973e-09 2.177394e-11
8068 4.048978e-09 2.177247e-11
8069 4.047895e-09 2.177043e-11
8070 4.046938e-09 2.176536e-11
8071 4.045733e-09 2.175079e-11
8072 4.044805e-09 2.174543e-11
8073 4.043796e-09 2.173984e-11
8074 4.042705e-09 2.175262e-11
8075 4.041468e-09 2.173227e-11
8076 4.040435e-09 2.172341e-11
8077 4.039392e-09 2.169513e-11
8078 4.038356e-09 2.169579e-11
8079 4.037074e-09 2.164765e-11
8080 4.036137e-09 2.164167e-11
8081 4.035173e-09 2.163787e-11
8082 4.034229e-09 2.163055e-11
8083 4.033198e-09 2.162417e-11
8084 4.032257e-09 2.162377e-11
8085 4.031193e-09 2.160822e-11
8086 4.030183e-09 2.159608e-11
8087 4.029222e-09 2.159038e-11
8088 4.028216e-09 2.158557e-11
8089 4.027219e-09 2.158013e-11
8090 4.026254e-09 2.157339e-11
8091 4.025242e-09 2.157552e-11
8092 4.024253e-09 2.156943e-11
8093 4.023284e-09 2.156462e-11
8094 4.022332e-09 2.156372e-11
8095 4.021272e-09 2.155749e-11
8096 4.020002e-09 2.154545e-11
8097 4.018854e-09 2.154397e-11
8098 4.017867e-09 2.154124e-11
8099 4.016808e-09 2.154407e-11
8100 4.015848e-09 2.153844e-11
8101 4.014732e-09 2.153553e-11
8102 4.013626e-09 2.153783e-11
8103 4.012572e-09 2.152145e-11
8104 4.011667e-09 2.151604e-11
8105 4.010610e-09 2.151637e-11
8106 4.009556e-09 2.149576e-11
8107 4.008653e-09 2.148921e-11
8108 4.007506e-09 2.147908e-11
8109 4.006561e-09 2.146648e-11
8110 4.005525e-09 2.146667e-11
8111 4.004517e-09 2.144961e-11
8112 4.003433e-09 2.144585e-11
8113 4.002461e-09 2.144836e-11
8114 4.001486e-09 2.144884e-11
8115 4.000501e-09 2.145060e-11
8116 3.999151e-09 2.143896e-11
8117 3.998225e-09 2.143352e-11
8118 3.997311e-09 2.143126e-11
8119 3.996308e-09 2.142331e-11
8120 3.995262e-09 2.142513e-11
8121 3.994345e-09 2.141634e-11
8122 3.993336e-09 2.140081e-11
8123 3.992342e-09 2.139596e-11
8124 3.991213e-09 2.138212e-11
8125 3.990200e-09 2.137262e-11
8126 3.989037e-09 2.136592e-11
8127 3.987972e-09 2.136591e-11
8128 3.986967e-09 2.136218e-11
8129 3.985989e-09 2.136620e-11
8130 3.984869e-09 2.136635e-11
8131 3.983803e-09 2.135443e-11
8132 3.982519e-09 2.133268e-11
8133 3.981625e-09 2.132838e-11
8134 3.980581e-09 2.132516e-11
8135 3.979440e-09 2.132028e-11
8136 3.978384e-09 2.132900e-11
8137 3.977300e-09 2.132683e-11
8138 3.976302e-09 2.132986e-11
8139 3.975347e-09 2.133178e-11
8140 3.974347e-09 2.132494e-11
8141 3.973352e-09 2.131397e-11
8142 3.972292e-09 2.130622e-11
8143 3.971390e-09 2.130303e-11
8144 3.970431e-09 2.129017e-11
8145 3.969491e-09 2.128554e-11
8146 3.968540e-09 2.128003e-11
8147 3.967492e-09 2.124894e-11
8148 3.966412e-09 2.124477e-11
8149 3.965396e-09 2.124102e-11
8150 3.964415e-09 2.122854e-11
8151 3.963504e-09 2.122458e-11
8152 3.962589e-09 2.121693e-11
8153 3.961638e-09 2.121152e-11
8154 3.960631e-09 2.121847e-11
8155 3.959498e-09 2.122340e-11
8156 3.958528e-09 2.121789e-11
8157 3.957480e-09 2.120829e-11
8158 3.956564e-09 2.120378e-11
8159 3.955461e-09 2.121331e-11
8160 3.954418e-09 2.121628e-11
8161 3.953360e-09 2.121303e-11
8162 3.952442e-09 2.120773e-11
8163 3.951494e-09 2.119521e-11
8164 3.950606e-09 2.118978e-11
8165 3.949721e-09 2.118451e-11
8166 3.948739e-09 2.119085e-11
8167 3.947803e-09 2.119130e-11
8168 3.946915e-09 2.118700e-11
8169 3.945837e-09 2.118384e-11
8170 3.944667e-09 2.120549e-11
8171 3.943594e-09 2.119930e-11
8172 3.942543e-09 2.119470e-11
8173 3.941547e-09 2.119762e-11
8174 3.940618e-09 2.119516e-11
8175 3.939702e-09 2.118901e-11
8176 3.938640e-09 2.118698e-11
8177 3.937665e-09 2.117888e-11
8178 3.936412e-09 2.117098e-11
8179 3.935513e-09 2.116776e-11
8180 3.934469e-09 2.116882e-11
8181 3.933453e-09 2.117018e-11
8182 3.932258e-09 2.113641e-11
8183 3.931361e-09 2.113371e-11
8184 3.930440e-09 2.112331e-11
8185 3.929490e-09 2.112031e-11
8186 3.928483e-09 2.111285e-11
8187 3.927446e-09 2.111361e-11
8188 3.926504e-09 2.111057e-11
8189 3.925513e-09 2.110739e-11
8190 3.924455e-09 2.110135e-11
8191 3.923509e-09 2.110342e-11
8192 3.922587e-09 2.109769e-11
8193 3.921537e-09 2.110510e-11
8194 3.920474e-09 2.109661e-11
8195 3.919350e-09 2.108296e-11
8196 3.918355e-09 2.106903e-11
8197 3.917383e-09 2.105504e-11
8198 3.916459e-09 2.103592e-11
8199 3.915496e-09 2.103228e-11
8200 3.914567e-09 2.102691e-11
8201 3.913681e-09 2.102158e-11
8202 3.912575e-09 2.100930e-11
8203 3.911574e-09 2.099499e-11
8204 3.910652e-09 2.098742e-11
8205 3.909747e-09 2.098444e-11
8206 3.908691e-09 2.096823e-11
8207 3.907739e-09 2.096601e-11
8208 3.906762e-09 2.096247e-11
8209 3.905733e-09 2.096389e-11
8210 3.904717e-09 2.095822e-11
8211 3.903778e-09 2.094986e-11
8212 3.902869e-09 2.094515e-11
8213 3.901968e-09 2.094061e-11
8214 3.901007e-09 2.093516e-11
8215 3.899964e-09 2.094523e-11
8216 3.899080e-09 2.093854e-11
8217 3.898157e-09 2.093866e-11
8218 3.897187e-09 2.093397e-11
8219 3.896268e-09 2.092919e-11
8220 3.895272e-09 2.092845e-11
8221 3.894249e-09 2.091173e-11
8222 3.893314e-09 2.089651e-11
8223 3.892398e-09 2.088973e-11
8224 3.891423e-09 2.087907e-11
8225 3.890540e-09 2.087418e-11
8226 3.889646e-09 2.087184e-11
8227 3.888709e-09 2.086703e-11
8228 3.887771e-09 2.085859e-11
8229 3.886874e-09 2.085219e-11
8230 3.885914e-09 2.085388e-11
8231 3.884887e-09 2.086455e-11
8232 3.883712e-09 2.087035e-11
8233 3.882766e-09 2.086723e-11
8234 3.881669e-09 2.086698e-11
8235 3.880554e-09 2.085678e-11
8236 3.879656e-09 2.085278e-11
8237 3.878720e-09 2.085216e-11
8238 3.877843e-09 2.084705e-11
8239 3.876835e-09 2.085188e-11
8240 3.875896e-09 2.084498e-11
8241 3.874901e-09 2.083098e-11
8242 3.873898e-09 2.082504e-11
8243 3.872937e-09 2.082101e-11
8244 3.872020e-09 2.081109e-11
8245 3.871035e-09 2.079861e-11
8246 3.869952e-09 2.081086e-11
8247 3.869046e-09 2.080912e-11
8248 3.868035e-09 2.082236e-11
8249 3.867078e-09 2.082941e-11
8250 3.865937e-09 2.080232e-11
8251 3.864995e-09 2.079691e-11
8252 3.864111e-09 2.079158e-11
8253 3.863085e-09 2.079727e-11
8254 3.862136e-09 2.079726e-11
8255 3.861199e-09 2.079120e-11
8256 3.860234e-09 2.079489e-11
8257 3.859308e-09 2.079480e-11
8258 3.858329e-09 2.077451e-11
8259 3.857305e-09 2.077569e-11
8260 3.856359e-09 2.076234e-11
8261 3.855450e-09 2.075631e-11
8262 3.854555e-09 2.075020e-11
8263 3.853557e-09 2.075728e-11
8264 3.852444e-09 2.079653e-11
8265 3.851442e-09 2.078556e-11
8266 3.850540e-09 2.078237e-11
8267 3.849658e-09 2.077531e-11
8268 3.848698e-09 2.077440e-11
8269 3.847816e-09 2.076477e-11
8270 3.846751e-09 2.076397e-11
8271 3.845772e-09 2.075735e-11
8272 3.844827e-09 2.074997e-11
8273 3.843902e-09 2.074808e-11
8274 3.842995e-09 2.074807e-11
8275 3.842125e-09 2.074375e-11
8276 3.841174e-09 2.074629e-11
8277 3.840216e-09 2.074112e-11
8278 3.839350e-09 2.073922e-11
8279 3.838418e-09 2.073295e-11
8280 3.837311e-09 2.069580e-11
8281 3.836427e-09 2.068723e-11
8282 3.835387e-09 2.068071e-11
8283 3.834510e-09 2.067453e-11
8284 3.833607e-09 2.066667e-11
8285 3.832638e-09 2.065217e-11
8286 3.831712e-09 2.064190e-11
8287 3.830722e-09 2.063734e-11
8288 3.829629e-09 2.061337e-11
8289 3.828712e-09 2.060320e-11
8290 3.827749e-09 2.061065e-11
8291 3.826743e-09 2.061304e-11
8292 3.825848e-09 2.060833e-11
8293 3.824922e-09 2.060592e-11
8294 3.823955e-09 2.059725e-11
8295 3.822980e-09 2.059400e-11
8296 3.821964e-09 2.058672e-11
8297 3.821057e-09 2.058149e-11
8298 3.820056e-09 2.057466e-11
8299 3.819055e-09 2.057865e-11
8300 3.818157e-09 2.057099e-11
8301 3.817049e-09 2.052866e-11
8302 3.816075e-09 2.052140e-11
8303 3.815143e-09 2.052394e-11
8304 3.814092e-09 2.051951e-11
8305 3.813025e-09 2.050988e-11
8306 3.812171e-09 2.050906e-11
8307 3.811091e-09 2.050450e-11
8308 3.810217e-09 2.049359e-11
8309 3.809174e-09 2.048437e-11
8310 3.808181e-09 2.048085e-11
8311 3.807278e-09 2.047694e-11
8312 3.806181e-09 2.046996e-11
8313 3.805295e-09 2.047370e-11
8314 3.804411e-09 2.047133e-11
8315 3.803554e-09 2.046595e-11
8316 3.802647e-09 2.046590e-11
8317 3.801647e-09 2.045943e-11
8318 3.800796e-09 2.045935e-11
8319 3.799884e-09 2.045578e-11
8320 3.798946e-09 2.044972e-11
8321 3.798052e-09 2.044685e-11
8322 3.796972e-09 2.042894e-11
8323 3.795998e-09 2.043277e-11
8324 3.795099e-09 2.042973e-11
8325 3.794139e-09 2.042225e-11
8326 3.793311e-09 2.041720e-11
8327 3.792271e-09 2.041884e-11
8328 3.791334e-09 2.041944e-11
8329 3.790478e-09 2.041532e-11
8330 3.789511e-09 2.041168e-11
8331 3.788579e-09 2.040166e-11
8332 3.787652e-09 2.040092e-11
8333 3.786772e-09 2.039538e-11
8334 3.785811e-09 2.038964e-11
8335 3.784963e-09 2.038112e-11
8336 3.784078e-09 2.038020e-11
8337 3.783043e-09 2.038094e-11
8338 3.782210e-09 2.037412e-11
8339 3.781325e-09 2.036846e-11
8340 3.780455e-09 2.036605e-11
8341 3.779614e-09 2.036072e-11
8342 3.778735e-09 2.035560e-11
8343 3.777751e-09 2.035494e-11
8344 3.776919e-09 2.034962e-11
8345 3.775983e-09 2.032332e-11
8346 3.775155e-09 2.031974e-11
8347 3.774220e-09 2.032214e-11
8348 3.773339e-09 2.031725e-11
8349 3.772421e-09 2.030971e-11
8350 3.771476e-09 2.031679e-11
8351 3.770627e-09 2.031194e-11
8352 3.769751e-09 2.031412e-11
8353 3.768845e-09 2.031480e-11
8354 3.768004e-09 2.030802e-11
8355 3.767176e-09 2.030043e-11
8356 3.766292e-09 2.029091e-11
8357 3.765330e-09 2.028763e-11
8358 3.764457e-09 2.028144e-11
8359 3.763298e-09 2.027535e-11
8360 3.762241e-09 2.028349e-11
8361 3.761391e-09 2.027049e-11
8362 3.760421e-09 2.026746e-11
8363 3.759535e-09 2.026709e-11
8364 3.758650e-09 2.025486e-11
8365 3.757794e-09 2.025198e-11
8366 3.756976e-09 2.024674e-11
8367 3.755894e-09 2.024163e-11
8368 3.755054e-09 2.023743e-11
8369 3.754198e-09 2.023292e-11
8370 3.753293e-09 2.023140e-11
8371 3.752266e-09 2.021315e-11
8372 3.751351e-09 2.020407e-11
8373 3.750429e-09 2.020650e-11
8374 3.749401e-09 2.021137e-11
8375 3.748332e-09 2.021645e-11
8376 3.747427e-09 2.020177e-11
8377 3.746550e-09 2.020196e-11
8378 3.745644e-09 2.019238e-11
8379 3.744693e-09 2.019279e-11
8380 3.743620e-09 2.019617e-11
8381 3.742569e-09 2.017122e-11
8382 3.741723e-09 2.016818e-11
8383 3.740868e-09 2.016560e-11
8384 3.739768e-09 2.016168e-11
8385 3.738960e-09 2.015586e-11
8386 3.738055e-09 2.015013e-11
8387 3.737121e-09 2.014584e-11
8388 3.736282e-09 2.014435e-11
8389 3.735363e-09 2.013686e-11
8390 3.734425e-09 2.012683e-11
8391 3.733599e-09 2.012183e-11
8392 3.732648e-09 2.013318e-11
8393 3.731546e-09 2.013114e-11
8394 3.730665e-09 2.012737e-11
8395 3.729712e-09 2.011396e-11
8396 3.728900e-09 2.010893e-11
8397 3.728038e-09 2.010883e-11
8398 3.727157e-09 2.010724e-11
8399 3.726246e-09 2.010377e-11
8400 3.725267e-09 2.010919e-11
8401 3.724412e-09 2.009971e-11
8402 3.723553e-09 2.009605e-11
8403 3.722657e-09 2.009262e-11
8404 3.721830e-09 2.008935e-11
8405 3.720850e-09 2.008309e-11
8406 3.719920e-09 2.008285e-11
8407 3.719046e-09 2.007987e-11
8408 3.718163e-09 2.008303e-11
8409 3.717290e-09 2.007623e-11
8410 3.716410e-09 2.006595e-11
8411 3.715537e-09 2.005409e-11
8412 3.714492e-09 2.004534e-11
8413 3.713635e-09 2.003928e-11
8414 3.712653e-09 2.005325e-11
8415 3.711807e-09 2.004965e-11
8416 3.710846e-09 2.005765e-11
8417 3.709979e-09 2.004638e-11
8418 3.709092e-09 2.003902e-11
8419 3.708222e-09 2.003378e-11
8420 3.707322e-09 2.002604e-11
8421 3.706475e-09 2.002490e-11
8422 3.705577e-09 2.002590e-11
8423 3.704704e-09 2.002751e-11
8424 3.703888e-09 2.002348e-11
8425 3.703021e-09 2.001613e-11
8426 3.702072e-09 2.002448e-11
8427 3.701091e-09 2.000766e-11
8428 3.700135e-09 1.999856e-11
8429 3.699248e-09 1.998857e-11
8430 3.698396e-09 1.997612e-11
8431 3.697463e-09 1.997602e-11
8432 3.696468e-09 1.994201e-11
8433 3.695509e-09 1.994181e-11
8434 3.694635e-09 1.993186e-11
8435 3.693767e-09 1.992190e-11
8436 3.692870e-09 1.991260e-11
8437 3.691985e-09 1.990685e-11
8438 3.691105e-09 1.990315e-11
8439 3.690197e-09 1.990322e-11
8440 3.689349e-09 1.990163e-11
8441 3.688508e-09 1.989899e-11
8442 3.687673e-09 1.989495e-11
8443 3.686850e-09 1.989246e-11
8444 3.685987e-09 1.988817e-11
8445 3.685134e-09 1.988569e-11
8446 3.684274e-09 1.987543e-11
8447 3.683300e-09 1.987206e-11
8448 3.682373e-09 1.988113e-11
8449 3.681584e-09 1.987687e-11
8450 3.680659e-09 1.987073e-11
8451 3.679687e-09 1.987735e-11
8452 3.678864e-09 1.987325e-11
8453 3.677893e-09 1.985841e-11
8454 3.677021e-09 1.985038e-11
8455 3.676131e-09 1.984605e-11
8456 3.675281e-09 1.984787e-11
8457 3.674293e-09 1.985565e-11
8458 3.673412e-09 1.984397e-11
8459 3.672544e-09 1.983590e-11
8460 3.671730e-09 1.982755e-11
8461 3.670899e-09 1.982511e-11
8462 3.670050e-09 1.981352e-11
8463 3.669170e-09 1.980030e-11
8464 3.668372e-09 1.979730e-11
8465 3.667429e-09 1.980402e-11
8466 3.666592e-09 1.980169e-11
8467 3.665669e-09 1.977682e-11
8468 3.664835e-09 1.977156e-11
8469 3.663927e-09 1.976001e-11
8470 3.663128e-09 1.975529e-11
8471 3.662207e-09 1.975428e-11
8472 3.661394e-09 1.974993e-11
8473 3.660543e-09 1.973912e-11
8474 3.659749e-09 1.973508e-11
8475 3.658879e-09 1.972685e-11
8476 3.658017e-09 1.972246e-11
8477 3.657176e-09 1.971655e-11
8478 3.656270e-09 1.970896e-11
8479 3.655454e-09 1.970473e-11
8480 3.654519e-09 1.969741e-11
8481 3.653637e-09 1.970158e-11
8482 3.652761e-09 1.969975e-11
8483 3.651938e-09 1.969692e-11
8484 3.651093e-09 1.968846e-11
8485 3.650248e-09 1.968681e-11
8486 3.649337e-09 1.968958e-11
8487 3.648477e-09 1.969098e-11
8488 3.647630e-09 1.968792e-11
8489 3.646848e-09 1.968435e-11
8490 3.645999e-09 1.968286e-11
8491 3.644957e-09 1.970002e-11
8492 3.644161e-09 1.969744e-11
8493 3.643386e-09 1.969293e-11
8494 3.642571e-09 1.968694e-11
8495 3.641742e-09 1.968171e-11
8496 3.640782e-09 1.969622e-11
8497 3.639972e-09 1.969127e-11
8498 3.639172e-09 1.968805e-11
8499 3.637942e-09 1.970510e-11
8500 3.637066e-09 1.970647e-11
8501 3.636220e-09 1.969541e-11
8502 3.635317e-09 1.969216e-11
8503 3.634474e-09 1.968501e-11
8504 3.633465e-09 1.970389e-11
8505 3.632694e-09 1.969971e-11
8506 3.631839e-09 1.970054e-11
8507 3.630877e-09 1.967254e-11
8508 3.629898e-09 1.965067e-11
8509 3.629065e-09 1.964029e-11
8510 3.628265e-09 1.963773e-11
8511 3.627450e-09 1.963189e-11
8512 3.626559e-09 1.961837e-11
8513 3.625524e-09 1.960382e-11
8514 3.624675e-09 1.959536e-11
8515 3.623827e-09 1.959590e-11
8516 3.622893e-09 1.956368e-11
8517 3.622061e-09 1.955887e-11
8518 3.621249e-09 1.955419e-11
8519 3.620368e-09 1.954663e-11
8520 3.619384e-09 1.951712e-11
8521 3.618586e-09 1.950979e-11
8522 3.617599e-09 1.949084e-11
8523 3.616793e-09 1.949008e-11
8524 3.615934e-09 1.949210e-11
8525 3.615057e-09 1.948415e-11
8526 3.614050e-09 1.948948e-11
8527 3.613256e-09 1.948638e-11
8528 3.612394e-09 1.948822e-11
8529 3.611595e-09 1.947984e-11
8530 3.610819e-09 1.947594e-11
8531 3.609876e-09 1.945736e-11
8532 3.608755e-09 1.944146e-11
8533 3.607958e-09 1.943858e-11
8534 3.607059e-09 1.942413e-11
8535 3.606163e-09 1.942304e-11
8536 3.605311e-09 1.942199e-11
8537 3.604457e-09 1.941754e-11
8538 3.603636e-09 1.941328e-11
8539 3.602824e-09 1.941125e-11
8540 3.602026e-09 1.940650e-11
8541 3.601000e-09 1.940512e-11
8542 3.600070e-09 1.941157e-11
8543 3.599228e-09 1.940844e-11
8544 3.598388e-09 1.941093e-11
8545 3.597485e-09 1.940370e-11
8546 3.596576e-09 1.940008e-11
8547 3.595631e-09 1.939433e-11
8548 3.594648e-09 1.940206e-11
8549 3.593789e-09 1.938908e-11
8550 3.592983e-09 1.938183e-11
8551 3.592157e-09 1.937492e-11
8552 3.591250e-09 1.936619e-11
8553 3.590439e-09 1.936112e-11
8554 3.589620e-09 1.935879e-11
8555 3.588817e-09 1.935354e-11
8556 3.587889e-09 1.934032e-11
8557 3.587011e-09 1.933693e-11
8558 3.586204e-09 1.933004e-11
8559 3.585336e-09 1.932873e-11
8560 3.584474e-09 1.932414e-11
8561 3.583575e-09 1.930725e-11
8562 3.582810e-09 1.930194e-11
8563 3.582020e-09 1.929633e-11
8564 3.581197e-09 1.928972e-11
8565 3.580380e-09 1.928769e-11
8566 3.579598e-09 1.928395e-11
8567 3.578790e-09 1.927660e-11
8568 3.577968e-09 1.926907e-11
8569 3.577080e-09 1.926785e-11
8570 3.576269e-09 1.926422e-11
8571 3.575311e-09 1.926406e-11
8572 3.574462e-09 1.926324e-11
8573 3.573615e-09 1.926098e-11
8574 3.572818e-09 1.925767e-11
8575 3.571967e-09 1.925082e-11
8576 3.571117e-09 1.924809e-11
8577 3.570355e-09 1.924418e-11
8578 3.569567e-09 1.923933e-11
8579 3.568729e-09 1.923681e-11
8580 3.567870e-09 1.922895e-11
8581 3.567049e-09 1.923115e-11
8582 3.566106e-09 1.923628e-11
8583 3.565340e-09 1.923298e-11
8584 3.564486e-09 1.922562e-11
8585 3.563665e-09 1.922529e-11
8586 3.562849e-09 1.922228e-11
8587 3.562063e-09 1.921718e-11
8588 3.561267e-09 1.921277e-11
8589 3.560427e-09 1.921062e-11
8590 3.559626e-09 1.920743e-11
8591 3.558816e-09 1.919972e-11
8592 3.557947e-09 1.919586e-11
8593 3.557123e-09 1.919538e-11
8594 3.556243e-09 1.917400e-11
8595 3.555462e-09 1.916882e-11
8596 3.554632e-09 1.916634e-11
8597 3.553821e-09 1.916016e-11
8598 3.553075e-09 1.915673e-11
8599 3.552227e-09 1.915708e-11
8600 3.551438e-09 1.915092e-11
8601 3.550584e-09 1.914355e-11
8602 3.549702e-09 1.916238e-11
8603 3.548866e-09 1.915882e-11
8604 3.548046e-09 1.915358e-11
8605 3.547236e-09 1.914416e-11
8606 3.546386e-09 1.914226e-11
8607 3.545608e-09 1.913706e-11
8608 3.544710e-09 1.913638e-11
8609 3.543856e-09 1.913884e-11
8610 3.543077e-09 1.913716e-11
8611 3.542236e-09 1.912794e-11
8612 3.541422e-09 1.912961e-11
8613 3.540458e-09 1.913458e-11
8614 3.539601e-09 1.912991e-11
8615 3.538780e-09 1.912626e-11
8616 3.537985e-09 1.911957e-11
8617 3.537235e-09 1.911531e-11
8618 3.536427e-09 1.911254e-11
8619 3.535590e-09 1.911683e-11
8620 3.534819e-09 1.911390e-11
8621 3.534038e-09 1.910908e-11
8622 3.533260e-09 1.910286e-11
8623 3.532455e-09 1.909405e-11
8624 3.531635e-09 1.908385e-11
8625 3.530719e-09 1.907026e-11
8626 3.529925e-09 1.906782e-11
8627 3.529132e-09 1.906436e-11
8628 3.528256e-09 1.905840e-11
8629 3.527457e-09 1.905632e-11
8630 3.526684e-09 1.905102e-11
8631 3.525866e-09 1.904576e-11
8632 3.525063e-09 1.903824e-11
8633 3.524105e-09 1.901252e-11
8634 3.523309e-09 1.900798e-11
8635 3.522464e-09 1.901127e-11
8636 3.521662e-09 1.900921e-11
8637 3.520729e-09 1.900214e-11
8638 3.519956e-09 1.899711e-11
8639 3.519136e-09 1.899615e-11
8640 3.518348e-09 1.899711e-11
8641 3.517332e-09 1.901279e-11
8642 3.516527e-09 1.900993e-11
8643 3.515752e-09 1.900410e-11
8644 3.514837e-09 1.901924e-11
8645 3.513991e-09 1.901895e-11
8646 3.513044e-09 1.901297e-11
8647 3.512210e-09 1.901529e-11
8648 3.511439e-09 1.900807e-11
8649 3.510681e-09 1.900489e-11
8650 3.509850e-09 1.900198e-11
8651 3.509010e-09 1.900041e-11
8652 3.508197e-09 1.900018e-11
8653 3.507430e-09 1.899307e-11
8654 3.506664e-09 1.898552e-11
8655 3.505905e-09 1.898034e-11
8656 3.505043e-09 1.898842e-11
8657 3.504226e-09 1.898199e-11
8658 3.503442e-09 1.897946e-11
8659 3.502657e-09 1.897734e-11
8660 3.501858e-09 1.897602e-11
8661 3.501058e-09 1.897462e-11
8662 3.500252e-09 1.895963e-11
8663 3.499384e-09 1.894899e-11
8664 3.498574e-09 1.894931e-11
8665 3.497804e-09 1.894807e-11
8666 3.497006e-09 1.894346e-11
8667 3.496079e-09 1.894558e-11
8668 3.495277e-09 1.894050e-11
8669 3.494383e-09 1.893460e-11
8670 3.493605e-09 1.893338e-11
8671 3.492801e-09 1.892525e-11
8672 3.491902e-09 1.892323e-11
8673 3.491158e-09 1.891759e-11
8674 3.490352e-09 1.892222e-11
8675 3.489505e-09 1.891763e-11
8676 3.488733e-09 1.891046e-11
8677 3.487905e-09 1.890481e-11
8678 3.487128e-09 1.889796e-11
8679 3.486070e-09 1.888697e-11
8680 3.485216e-09 1.889063e-11
8681 3.484430e-09 1.888413e-11
8682 3.483591e-09 1.887620e-11
8683 3.482693e-09 1.887672e-11
8684 3.481890e-09 1.887285e-11
8685 3.481165e-09 1.886960e-11
8686 3.480380e-09 1.886451e-11
8687 3.479630e-09 1.886107e-11
8688 3.478789e-09 1.886038e-11
8689 3.478025e-09 1.885563e-11
8690 3.477049e-09 1.886579e-11
8691 3.476243e-09 1.886215e-11
8692 3.475499e-09 1.885703e-11
8693 3.474738e-09 1.885394e-11
8694 3.473899e-09 1.884669e-11
8695 3.473089e-09 1.884746e-11
8696 3.472194e-09 1.884389e-11
8697 3.471450e-09 1.884048e-11
8698 3.470661e-09 1.883191e-11
8699 3.469898e-09 1.882787e-11
8700 3.469057e-09 1.883213e-11
8701 3.468183e-09 1.883629e-11
8702 3.467292e-09 1.883449e-11
8703 3.466431e-09 1.883012e-11
8704 3.465587e-09 1.881593e-11
8705 3.464834e-09 1.881072e-11
8706 3.464034e-09 1.880746e-11
8707 3.463270e-09 1.879502e-11
8708 3.462431e-09 1.879275e-11
8709 3.461587e-09 1.879520e-11
8710 3.460720e-09 1.879980e-11
8711 3.459985e-09 1.879630e-11
8712 3.459071e-09 1.878913e-11
8713 3.458210e-09 1.879101e-11
8714 3.457382e-09 1.879804e-11
8715 3.456469e-09 1.878056e-11
8716 3.455582e-09 1.876907e-11
8717 3.454587e-09 1.875516e-11
8718 3.453752e-09 1.875583e-11
8719 3.452963e-09 1.874754e-11
8720 3.452162e-09 1.874870e-11
8721 3.451400e-09 1.874652e-11
8722 3.450640e-09 1.873795e-11
8723 3.449853e-09 1.874167e-11
8724 3.449019e-09 1.873659e-11
8725 3.448189e-09 1.872938e-11
8726 3.447219e-09 1.871805e-11
8727 3.446348e-09 1.871284e-11
8728 3.445520e-09 1.869884e-11
8729 3.444336e-09 1.873041e-11
8730 3.443622e-09 1.872538e-11
8731 3.442888e-09 1.872368e-11
8732 3.442117e-09 1.871164e-11
8733 3.441174e-09 1.873171e-11
8734 3.440324e-09 1.873183e-11
8735 3.439556e-09 1.872859e-11
8736 3.438685e-09 1.872214e-11
8737 3.437832e-09 1.870610e-11
8738 3.437073e-09 1.870305e-11
8739 3.436304e-09 1.869669e-11
8740 3.435500e-09 1.868960e-11
8741 3.434405e-09 1.865439e-11
8742 3.433607e-09 1.865618e-11
8743 3.432783e-09 1.865554e-11
8744 3.432048e-09 1.865411e-11
8745 3.431138e-09 1.864506e-11
8746 3.430353e-09 1.864533e-11
8747 3.429621e-09 1.864140e-11
8748 3.428856e-09 1.863389e-11
8749 3.428048e-09 1.862900e-11
8750 3.427238e-09 1.862898e-11
8751 3.426364e-09 1.864207e-11
8752 3.425471e-09 1.862267e-11
8753 3.424688e-09 1.862064e-11
8754 3.423853e-09 1.860834e-11
8755 3.422744e-09 1.861368e-11
8756 3.421944e-09 1.861599e-11
8757 3.421121e-09 1.862731e-11
8758 3.420263e-09 1.862298e-11
8759 3.419516e-09 1.861825e-11
8760 3.418794e-09 1.860999e-11
8761 3.418000e-09 1.860394e-11
8762 3.417047e-09 1.857788e-11
8763 3.416305e-09 1.857259e-11
8764 3.415600e-09 1.856839e-11
8765 3.414871e-09 1.856387e-11
8766 3.414114e-09 1.855819e-11
8767 3.413307e-09 1.854353e-11
8768 3.412365e-09 1.855341e-11
8769 3.411609e-09 1.854565e-11
8770 3.410833e-09 1.853579e-11
8771 3.410054e-09 1.853116e-11
8772 3.409335e-09 1.852605e-11
8773 3.408430e-09 1.850928e-11
8774 3.407632e-09 1.849674e-11
8775 3.406830e-09 1.849568e-11
8776 3.406065e-09 1.849210e-11
8777 3.405311e-09 1.848648e-11
8778 3.404510e-09 1.848192e-11
8779 3.403701e-09 1.847532e-11
8780 3.402930e-09 1.847277e-11
8781 3.402116e-09 1.845513e-11
8782 3.401321e-09 1.845329e-11
8783 3.400442e-09 1.845984e-11
8784 3.399613e-09 1.845632e-11
8785 3.398846e-09 1.844641e-11
8786 3.398096e-09 1.844171e-11
8787 3.397347e-09 1.843700e-11
8788 3.396575e-09 1.843117e-11
8789 3.395774e-09 1.843201e-11
8790 3.394933e-09 1.841809e-11
8791 3.394200e-09 1.841613e-11
8792 3.393399e-09 1.841611e-11
8793 3.392647e-09 1.841506e-11
8794 3.391710e-09 1.840669e-11
8795 3.390967e-09 1.840260e-11
8796 3.390235e-09 1.839574e-11
8797 3.389474e-09 1.839391e-11
8798 3.388732e-09 1.838829e-11
8799 3.387995e-09 1.838479e-11
8800 3.387183e-09 1.838519e-11
8801 3.386411e-09 1.838214e-11
8802 3.385680e-09 1.837400e-11
8803 3.384797e-09 1.835684e-11
8804 3.384018e-09 1.834540e-11
8805 3.383280e-09 1.834504e-11
8806 3.382561e-09 1.834359e-11
8807 3.381843e-09 1.833888e-11
8808 3.381098e-09 1.833798e-11
8809 3.380361e-09 1.833596e-11
8810 3.379567e-09 1.833154e-11
8811 3.378837e-09 1.832846e-11
8812 3.378136e-09 1.832220e-11
8813 3.377323e-09 1.831513e-11
8814 3.376408e-09 1.829844e-11
8815 3.375599e-09 1.829380e-11
8816 3.374787e-09 1.827293e-11
8817 3.373906e-09 1.827803e-11
8818 3.373077e-09 1.828249e-11
8819 3.372243e-09 1.828662e-11
8820 3.371447e-09 1.828110e-11
8821 3.370688e-09 1.827949e-11
8822 3.369956e-09 1.827488e-11
8823 3.368934e-09 1.823300e-11
8824 3.368240e-09 1.822851e-11
8825 3.367509e-09 1.822598e-11
8826 3.366811e-09 1.822152e-11
8827 3.366019e-09 1.822225e-11
8828 3.365277e-09 1.821803e-11
8829 3.364535e-09 1.821466e-11
8830 3.363773e-09 1.821116e-11
8831 3.363071e-09 1.820646e-11
8832 3.362137e-09 1.821161e-11
8833 3.361381e-09 1.820723e-11
8834 3.360568e-09 1.819451e-11
8835 3.359830e-09 1.819298e-11
8836 3.359130e-09 1.819008e-11
8837 3.358329e-09 1.819156e-11
8838 3.357600e-09 1.818592e-11
8839 3.356880e-09 1.818158e-11
8840 3.356110e-09 1.818227e-11
8841 3.355310e-09 1.817522e-11
8842 3.354564e-09 1.817169e-11
8843 3.353809e-09 1.816712e-11
8844 3.352972e-09 1.817404e-11
8845 3.352216e-09 1.817081e-11
8846 3.351282e-09 1.817325e-11
8847 3.350495e-09 1.816772e-11
8848 3.349758e-09 1.816587e-11
8849 3.349002e-09 1.816592e-11
8850 3.348250e-09 1.816652e-11
8851 3.347437e-09 1.816590e-11
8852 3.346540e-09 1.816348e-11
8853 3.345717e-09 1.815668e-11
8854 3.344983e-09 1.815480e-11
8855 3.344286e-09 1.815152e-11
8856 3.343573e-09 1.814721e-11
8857 3.342732e-09 1.814730e-11
8858 3.342012e-09 1.814340e-11
8859 3.341211e-09 1.814021e-11
8860 3.340430e-09 1.813883e-11
8861 3.339712e-09 1.814118e-11
8862 3.338968e-09 1.813087e-11
8863 3.338200e-09 1.812367e-11
8864 3.337392e-09 1.813136e-11
8865 3.336670e-09 1.813038e-11
8866 3.335987e-09 1.812594e-11
8867 3.335230e-09 1.812696e-11
8868 3.334490e-09 1.812168e-11
8869 3.333796e-09 1.811886e-11
8870 3.333088e-09 1.811695e-11
8871 3.332326e-09 1.811591e-11
8872 3.331516e-09 1.811155e-11
8873 3.330724e-09 1.810053e-11
8874 3.329976e-09 1.809726e-11
8875 3.329235e-09 1.809949e-11
8876 3.328492e-09 1.809414e-11
8877 3.327727e-09 1.809486e-11
8878 3.326915e-09 1.809456e-11
8879 3.326140e-09 1.808153e-11
8880 3.325375e-09 1.807220e-11
8881 3.324606e-09 1.807340e-11
8882 3.323898e-09 1.807178e-11
8883 3.323133e-09 1.807253e-11
8884 3.322249e-09 1.807650e-11
8885 3.321425e-09 1.807894e-11
8886 3.320583e-09 1.807417e-11
8887 3.319817e-09 1.806357e-11
8888 3.318989e-09 1.805585e-11
8889 3.318316e-09 1.805117e-11
8890 3.317562e-09 1.804216e-11
8891 3.316838e-09 1.803363e-11
8892 3.316133e-09 1.803044e-11
8893 3.315373e-09 1.803627e-11
8894 3.314683e-09 1.803219e-11
8895 3.313969e-09 1.803240e-11
8896 3.313241e-09 1.803273e-11
8897 3.312517e-09 1.803082e-11
8898 3.311752e-09 1.802752e-11
8899 3.310966e-09 1.801768e-11
8900 3.310243e-09 1.801486e-11
8901 3.309412e-09 1.800172e-11
8902 3.308551e-09 1.799238e-11
8903 3.307820e-09 1.798846e-11
8904 3.307024e-09 1.798366e-11
8905 3.306258e-09 1.797729e-11
8906 3.305497e-09 1.795974e-11
8907 3.304815e-09 1.795698e-11
8908 3.304066e-09 1.795175e-11
8909 3.303286e-09 1.794998e-11
8910 3.302430e-09 1.795258e-11
8911 3.301698e-09 1.794718e-11
8912 3.300998e-09 1.794468e-11
8913 3.300155e-09 1.794705e-11
8914 3.299295e-09 1.792331e-11
8915 3.298439e-09 1.792461e-11
8916 3.297741e-09 1.792459e-11
8917 3.297012e-09 1.792715e-11
8918 3.296242e-09 1.791601e-11
8919 3.295420e-09 1.791832e-11
8920 3.294662e-09 1.791881e-11
8921 3.293923e-09 1.791149e-11
8922 3.293184e-09 1.790749e-11
8923 3.292422e-09 1.791695e-11
8924 3.291634e-09 1.792747e-11
8925 3.290788e-09 1.793094e-11
8926 3.290035e-09 1.792099e-11
8927 3.289343e-09 1.791744e-11
8928 3.288619e-09 1.791226e-11
8929 3.287912e-09 1.790999e-11
8930 3.287085e-09 1.787048e-11
8931 3.286318e-09 1.785777e-11
8932 3.285594e-09 1.786001e-11
8933 3.284873e-09 1.785492e-11
8934 3.284170e-09 1.785247e-11
8935 3.283426e-09 1.784948e-11
8936 3.282692e-09 1.784782e-11
8937 3.281928e-09 1.785008e-11
8938 3.281255e-09 1.784391e-11
8939 3.280535e-09 1.784153e-11
8940 3.279668e-09 1.784544e-11
8941 3.278944e-09 1.784301e-11
8942 3.278157e-09 1.782094e-11
8943 3.277397e-09 1.782179e-11
8944 3.276597e-09 1.780804e-11
8945 3.275810e-09 1.780421e-11
8946 3.275035e-09 1.779326e-11
8947 3.274287e-09 1.779515e-11
8948 3.273565e-09 1.779030e-11
8949 3.272747e-09 1.778161e-11
8950 3.272030e-09 1.777694e-11
8951 3.271222e-09 1.777589e-11
8952 3.270535e-09 1.777317e-11
8953 3.269715e-09 1.776962e-11
8954 3.269006e-09 1.776847e-11
8955 3.268243e-09 1.776285e-11
8956 3.267569e-09 1.775919e-11
8957 3.266905e-09 1.775473e-11
8958 3.266180e-09 1.775633e-11
8959 3.265432e-09 1.775290e-11
8960 3.264596e-09 1.774361e-11
8961 3.263865e-09 1.773410e-11
8962 3.263146e-09 1.772751e-11
8963 3.262442e-09 1.772518e-11
8964 3.261767e-09 1.772344e-11
8965 3.261089e-09 1.771910e-11
8966 3.260344e-09 1.771647e-11
8967 3.259674e-09 1.771259e-11
8968 3.258932e-09 1.770535e-11
8969 3.257987e-09 1.770351e-11
8970 3.257307e-09 1.769934e-11
8971 3.256495e-09 1.770565e-11
8972 3.255806e-09 1.770662e-11
8973 3.255003e-09 1.771557e-11
8974 3.254263e-09 1.771108e-11
8975 3.253553e-09 1.770883e-11
8976 3.252859e-09 1.770338e-11
8977 3.252142e-09 1.769665e-11
8978 3.251381e-09 1.768948e-11
8979 3.250624e-09 1.769074e-11
8980 3.249921e-09 1.768544e-11
8981 3.249052e-09 1.770086e-11
8982 3.248122e-09 1.770082e-11
8983 3.247462e-09 1.769714e-11
8984 3.246710e-09 1.769773e-11
8985 3.246002e-09 1.769374e-11
8986 3.245328e-09 1.768981e-11
8987 3.244479e-09 1.768417e-11
8988 3.243815e-09 1.768099e-11
8989 3.243122e-09 1.767484e-11
8990 3.242448e-09 1.767226e-11
8991 3.241696e-09 1.766988e-11
8992 3.240919e-09 1.766080e-11
8993 3.240238e-09 1.765861e-11
8994 3.239473e-09 1.765838e-11
8995 3.238720e-09 1.765389e-11
8996 3.237928e-09 1.765363e-11
8997 3.237186e-09 1.764565e-11
8998 3.236321e-09 1.762862e-11
8999 3.235568e-09 1.762667e-11
9000 3.234867e-09 1.762423e-11
9001 3.234106e-09 1.762193e-11
9002 3.233349e-09 1.761193e-11
9003 3.232608e-09 1.761015e-11
9004 3.231868e-09 1.761311e-11
9005 3.231110e-09 1.760474e-11
9006 3.230412e-09 1.760068e-11
9007 3.229741e-09 1.759804e-11
9008 3.228920e-09 1.758940e-11
9009 3.228233e-09 1.758180e-11
9010 3.227471e-09 1.757170e-11
9011 3.226711e-09 1.757246e-11
9012 3.226026e-09 1.756876e-11
9013 3.225370e-09 1.756518e-11
9014 3.224697e-09 1.756271e-11
9015 3.223929e-09 1.755039e-11
9016 3.223092e-09 1.754747e-11
9017 3.222349e-09 1.755303e-11
9018 3.221648e-09 1.754762e-11
9019 3.220918e-09 1.753777e-11
9020 3.220185e-09 1.752839e-11
9021 3.219501e-09 1.752392e-11
9022 3.218783e-09 1.752268e-11
9023 3.218076e-09 1.751642e-11
9024 3.217425e-09 1.751163e-11
9025 3.216657e-09 1.752162e-11
9026 3.215876e-09 1.751052e-11
9027 3.215205e-09 1.750648e-11
9028 3.214438e-09 1.750241e-11
9029 3.213716e-09 1.749632e-11
9030 3.212913e-09 1.746986e-11
9031 3.212091e-09 1.745074e-11
9032 3.211367e-09 1.746522e-11
9033 3.210610e-09 1.746013e-11
9034 3.209772e-09 1.745217e-11
9035 3.209112e-09 1.745143e-11
9036 3.208421e-09 1.744708e-11
9037 3.207768e-09 1.744211e-11
9038 3.207012e-09 1.743501e-11
9039 3.206276e-09 1.744445e-11
9040 3.205469e-09 1.744410e-11
9041 3.204657e-09 1.742689e-11
9042 3.203984e-09 1.742531e-11
9043 3.203215e-09 1.743542e-11
9044 3.202527e-09 1.743175e-11
9045 3.201844e-09 1.742652e-11
9046 3.201068e-09 1.742762e-11
9047 3.200348e-09 1.741992e-11
9048 3.199651e-09 1.741665e-11
9049 3.198834e-09 1.741034e-11
9050 3.198087e-09 1.740798e-11
9051 3.197368e-09 1.739989e-11
9052 3.196601e-09 1.738674e-11
9053 3.195853e-09 1.738258e-11
9054 3.195152e-09 1.738136e-11
9055 3.194483e-09 1.738040e-11
9056 3.193801e-09 1.737628e-11
9057 3.193137e-09 1.737067e-11
9058 3.192290e-09 1.739233e-11
9059 3.191626e-09 1.738718e-11
9060 3.190766e-09 1.736556e-11
9061 3.189986e-09 1.736953e-11
9062 3.189260e-09 1.736583e-11
9063 3.188562e-09 1.735790e-11
9064 3.187863e-09 1.735399e-11
9065 3.187063e-09 1.735102e-11
9066 3.186423e-09 1.734839e-11
9067 3.185725e-09 1.734344e-11
9068 3.185045e-09 1.733572e-11
9069 3.184360e-09 1.733269e-11
9070 3.183591e-09 1.732570e-11
9071 3.182865e-09 1.733033e-11
9072 3.182084e-09 1.732198e-11
9073 3.181418e-09 1.731932e-11
9074 3.180628e-09 1.731886e-11
9075 3.179813e-09 1.730061e-11
9076 3.179153e-09 1.729655e-11
9077 3.178390e-09 1.730153e-11
9078 3.177611e-09 1.729277e-11
9079 3.176837e-09 1.728836e-11
9080 3.176103e-09 1.728034e-11
9081 3.175441e-09 1.727565e-11
9082 3.174752e-09 1.726953e-11
9083 3.174046e-09 1.726289e-11
9084 3.173319e-09 1.726034e-11
9085 3.172656e-09 1.725789e-11
9086 3.171827e-09 1.725792e-11
9087 3.171151e-09 1.725419e-11
9088 3.170506e-09 1.724985e-11
9089 3.169772e-09 1.724400e-11
9090 3.168919e-09 1.724394e-11
9091 3.168176e-09 1.724682e-11
9092 3.167542e-09 1.724325e-11
9093 3.166831e-09 1.723564e-11
9094 3.166082e-09 1.722657e-11
9095 3.165424e-09 1.722237e-11
9096 3.164733e-09 1.722053e-11
9097 3.164028e-09 1.721464e-11
9098 3.163320e-09 1.720080e-11
9099 3.162681e-09 1.719688e-11
9100 3.162030e-09 1.719300e-11
9101 3.161343e-09 1.718614e-11
9102 3.160651e-09 1.718202e-11
9103 3.159990e-09 1.717499e-11
9104 3.159324e-09 1.717265e-11
9105 3.158590e-09 1.717166e-11
9106 3.157901e-09 1.717233e-11
9107 3.157148e-09 1.716189e-11
9108 3.156463e-09 1.715737e-11
9109 3.155776e-09 1.715345e-11
9110 3.155015e-09 1.714549e-11
9111 3.154381e-09 1.714292e-11
9112 3.153663e-09 1.713835e-11
9113 3.153022e-09 1.713546e-11
9114 3.152351e-09 1.713199e-11
9115 3.151706e-09 1.712749e-11
9116 3.150985e-09 1.711646e-11
9117 3.150326e-09 1.711242e-11
9118 3.149498e-09 1.709365e-11
9119 3.148851e-09 1.709095e-11
9120 3.148087e-09 1.709005e-11
9121 3.147439e-09 1.708520e-11
9122 3.146759e-09 1.708039e-11
9123 3.145995e-09 1.707417e-11
9124 3.145294e-09 1.707048e-11
9125 3.144621e-09 1.706498e-11
9126 3.143795e-09 1.705776e-11
9127 3.142947e-09 1.705532e-11
9128 3.142269e-09 1.705622e-11
9129 3.141531e-09 1.705353e-11
9130 3.140863e-09 1.704769e-11
9131 3.140203e-09 1.704332e-11
9132 3.139530e-09 1.703728e-11
9133 3.138807e-09 1.702272e-11
9134 3.138104e-09 1.702204e-11
9135 3.137282e-09 1.702003e-11
9136 3.136535e-09 1.700852e-11
9137 3.135814e-09 1.700713e-11
9138 3.135144e-09 1.700182e-11
9139 3.134352e-09 1.699520e-11
9140 3.133646e-09 1.699563e-11
9141 3.132942e-09 1.699641e-11
9142 3.132273e-09 1.699424e-11
9143 3.131546e-09 1.699399e-11
9144 3.130893e-09 1.698852e-11
9145 3.130094e-09 1.696837e-11
9146 3.129308e-09 1.696952e-11
9147 3.128466e-09 1.699150e-11
9148 3.127748e-09 1.698926e-11
9149 3.127054e-09 1.698242e-11
9150 3.126372e-09 1.697325e-11
9151 3.125651e-09 1.696706e-11
9152 3.124931e-09 1.695497e-11
9153 3.124285e-09 1.695152e-11
9154 3.123544e-09 1.694592e-11
9155 3.122923e-09 1.694212e-11
9156 3.122204e-09 1.694016e-11
9157 3.121551e-09 1.693879e-11
9158 3.120919e-09 1.693672e-11
9159 3.120187e-09 1.693724e-11
9160 3.119548e-09 1.693308e-11
9161 3.118893e-09 1.693108e-11
9162 3.118143e-09 1.692616e-11
9163 3.117499e-09 1.692411e-11
9164 3.116774e-09 1.692278e-11
9165 3.116106e-09 1.691678e-11
9166 3.115428e-09 1.691177e-11
9167 3.114772e-09 1.690821e-11
9168 3.114137e-09 1.690518e-11
9169 3.113442e-09 1.690146e-11
9170 3.112813e-09 1.689717e-11
9171 3.112102e-09 1.688847e-11
9172 3.111417e-09 1.688795e-11
9173 3.110769e-09 1.688536e-11
9174 3.109994e-09 1.688534e-11
9175 3.109362e-09 1.688414e-11
9176 3.108599e-09 1.687363e-11
9177 3.107884e-09 1.687521e-11
9178 3.107205e-09 1.687618e-11
9179 3.106539e-09 1.687522e-11
9180 3.105861e-09 1.687722e-11
9181 3.105200e-09 1.687582e-11
9182 3.104521e-09 1.687807e-11
9183 3.103900e-09 1.687484e-11
9184 3.103231e-09 1.686764e-11
9185 3.102599e-09 1.686112e-11
9186 3.101958e-09 1.685872e-11
9187 3.101215e-09 1.685322e-11
9188 3.100486e-09 1.684425e-11
9189 3.099799e-09 1.683626e-11
9190 3.099059e-09 1.683648e-11
9191 3.098396e-09 1.683047e-11
9192 3.097731e-09 1.682486e-11
9193 3.096996e-09 1.681753e-11
9194 3.096301e-09 1.682242e-11
9195 3.095628e-09 1.681485e-11
9196 3.094955e-09 1.680986e-11
9197 3.094290e-09 1.680647e-11
9198 3.093625e-09 1.680282e-11
9199 3.092945e-09 1.679697e-11
9200 3.092279e-09 1.679471e-11
9201 3.091534e-09 1.679080e-11
9202 3.090807e-09 1.678434e-11
9203 3.090155e-09 1.678270e-11
9204 3.089544e-09 1.677902e-11
9205 3.088839e-09 1.677538e-11
9206 3.088163e-09 1.677429e-11
9207 3.087502e-09 1.677288e-11
9208 3.086726e-09 1.676771e-11
9209 3.086030e-09 1.677250e-11
9210 3.085350e-09 1.676744e-11
9211 3.084631e-09 1.676803e-11
9212 3.083926e-09 1.675940e-11
9213 3.083267e-09 1.675592e-11
9214 3.082597e-09 1.675659e-11
9215 3.081850e-09 1.677363e-11
9216 3.081200e-09 1.677312e-11
9217 3.080444e-09 1.679272e-11
9218 3.079791e-09 1.679085e-11
9219 3.078996e-09 1.678732e-11
9220 3.078325e-09 1.678142e-11
9221 3.077632e-09 1.678310e-11
9222 3.076907e-09 1.678078e-11
9223 3.076201e-09 1.677724e-11
9224 3.075500e-09 1.677166e-11
9225 3.074792e-09 1.676857e-11
9226 3.074064e-09 1.676914e-11
9227 3.073437e-09 1.676800e-11
9228 3.072836e-09 1.676350e-11
9229 3.072121e-09 1.675293e-11
9230 3.071497e-09 1.675090e-11
9231 3.070812e-09 1.675391e-11
9232 3.070125e-09 1.675810e-11
9233 3.069444e-09 1.675297e-11
9234 3.068779e-09 1.675567e-11
9235 3.068143e-09 1.675017e-11
9236 3.067501e-09 1.674631e-11
9237 3.066839e-09 1.674154e-11
9238 3.066173e-09 1.673959e-11
9239 3.065506e-09 1.673553e-11
9240 3.064692e-09 1.672512e-11
9241 3.064009e-09 1.672211e-11
9242 3.063358e-09 1.671865e-11
9243 3.062741e-09 1.671578e-11
9244 3.062098e-09 1.670954e-11
9245 3.061475e-09 1.670331e-11
9246 3.060810e-09 1.670397e-11
9247 3.060155e-09 1.668847e-11
9248 3.059415e-09 1.667313e-11
9249 3.058709e-09 1.667040e-11
9250 3.058036e-09 1.666778e-11
9251 3.057414e-09 1.666518e-11
9252 3.056762e-09 1.666413e-11
9253 3.056088e-09 1.666271e-11
9254 3.055426e-09 1.665420e-11
9255 3.054744e-09 1.664936e-11
9256 3.054123e-09 1.664353e-11
9257 3.053482e-09 1.664110e-11
9258 3.052847e-09 1.663589e-11
9259 3.052222e-09 1.663091e-11
9260 3.051493e-09 1.661951e-11
9261 3.050858e-09 1.661451e-11
9262 3.050180e-09 1.662631e-11
9263 3.049260e-09 1.661366e-11
9264 3.048541e-09 1.661421e-11
9265 3.047862e-09 1.661336e-11
9266 3.047152e-09 1.660764e-11
9267 3.046519e-09 1.660782e-11
9268 3.045904e-09 1.660541e-11
9269 3.045147e-09 1.660225e-11
9270 3.044476e-09 1.658886e-11
9271 3.043746e-09 1.659067e-11
9272 3.043048e-09 1.658203e-11
9273 3.042440e-09 1.657869e-11
9274 3.041745e-09 1.658326e-11
9275 3.041090e-09 1.658416e-11
9276 3.040423e-09 1.657744e-11
9277 3.039748e-09 1.657405e-11
9278 3.039109e-09 1.656321e-11
9279 3.038465e-09 1.655942e-11
9280 3.037776e-09 1.654567e-11
9281 3.037058e-09 1.652350e-11
9282 3.036454e-09 1.652085e-11
9283 3.035744e-09 1.651835e-11
9284 3.035006e-09 1.653093e-11
9285 3.034361e-09 1.653285e-11
9286 3.033708e-09 1.652954e-11
9287 3.033072e-09 1.652803e-11
9288 3.032383e-09 1.652548e-11
9289 3.031731e-09 1.652738e-11
9290 3.030981e-09 1.653461e-11
9291 3.030226e-09 1.653107e-11
9292 3.029560e-09 1.652630e-11
9293 3.028849e-09 1.652446e-11
9294 3.028213e-09 1.651824e-11
9295 3.027511e-09 1.651480e-11
9296 3.026879e-09 1.650999e-11
9297 3.026187e-09 1.650453e-11
9298 3.025489e-09 1.649646e-11
9299 3.024877e-09 1.649431e-11
9300 3.024263e-09 1.649269e-11
9301 3.023625e-09 1.648916e-11
9302 3.022987e-09 1.648335e-11
9303 3.022283e-09 1.647484e-11
9304 3.021614e-09 1.646706e-11
9305 3.021012e-09 1.646263e-11
9306 3.020289e-09 1.645990e-11
9307 3.019541e-09 1.645346e-11
9308 3.018902e-09 1.644881e-11
9309 3.018234e-09 1.644452e-11
9310 3.017652e-09 1.644082e-11
9311 3.016994e-09 1.644015e-11
9312 3.016321e-09 1.643970e-11
9313 3.015689e-09 1.643558e-11
9314 3.015058e-09 1.643398e-11
9315 3.014373e-09 1.643286e-11
9316 3.013641e-09 1.643205e-11
9317 3.012963e-09 1.642050e-11
9318 3.012191e-09 1.640263e-11
9319 3.011608e-09 1.639918e-11
9320 3.010890e-09 1.639745e-11
9321 3.010270e-09 1.639542e-11
9322 3.009647e-09 1.638945e-11
9323 3.008994e-09 1.638345e-11
9324 3.008342e-09 1.638070e-11
9325 3.007623e-09 1.638517e-11
9326 3.006944e-09 1.637861e-11
9327 3.006276e-09 1.637826e-11
9328 3.005595e-09 1.637438e-11
9329 3.004940e-09 1.637091e-11
9330 3.004216e-09 1.637164e-11
9331 3.003605e-09 1.636660e-11
9332 3.003000e-09 1.636337e-11
9333 3.002393e-09 1.636039e-11
9334 3.001707e-09 1.635621e-11
9335 3.000950e-09 1.635321e-11
9336 3.000235e-09 1.634609e-11
9337 2.999529e-09 1.634234e-11
9338 2.998843e-09 1.633224e-11
9339 2.998219e-09 1.632699e-11
9340 2.997451e-09 1.631641e-11
9341 2.996723e-09 1.630139e-11
9342 2.996085e-09 1.630145e-11
9343 2.995395e-09 1.630153e-11
9344 2.994729e-09 1.629655e-11
9345 2.994135e-09 1.629350e-11
9346 2.993402e-09 1.629888e-11
9347 2.992746e-09 1.629670e-11
9348 2.992134e-09 1.629315e-11
9349 2.991500e-09 1.628625e-11
9350 2.990845e-09 1.628267e-11
9351 2.990205e-09 1.628275e-11
9352 2.989608e-09 1.628172e-11
9353 2.988999e-09 1.627570e-11
9354 2.988280e-09 1.626759e-11
9355 2.987702e-09 1.626453e-11
9356 2.987114e-09 1.626223e-11
9357 2.986461e-09 1.625596e-11
9358 2.985828e-09 1.624786e-11
9359 2.985103e-09 1.623958e-11
9360 2.984334e-09 1.623070e-11
9361 2.983750e-09 1.622756e-11
9362 2.983154e-09 1.622495e-11
9363 2.982465e-09 1.623159e-11
9364 2.981884e-09 1.622903e-11
9365 2.981205e-09 1.622681e-11
9366 2.980590e-09 1.622265e-11
9367 2.979875e-09 1.620061e-11
9368 2.979242e-09 1.619578e-11
9369 2.978562e-09 1.620498e-11
9370 2.977949e-09 1.620544e-11
9371 2.977248e-09 1.620595e-11
9372 2.976629e-09 1.620417e-11
9373 2.975962e-09 1.618453e-11
9374 2.975383e-09 1.617868e-11
9375 2.974764e-09 1.617253e-11
9376 2.974127e-09 1.617061e-11
9377 2.973458e-09 1.617052e-11
9378 2.972788e-09 1.616826e-11
9379 2.972165e-09 1.616572e-11
9380 2.971540e-09 1.616781e-11
9381 2.970830e-09 1.616463e-11
9382 2.970161e-09 1.616432e-11
9383 2.969550e-09 1.615984e-11
9384 2.968953e-09 1.615914e-11
9385 2.968339e-09 1.615629e-11
9386 2.967749e-09 1.615203e-11
9387 2.966974e-09 1.613770e-11
9388 2.966299e-09 1.612803e-11
9389 2.965628e-09 1.611676e-11
9390 2.964987e-09 1.611650e-11
9391 2.964376e-09 1.611111e-11
9392 2.963659e-09 1.611095e-11
9393 2.963003e-09 1.609647e-11
9394 2.962333e-09 1.609243e-11
9395 2.961659e-09 1.608115e-11
9396 2.960978e-09 1.607351e-11
9397 2.960337e-09 1.606990e-11
9398 2.959740e-09 1.606559e-11
9399 2.959095e-09 1.606404e-11
9400 2.958507e-09 1.606295e-11
9401 2.957894e-09 1.606198e-11
9402 2.957180e-09 1.605996e-11
9403 2.956568e-09 1.605669e-11
9404 2.955885e-09 1.606085e-11
9405 2.955295e-09 1.605632e-11
9406 2.954663e-09 1.605274e-11
9407 2.954054e-09 1.604938e-11
9408 2.953110e-09 1.604275e-11
9409 2.952413e-09 1.604439e-11
9410 2.951738e-09 1.603992e-11
9411 2.951083e-09 1.604702e-11
9412 2.950455e-09 1.604623e-11
9413 2.949861e-09 1.604180e-11
9414 2.949232e-09 1.603902e-11
9415 2.948628e-09 1.603524e-11
9416 2.948044e-09 1.603312e-11
9417 2.947389e-09 1.602767e-11
9418 2.946776e-09 1.602517e-11
9419 2.946145e-09 1.602105e-11
9420 2.945429e-09 1.601126e-11
9421 2.944751e-09 1.601660e-11
9422 2.943813e-09 1.602620e-11
9423 2.943142e-09 1.601192e-11
9424 2.942518e-09 1.599542e-11
9425 2.941766e-09 1.597940e-11
9426 2.941153e-09 1.597396e-11
9427 2.940414e-09 1.598726e-11
9428 2.939843e-09 1.598323e-11
9429 2.939230e-09 1.598169e-11
9430 2.938494e-09 1.598595e-11
9431 2.937903e-09 1.598392e-11
9432 2.937249e-09 1.598153e-11
9433 2.936628e-09 1.598328e-11
9434 2.935994e-09 1.598006e-11
9435 2.935417e-09 1.597894e-11
9436 2.934850e-09 1.597704e-11
9437 2.934269e-09 1.597378e-11
9438 2.933523e-09 1.595400e-11
9439 2.932794e-09 1.594656e-11
9440 2.932161e-09 1.593599e-11
9441 2.931565e-09 1.593004e-11
9442 2.930930e-09 1.593197e-11
9443 2.930227e-09 1.591007e-11
9444 2.929631e-09 1.590754e-11
9445 2.928992e-09 1.590452e-11
9446 2.928250e-09 1.590180e-11
9447 2.927676e-09 1.589819e-11
9448 2.927026e-09 1.589069e-11
9449 2.926404e-09 1.588685e-11
9450 2.925749e-09 1.589275e-11
9451 2.925170e-09 1.589048e-11
9452 2.924533e-09 1.588288e-11
9453 2.923954e-09 1.587953e-11
9454 2.923174e-09 1.588533e-11
9455 2.922605e-09 1.588147e-11
9456 2.922041e-09 1.587804e-11
9457 2.921348e-09 1.587847e-11
9458 2.920622e-09 1.587661e-11
9459 2.920032e-09 1.587248e-11
9460 2.919414e-09 1.587374e-11
9461 2.918846e-09 1.586997e-11
9462 2.918061e-09 1.586914e-11
9463 2.917403e-09 1.585428e-11
9464 2.916791e-09 1.584914e-11
9465 2.916223e-09 1.584558e-11
9466 2.915559e-09 1.581852e-11
9467 2.914824e-09 1.580775e-11
9468 2.914244e-09 1.580415e-11
9469 2.913639e-09 1.580163e-11
9470 2.913019e-09 1.579582e-11
9471 2.912419e-09 1.578464e-11
9472 2.911862e-09 1.578093e-11
9473 2.911212e-09 1.577789e-11
9474 2.910543e-09 1.576773e-11
9475 2.909757e-09 1.576887e-11
9476 2.909151e-09 1.576335e-11
9477 2.908573e-09 1.576195e-11
9478 2.907901e-09 1.575871e-11
9479 2.907234e-09 1.573546e-11
9480 2.906682e-09 1.573238e-11
9481 2.906003e-09 1.573640e-11
9482 2.905303e-09 1.574474e-11
9483 2.904616e-09 1.573439e-11
9484 2.903998e-09 1.572872e-11
9485 2.903332e-09 1.572564e-11
9486 2.902716e-09 1.572372e-11
9487 2.902079e-09 1.571811e-11
9488 2.901519e-09 1.571442e-11
9489 2.900950e-09 1.571024e-11
9490 2.900399e-09 1.570706e-11
9491 2.899669e-09 1.570055e-11
9492 2.898943e-09 1.570199e-11
9493 2.898364e-09 1.570061e-11
9494 2.897700e-09 1.569039e-11
9495 2.897067e-09 1.569149e-11
9496 2.896465e-09 1.568835e-11
9497 2.895883e-09 1.568707e-11
9498 2.895249e-09 1.569010e-11
9499 2.894669e-09 1.568803e-11
9500 2.894008e-09 1.568921e-11
9501 2.893415e-09 1.568681e-11
9502 2.892855e-09 1.568454e-11
9503 2.892135e-09 1.568527e-11
9504 2.891574e-09 1.568039e-11
9505 2.890987e-09 1.567119e-11
9506 2.890416e-09 1.566673e-11
9507 2.889750e-09 1.565679e-11
9508 2.889177e-09 1.565365e-11
9509 2.888596e-09 1.565013e-11
9510 2.888024e-09 1.564745e-11
9511 2.887393e-09 1.564514e-11
9512 2.886804e-09 1.564522e-11
9513 2.886225e-09 1.564005e-11
9514 2.885594e-09 1.563460e-11
9515 2.885011e-09 1.563214e-11
9516 2.884393e-09 1.562708e-11
9517 2.883780e-09 1.562075e-11
9518 2.883160e-09 1.561494e-11
9519 2.882579e-09 1.561405e-11
9520 2.881923e-09 1.561071e-11
9521 2.881301e-09 1.560795e-11
9522 2.880670e-09 1.560483e-11
9523 2.879916e-09 1.558732e-11
9524 2.879115e-09 1.554385e-11
9525 2.878475e-09 1.554851e-11
9526 2.877877e-09 1.554704e-11
9527 2.877317e-09 1.554433e-11
9528 2.876706e-09 1.553958e-11
9529 2.876104e-09 1.553342e-11
9530 2.875532e-09 1.552696e-11
9531 2.874925e-09 1.552463e-11
9532 2.874332e-09 1.552398e-11
9533 2.873592e-09 1.553268e-11
9534 2.872968e-09 1.553251e-11
9535 2.872351e-09 1.551866e-11
9536 2.871744e-09 1.549547e-11
9537 2.871097e-09 1.548800e-11
9538 2.870487e-09 1.548369e-11
9539 2.869901e-09 1.548247e-11
9540 2.869277e-09 1.547435e-11
9541 2.868727e-09 1.547257e-11
9542 2.867877e-09 1.546096e-11
9543 2.867308e-09 1.545780e-11
9544 2.866763e-09 1.545388e-11
9545 2.866106e-09 1.544526e-11
9546 2.865538e-09 1.544293e-11
9547 2.864962e-09 1.543920e-11
9548 2.864344e-09 1.544274e-11
9549 2.863795e-09 1.543959e-11
9550 2.863018e-09 1.543284e-11
9551 2.862401e-09 1.542538e-11
9552 2.861513e-09 1.543001e-11
9553 2.860882e-09 1.542696e-11
9554 2.860235e-09 1.542489e-11
9555 2.859640e-09 1.542051e-11
9556 2.859043e-09 1.541293e-11
9557 2.858378e-09 1.541147e-11
9558 2.857806e-09 1.540627e-11
9559 2.857114e-09 1.541737e-11
9560 2.856368e-09 1.541017e-11
9561 2.855817e-09 1.540708e-11
9562 2.855275e-09 1.540412e-11
9563 2.854585e-09 1.540763e-11
9564 2.853927e-09 1.540444e-11
9565 2.853309e-09 1.539888e-11
9566 2.852707e-09 1.539717e-11
9567 2.852150e-09 1.539509e-11
9568 2.851527e-09 1.539228e-11
9569 2.850973e-09 1.538830e-11
9570 2.850412e-09 1.538479e-11
9571 2.849856e-09 1.538096e-11
9572 2.849292e-09 1.537759e-11
9573 2.848722e-09 1.537667e-11
9574 2.848088e-09 1.537179e-11
9575 2.847474e-09 1.537461e-11
9576 2.846915e-09 1.537019e-11
9577 2.846320e-09 1.537257e-11
9578 2.845772e-09 1.536886e-11
9579 2.845221e-09 1.536578e-11
9580 2.844550e-09 1.535896e-11
9581 2.843982e-09 1.535532e-11
9582 2.843389e-09 1.535136e-11
9583 2.842792e-09 1.534917e-11
9584 2.842205e-09 1.534743e-11
9585 2.841545e-09 1.534486e-11
9586 2.840946e-09 1.534280e-11
9587 2.840313e-09 1.533745e-11
9588 2.839713e-09 1.534085e-11
9589 2.839119e-09 1.533713e-11
9590 2.838546e-09 1.533701e-11
9591 2.837646e-09 1.523265e-11
9592 2.837068e-09 1.522886e-11
9593 2.836484e-09 1.522516e-11
9594 2.835788e-09 1.520697e-11
9595 2.835168e-09 1.519851e-11
9596 2.834551e-09 1.518404e-11
9597 2.833989e-09 1.518011e-11
9598 2.833393e-09 1.518070e-11
9599 2.832815e-09 1.517656e-11
9600 2.832175e-09 1.515898e-11
9601 2.831587e-09 1.515478e-11
9602 2.830971e-09 1.515212e-11
9603 2.830401e-09 1.514908e-11
9604 2.829863e-09 1.514709e-11
9605 2.829232e-09 1.514444e-11
9606 2.828688e-09 1.514049e-11
9607 2.828122e-09 1.513874e-11
9608 2.827573e-09 1.513573e-11
9609 2.826957e-09 1.513773e-11
9610 2.826313e-09 1.513826e-11
9611 2.825762e-09 1.513442e-11
9612 2.825208e-09 1.513202e-11
9613 2.824491e-09 1.511722e-11
9614 2.823829e-09 1.511929e-11
9615 2.823232e-09 1.512052e-11
9616 2.822587e-09 1.510672e-11
9617 2.821998e-09 1.511048e-11
9618 2.821465e-09 1.510646e-11
9619 2.820911e-09 1.509922e-11
9620 2.820356e-09 1.509631e-11
9621 2.819694e-09 1.510476e-11
9622 2.819132e-09 1.510162e-11
9623 2.818574e-09 1.509755e-11
9624 2.817935e-09 1.509846e-11
9625 2.817200e-09 1.509365e-11
9626 2.816647e-09 1.508904e-11
9627 2.816073e-09 1.508622e-11
9628 2.815530e-09 1.508218e-11
9629 2.814819e-09 1.508204e-11
9630 2.814254e-09 1.507582e-11
9631 2.813691e-09 1.507014e-11
9632 2.813140e-09 1.506597e-11
9633 2.812596e-09 1.506219e-11
9634 2.811967e-09 1.506455e-11
9635 2.811319e-09 1.505494e-11
9636 2.810741e-09 1.504753e-11
9637 2.810002e-09 1.505207e-11
9638 2.809365e-09 1.505459e-11
9639 2.808778e-09 1.504563e-11
9640 2.808228e-09 1.504512e-11
9641 2.807656e-09 1.503886e-11
9642 2.807041e-09 1.502985e-11
9643 2.806450e-09 1.503010e-11
9644 2.805863e-09 1.503137e-11
9645 2.805278e-09 1.502944e-11
9646 2.804700e-09 1.502454e-11
9647 2.804053e-09 1.501647e-11
9648 2.803386e-09 1.501596e-11
9649 2.802741e-09 1.501463e-11
9650 2.802175e-09 1.501160e-11
9651 2.801585e-09 1.500189e-11
9652 2.800841e-09 1.496556e-11
9653 2.800258e-09 1.495841e-11
9654 2.799612e-09 1.496806e-11
9655 2.799034e-09 1.496366e-11
9656 2.798371e-09 1.496636e-11
9657 2.797817e-09 1.496403e-11
9658 2.797230e-09 1.496194e-11
9659 2.796667e-09 1.496042e-11
9660 2.796107e-09 1.495725e-11
9661 2.795510e-09 1.494993e-11
9662 2.794896e-09 1.494559e-11
9663 2.794339e-09 1.494297e-11
9664 2.793767e-09 1.493693e-11
9665 2.793179e-09 1.493157e-11
9666 2.792469e-09 1.492603e-11
9667 2.791848e-09 1.491602e-11
9668 2.791234e-09 1.492920e-11
9669 2.790621e-09 1.492408e-11
9670 2.789778e-09 1.491058e-11
9671 2.789171e-09 1.490020e-11
9672 2.788585e-09 1.488980e-11
9673 2.788035e-09 1.488800e-11
9674 2.787431e-09 1.487976e-11
9675 2.786795e-09 1.487706e-11
9676 2.786175e-09 1.487105e-11
9677 2.785612e-09 1.486883e-11
9678 2.785050e-09 1.486908e-11
9679 2.784488e-09 1.486284e-11
9680 2.783957e-09 1.485983e-11
9681 2.783387e-09 1.486018e-11
9682 2.782830e-09 1.485602e-11
9683 2.782184e-09 1.486460e-11
9684 2.781614e-09 1.485839e-11
9685 2.781079e-09 1.485363e-11
9686 2.780487e-09 1.485150e-11
9687 2.779900e-09 1.484427e-11
9688 2.779300e-09 1.484038e-11
9689 2.778754e-09 1.483695e-11
9690 2.778172e-09 1.483661e-11
9691 2.777552e-09 1.483396e-11
9692 2.776983e-09 1.482684e-11
9693 2.776391e-09 1.482104e-11
9694 2.775770e-09 1.482266e-11
9695 2.775178e-09 1.482788e-11
9696 2.774633e-09 1.482567e-11
9697 2.774022e-09 1.483247e-11
9698 2.773503e-09 1.482949e-11
9699 2.772837e-09 1.483069e-11
9700 2.772228e-09 1.482025e-11
9701 2.771636e-09 1.481343e-11
9702 2.771095e-09 1.481265e-11
9703 2.770555e-09 1.481038e-11
9704 2.769945e-09 1.480846e-11
9705 2.769361e-09 1.480949e-11
9706 2.768804e-09 1.480684e-11
9707 2.768198e-09 1.479954e-11
9708 2.767461e-09 1.482036e-11
9709 2.766901e-09 1.481765e-11
9710 2.766325e-09 1.481481e-11
9711 2.765794e-09 1.481170e-11
9712 2.765211e-09 1.480828e-11
9713 2.764607e-09 1.481229e-11
9714 2.764078e-09 1.481033e-11
9715 2.763547e-09 1.480739e-11
9716 2.762857e-09 1.479088e-11
9717 2.762253e-09 1.478370e-11
9718 2.761684e-09 1.477395e-11
9719 2.761084e-09 1.478160e-11
9720 2.760453e-09 1.478413e-11
9721 2.759864e-09 1.478311e-11
9722 2.759318e-09 1.477912e-11
9723 2.758774e-09 1.477600e-11
9724 2.758243e-09 1.477080e-11
9725 2.757655e-09 1.476791e-11
9726 2.757038e-09 1.476380e-11
9727 2.756417e-09 1.476160e-11
9728 2.755824e-09 1.475602e-11
9729 2.755262e-09 1.474770e-11
9730 2.754743e-09 1.474251e-11
9731 2.754217e-09 1.473775e-11
9732 2.753605e-09 1.473558e-11
9733 2.753044e-09 1.473079e-11
9734 2.752366e-09 1.471525e-11
9735 2.751748e-09 1.471154e-11
9736 2.751153e-09 1.471007e-11
9737 2.750457e-09 1.471471e-11
9738 2.749900e-09 1.471270e-11
9739 2.749346e-09 1.471161e-11
9740 2.748809e-09 1.470836e-11
9741 2.748257e-09 1.470587e-11
9742 2.747572e-09 1.469524e-11
9743 2.747030e-09 1.469165e-11
9744 2.746433e-09 1.468810e-11
9745 2.745866e-09 1.468683e-11
9746 2.745269e-09 1.468588e-11
9747 2.744655e-09 1.467695e-11
9748 2.743869e-09 1.468302e-11
9749 2.743321e-09 1.468608e-11
9750 2.742748e-09 1.468331e-11
9751 2.742163e-09 1.468178e-11
9752 2.741521e-09 1.467854e-11
9753 2.740972e-09 1.467824e-11
9754 2.740427e-09 1.467502e-11
9755 2.739893e-09 1.466913e-11
9756 2.739329e-09 1.467332e-11
9757 2.738771e-09 1.466812e-11
9758 2.738227e-09 1.466385e-11
9759 2.737661e-09 1.466506e-11
9760 2.737090e-09 1.466103e-11
9761 2.736456e-09 1.465935e-11
9762 2.735861e-09 1.464391e-11
9763 2.735321e-09 1.464188e-11
9764 2.734730e-09 1.464717e-11
9765 2.734135e-09 1.464492e-11
9766 2.733579e-09 1.464585e-11
9767 2.732998e-09 1.463685e-11
9768 2.732436e-09 1.463168e-11
9769 2.731846e-09 1.462449e-11
9770 2.731310e-09 1.462322e-11
9771 2.730774e-09 1.461964e-11
9772 2.730203e-09 1.461937e-11
9773 2.729699e-09 1.461607e-11
9774 2.729128e-09 1.461093e-11
9775 2.728564e-09 1.460711e-11
9776 2.728001e-09 1.460763e-11
9777 2.727443e-09 1.460256e-11
9778 2.726891e-09 1.460397e-11
9779 2.726377e-09 1.460183e-11
9780 2.725812e-09 1.460054e-11
9781 2.725227e-09 1.459924e-11
9782 2.724639e-09 1.459349e-11
9783 2.724099e-09 1.458900e-11
9784 2.723530e-09 1.458502e-11
9785 2.722964e-09 1.457997e-11
9786 2.722299e-09 1.457550e-11
9787 2.721767e-09 1.457335e-11
9788 2.721233e-09 1.457324e-11
9789 2.720712e-09 1.456952e-11
9790 2.720025e-09 1.458317e-11
9791 2.719490e-09 1.458123e-11
9792 2.718898e-09 1.457819e-11
9793 2.718285e-09 1.457302e-11
9794 2.717742e-09 1.456709e-11
9795 2.717207e-09 1.456110e-11
9796 2.716637e-09 1.455485e-11
9797 2.716051e-09 1.454559e-11
9798 2.715484e-09 1.454735e-11
9799 2.714967e-09 1.454185e-11
9800 2.714413e-09 1.453440e-11
9801 2.713903e-09 1.453171e-11
9802 2.713313e-09 1.451504e-11
9803 2.712788e-09 1.451061e-11
9804 2.712229e-09 1.450910e-11
9805 2.711693e-09 1.450777e-11
9806 2.711148e-09 1.450213e-11
9807 2.710513e-09 1.450484e-11
9808 2.709874e-09 1.450879e-11
9809 2.709339e-09 1.450145e-11
9810 2.708727e-09 1.450602e-11
9811 2.708210e-09 1.449958e-11
9812 2.707671e-09 1.448996e-11
9813 2.707092e-09 1.448495e-11
9814 2.706562e-09 1.448326e-11
9815 2.705945e-09 1.448456e-11
9816 2.705431e-09 1.447976e-11
9817 2.704891e-09 1.448248e-11
9818 2.704375e-09 1.447914e-11
9819 2.703855e-09 1.447146e-11
9820 2.703230e-09 1.446225e-11
9821 2.702687e-09 1.445870e-11
9822 2.702154e-09 1.445418e-11
9823 2.701570e-09 1.445303e-11
9824 2.701022e-09 1.444936e-11
9825 2.700507e-09 1.444529e-11
9826 2.700005e-09 1.444287e-11
9827 2.699486e-09 1.444266e-11
9828 2.698945e-09 1.443767e-11
9829 2.698373e-09 1.442678e-11
9830 2.697764e-09 1.441450e-11
9831 2.697222e-09 1.440692e-11
9832 2.696645e-09 1.440125e-11
9833 2.696128e-09 1.439731e-11
9834 2.695610e-09 1.439442e-11
9835 2.695059e-09 1.439170e-11
9836 2.694512e-09 1.438949e-11
9837 2.693921e-09 1.438411e-11
9838 2.693295e-09 1.438586e-11
9839 2.692692e-09 1.439157e-11
9840 2.692141e-09 1.438501e-11
9841 2.691603e-09 1.438199e-11
9842 2.691073e-09 1.437831e-11
9843 2.690548e-09 1.437607e-11
9844 2.689990e-09 1.437169e-11
9845 2.689462e-09 1.436694e-11
9846 2.688876e-09 1.436301e-11
9847 2.688336e-09 1.435729e-11
9848 2.687779e-09 1.434915e-11
9849 2.687192e-09 1.434929e-11
9850 2.686666e-09 1.434732e-11
9851 2.686032e-09 1.434872e-11
9852 2.685532e-09 1.434604e-11
9853 2.685001e-09 1.434378e-11
9854 2.684429e-09 1.434622e-11
9855 2.683841e-09 1.435153e-11
9856 2.683325e-09 1.434923e-11
9857 2.682758e-09 1.434863e-11
9858 2.682203e-09 1.434719e-11
9859 2.681683e-09 1.434419e-11
9860 2.681170e-09 1.433956e-11
9861 2.680597e-09 1.433628e-11
9862 2.680072e-09 1.433336e-11
9863 2.679468e-09 1.432825e-11
9864 2.678955e-09 1.432510e-11
9865 2.678312e-09 1.431602e-11
9866 2.677725e-09 1.431392e-11
9867 2.677232e-09 1.431069e-11
9868 2.676720e-09 1.430737e-11
9869 2.676176e-09 1.430750e-11
9870 2.675643e-09 1.430506e-11
9871 2.675111e-09 1.430181e-11
9872 2.674485e-09 1.430539e-11
9873 2.673971e-09 1.430121e-11
9874 2.673476e-09 1.429745e-11
9875 2.672950e-09 1.429551e-11
9876 2.672408e-09 1.429967e-11
9877 2.671837e-09 1.429654e-11
9878 2.671291e-09 1.429510e-11
9879 2.670767e-09 1.429446e-11
9880 2.670170e-09 1.429119e-11
9881 2.669496e-09 1.429055e-11
9882 2.668969e-09 1.428887e-11
9883 2.668468e-09 1.428565e-11
9884 2.667957e-09 1.428328e-11
9885 2.667391e-09 1.427918e-11
9886 2.666877e-09 1.427496e-11
9887 2.666379e-09 1.427221e-11
9888 2.665866e-09 1.426461e-11
9889 2.665334e-09 1.426047e-11
9890 2.664831e-09 1.425791e-11
9891 2.664285e-09 1.424642e-11
9892 2.663696e-09 1.424491e-11
9893 2.663070e-09 1.424333e-11
9894 2.662525e-09 1.424075e-11
9895 2.661872e-09 1.422442e-11
9896 2.661368e-09 1.422070e-11
9897 2.660815e-09 1.422104e-11
9898 2.660265e-09 1.421959e-11
9899 2.659657e-09 1.420883e-11
9900 2.659097e-09 1.421033e-11
9901 2.658524e-09 1.420269e-11
9902 2.657930e-09 1.420044e-11
9903 2.657447e-09 1.419749e-11
9904 2.656847e-09 1.420195e-11
9905 2.656280e-09 1.419634e-11
9906 2.655674e-09 1.418255e-11
9907 2.655053e-09 1.417824e-11
9908 2.654452e-09 1.417166e-11
9909 2.653854e-09 1.416893e-11
9910 2.653292e-09 1.416390e-11
9911 2.652705e-09 1.415615e-11
9912 2.652101e-09 1.414762e-11
9913 2.651572e-09 1.414437e-11
9914 2.651044e-09 1.414565e-11
9915 2.650557e-09 1.414249e-11
9916 2.650001e-09 1.413032e-11
9917 2.649412e-09 1.413260e-11
9918 2.648813e-09 1.413342e-11
9919 2.648165e-09 1.413316e-11
9920 2.647593e-09 1.413971e-11
9921 2.647071e-09 1.412908e-11
9922 2.646459e-09 1.413323e-11
9923 2.645918e-09 1.413181e-11
9924 2.645373e-09 1.412274e-11
9925 2.644850e-09 1.412161e-11
9926 2.644301e-09 1.412065e-11
9927 2.643739e-09 1.410890e-11
9928 2.643259e-09 1.410575e-11
9929 2.642778e-09 1.410290e-11
9930 2.642223e-09 1.410186e-11
9931 2.641645e-09 1.410388e-11
9932 2.641032e-09 1.410161e-11
9933 2.640482e-09 1.409671e-11
9934 2.639964e-09 1.409321e-11
9935 2.639399e-09 1.409741e-11
9936 2.638880e-09 1.409837e-11
9937 2.638239e-09 1.408913e-11
9938 2.637558e-09 1.408219e-11
9939 2.637040e-09 1.407539e-11
9940 2.636537e-09 1.407390e-11
9941 2.636000e-09 1.407199e-11
9942 2.635493e-09 1.407114e-11
9943 2.634952e-09 1.406642e-11
9944 2.634433e-09 1.406298e-11
9945 2.633885e-09 1.406056e-11
9946 2.633307e-09 1.405559e-11
9947 2.632800e-09 1.404974e-11
9948 2.632316e-09 1.404832e-11
9949 2.631823e-09 1.404608e-11
9950 2.631294e-09 1.403983e-11
9951 2.630803e-09 1.403625e-11
9952 2.630315e-09 1.403423e-11
9953 2.629790e-09 1.403216e-11
9954 2.629284e-09 1.402962e-11
9955 2.628785e-09 1.402688e-11
9956 2.628289e-09 1.402338e-11
9957 2.627702e-09 1.400174e-11
9958 2.627140e-09 1.400731e-11
9959 2.626638e-09 1.400445e-11
9960 2.626085e-09 1.400158e-11
9961 2.625564e-09 1.399965e-11
9962 2.625087e-09 1.399738e-11
9963 2.624539e-09 1.399214e-11
9964 2.624004e-09 1.398955e-11
9965 2.623478e-09 1.398725e-11
9966 2.622895e-09 1.398161e-11
9967 2.622386e-09 1.397827e-11
9968 2.621825e-09 1.397595e-11
9969 2.621322e-09 1.397214e-11
9970 2.620791e-09 1.396903e-11
9971 2.620295e-09 1.396366e-11
9972 2.619761e-09 1.395505e-11
9973 2.619267e-09 1.394944e-11
9974 2.618777e-09 1.394646e-11
9975 2.618221e-09 1.395141e-11
9976 2.617688e-09 1.394952e-11
9977 2.617150e-09 1.394912e-11
9978 2.616635e-09 1.394633e-11
9979 2.616052e-09 1.395092e-11
9980 2.615509e-09 1.395318e-11
9981 2.614985e-09 1.395057e-11
9982 2.614495e-09 1.394804e-11
9983 2.613939e-09 1.394506e-11
9984 2.613461e-09 1.394227e-11
9985 2.612963e-09 1.393909e-11
9986 2.612396e-09 1.393946e-11
9987 2.611843e-09 1.393230e-11
9988 2.611338e-09 1.393052e-11
9989 2.610790e-09 1.393126e-11
9990 2.610282e-09 1.392998e-11
9991 2.609680e-09 1.391515e-11
9992 2.609147e-09 1.391499e-11
9993 2.608647e-09 1.391262e-11
9994 2.608172e-09 1.391001e-11
9995 2.607607e-09 1.390329e-11
9996 2.607081e-09 1.389801e-11
9997 2.606505e-09 1.388604e-11
9998 2.606031e-09 1.388303e-11
9999 2.605539e-09 1.387972e-11
10000 2.605044e-09 1.387811e-11


==> anc/stop-mean.py <==
# test the beta*sqrt(gamma) component of the approximation in Eq. (5)
import numpy as np

iter, mean, error = np.loadtxt("stop-head.txt", skiprows=1, unpack=True)
mean[0] = -1.0/np.sqrt(np.pi)

p_res = 0.0
n_ave = 0.0
for i in range(10000):
    p_res -= mean[i]
    n_ave += (i+1)*mean[i]
    print(i+1, n_ave, n_ave + p_res*(i+1), 1.4*np.sqrt(np.log(i+1)))


==> anc/stop-mean.txt <==
1 -0.5641895835477563 0.0 0.0
2 0.00036461645224372674 0.5641895835477563 1.1655764556207766
3 0.2976678564522437 0.8461020670955125 1.467405903555487
4 0.4954542164522437 1.0289134706432688 1.6483740315216644
5 0.6419458164522437 1.162278284191025 1.7760907376513273
6 0.7573326564522437 1.266344777738781 1.8739926786641905
7 0.8519068564522436 1.3511801312865375 1.9529423678512414
8 0.9317923444522436 1.4225048848342936 2.018837641241236
9 1.0007339734522436 1.48384395238205 2.0752253303145154
10 1.0611922334522437 1.5375228389298063 2.124397981139205
11 1.1149117014522436 1.5851558994775625 2.1679194483847426
12 1.1631693894522437 1.6279053720253187 2.20690213502649
13 1.2069195634522436 1.666633370573075 2.242164298311926
14 1.2468695574522437 1.7019959711208315 2.2743245955768727
15 1.2835987074522437 1.7345050006685876 2.3038616265219427
16 1.3175693794522436 1.7645654202163439 2.331152911241553
17 1.3491444824522436 1.7925026727641002 2.3565012527792515
18 1.3786089344522436 1.8185825663118564 2.3801530718582957
19 1.4062120964522435 1.8430255458596125 2.4023114700567496
20 1.4321777164522436 1.866015727407369 2.4231457356431996
21 1.4566638844522435 1.8877076279551253 2.4427983907678317
22 1.4798219644522435 1.9082335205028813 2.461390503065757
23 1.5017886687522435 1.9277067730506376 2.4790257488015595
24 1.5226657935522434 1.9462249514983938 2.495793562673398
25 1.5425638235522434 1.9638732497461502 2.511771609191742
26 1.5615592415522435 1.9807256267939064 2.5270277431247377
27 1.5797348531522435 1.9968474108416627 2.5416215802846187
28 1.5971430999522436 2.012296024089419 2.555605767708196
29 1.6138493677522436 2.027122914237175 2.56902701947128
30 1.6299021007522436 2.041373726184932 2.581926967994607
31 1.6453493604522436 2.055089447032688 2.5943428687802403
32 1.6602302404522435 2.0683068691804443 2.6063081877413237
33 1.6745847157522435 2.0810592638282004 2.61785309375341
34 1.6884444927522435 2.0933766743759565 2.629004874139201
35 1.7018391012522436 2.105286444423713 2.6397882870638036
36 1.7147992812522437 2.1168135113714692 2.6502258619547834
37 1.7273508911522437 2.127980573319226 2.660338156848238
38 1.7395148887522438 2.138808402566982 2.670143979837738
39 1.7513166475522437 2.149316126614738 2.6796605804493425
40 1.7627799355522438 2.1595212414624942 2.688903815695778
41 1.7739149738522437 2.1694397741102507 2.697888294711336
42 1.7847407972522438 2.179086720458007 2.7066275051871105
43 1.7952754231522439 2.1884759091057635 2.715133924276919
44 1.8055373451522438 2.1976201064535195 2.7234191161993024
45 1.8155341491522439 2.206531078301276 2.731493818398611
46 1.8252835777522438 2.215219898949032 2.7393680178315996
47 1.8347944366522437 2.2236967754967885 2.747051018702003
48 1.8440765422522438 2.231971293344545 2.75455150276401
49 1.8531418901522438 2.240052433992301 2.7618775831482516
50 1.861997290152244 2.2479485675400572 2.7690368525245677
51 1.8706547033522438 2.2556675930878134 2.776036426299136
52 1.879121213352244 2.2632168654355698 2.782882981445608
53 1.8874020923522439 2.270603320283326 2.7895827914873146
54 1.895506158552244 2.2778335321310825 2.7961417580777224
55 1.9034406290522439 2.2849136686788385 2.802565439567048
56 1.9112140170522438 2.2918495421265948 2.808859076892412
57 1.918831343152244 2.2986466050743513 2.815027617085793
58 1.9262996261522438 2.305310030722107 2.8210757346570796
59 1.9336243876522439 2.3118446928698635 2.8270078510777448
60 1.940811301652244 2.31825520651762 2.8328281525633203
61 1.9478638288522439 2.324545938265376 2.838540606329191
62 1.954785713452244 2.3307210548131323 2.8441489754737495
63 1.961582972452244 2.3367845280608885 2.849656832625185
64 1.968256079652244 2.3427401083086448 2.855067572472665
65 1.974812863652244 2.348591421256401 2.860384423289193
66 1.981256186912244 2.3543418606041575 2.865610457541602
67 1.987588074172244 2.3599946738419137 2.8707486016727923
68 1.993812604452244 2.36555298129967 2.875801645132217
69 1.999934677062244 2.371019751547426 2.8807722487226632
70 2.005958872862244 2.3763977961051825 2.8856629523242567
71 2.011885114352244 2.381689780722939 2.890476182050455
72 2.017716076832244 2.386898297150695 2.8952142568852253
73 2.023455620802244 2.3920258279884514 2.8998793948457315
74 2.029107582442244 2.397074734936208 2.9044737187105296
75 2.034672437692244 2.4020472640239636 2.9089992613493676
76 2.040154032692244 2.40694559504172 2.913457970687274
77 2.0455543868822437 2.411771799809476 2.917851714332519
78 2.0508751303622437 2.4165278701072324 2.922182283895308
79 2.0561182805722438 2.4212157257449887 2.9264513990215795
80 2.061286282972244 2.4258372123927447 2.930660711164089
81 2.0663808816522438 2.4303940990105013 2.934811807110974
82 2.0714051577722437 2.434888089348257 2.9389062122902008
83 2.0763602519622437 2.4393208080260136 2.942945393866718
84 2.081247751642244 2.44369382677377 2.9469307636476447
85 2.086069684342244 2.4480086610015266 2.9508636808095727
86 2.090827046102244 2.4522667666092826 2.9547454544608196
87 2.095522241222244 2.4564695540570387 2.95857734605046
88 2.100156522742244 2.4606183737447953 2.9623605716349393
89 2.104730792552244 2.4647145311425516 2.966096304012227
90 2.109247361552244 2.468759292250308 2.96978567473266
91 2.113706635462244 2.4727538692580637 2.973429775994891
92 2.118111505302244 2.4766994432558205 2.977029662434709
93 2.1224605954322437 2.4805971382335765 2.980586352813886
94 2.1267564114122437 2.4844480688013326 2.984100831615649
95 2.1309997412622437 2.488253299199089 2.9875740505528996
96 2.1351931873422436 2.492013862966845 2.991006929994806
97 2.1393367605922435 2.495730745004601 2.994400360317008
98 2.1434313985522437 2.4994049097923576 2.9977552031802595
99 2.1474786175522436 2.503037292560114 3.0010722927420117
100 2.1514793695522436 2.5066287943278702 3.004352436805086
101 2.1554350143522436 2.5101802885756266 3.0075964179073074
102 2.1593461043922435 2.5136926180233825 3.010804994355691
103 2.1632136678722436 2.517166603451139 3.0139789012085147
104 2.1670380723522435 2.520603039718895 3.017118851208399
105 2.1708212475522437 2.5240027028666514 3.0202255356692724
106 2.1745630581522435 2.5273663357744076 3.0232996253199333
107 2.1782651864622435 2.530694668582164 3.0263417711067158
108 2.1819286847022434 2.5339884020599204 3.029352604957612
109 2.1855534110322434 2.5372482142576764 3.032332740510039
110 2.1891415901322433 2.5404747720854326 3.0352827738043016
111 2.1926925012222434 2.543668710103189 3.0382032839446693
112 2.196207164262243 2.5468306579309448 3.04109483372985
113 2.1996866116722433 2.549961224838701 3.0439579702545476
114 2.203132058752243 2.5530610001764575 3.046793225483674
115 2.206543350902243 2.5561305522942135 3.0496011168006825
116 2.209921852062243 2.55917044100197 3.052382147531412
117 2.213267668302243 2.562181204699726 3.055136807444734
118 2.216581077622243 2.565163371677482 3.0578655732312208
119 2.219862648992243 2.5681174589152387 3.0605689089609793
120 2.223113326592243 2.5710439699229948 3.063247266521723
121 2.226333533472243 2.5739433919507513 3.0659010860381017
122 2.229523479672243 2.5768162006985076 3.068530796273223
123 2.232684403782243 2.5796628623462636 3.071136815013284
124 2.2358162407822433 2.58248382542402 3.073719549436134
125 2.238919493282243 2.5852795317517763 3.0762793964645847
126 2.2419947311822432 2.5880504120595327 3.0788167431051976
127 2.2450424416222434 2.590796885717289 3.0813319667732717
128 2.2480625619422434 2.593519361655045 3.083825435604689
129 2.2510556096222434 2.596218242902802 3.086297508755252
130 2.2540226555222436 2.598893922230558 3.08874853668811
131 2.2569637653422436 2.6015467781283146 3.091178861449828
132 2.2598796466622435 2.6041771828060707 3.0935888169356454
133 2.2627707847022434 2.6067854974738265 3.0959787291444103
134 2.2656382775022434 2.609372074261583 3.098348916423679
135 2.2684819647522434 2.6119372518493393 3.100699689705425
136 2.2713010271522434 2.6144813650870953 3.1030313527327857
137 2.2740966957322435 2.6170047499248517 3.1053442022782476
138 2.2768689045922437 2.619507728422608 3.107638528353663
139 2.279618844452244 2.621990618450365 3.1099146144124528
140 2.282345887652244 2.624453724738121 3.112172737544341
141 2.285050617332244 2.6268973521458774 3.114413168662952
142 2.287734079372244 2.6293217970736333 3.116636172686583
143 2.2903958742222437 2.6317273443813898 3.118842008712435
144 2.2930372734222435 2.6341142777391457 3.1210309301846015
145 2.2956581266722433 2.636482868046902 3.1232031850560613
146 2.2982576420722434 2.6388333835046582 3.1253590159449423
147 2.3008373450722432 2.6411660940624144 3.1274986602852963
148 2.3033974934722434 2.6434812556201708 3.1296223504726037
149 2.3059380477722433 2.645779118877927 3.1317303140042405
150 2.3084589447722434 2.648059931435683 3.133822773615104
151 2.3109611627522435 2.6503239380134396 3.1358999474085985
152 2.3134450266722437 2.652571373611196 3.137962048983177
153 2.3159110669022436 2.654802467998952 3.140009287554604
154 2.3183592896022436 2.6570174444767085 3.1420418680741213
155 2.3207895733522435 2.6592165234044645 3.144059991342678
156 2.3232026858722437 2.661399923082221 3.1460638541213832
157 2.3255986958422437 2.6635678540899774 3.1480536492383164
158 2.327977441142244 2.665720523887734 3.150029565691861
159 2.3303388630322437 2.66785813833549 3.1519917887506708
160 2.332683757432244 2.6699809010732465 3.1539405000504206
161 2.3350127930922437 2.6720890082210027 3.1558758776874525
162 2.337325929532244 2.674182649308759 3.1577980963094316
163 2.339622886412244 2.6762620117765152 3.159707327203147
164 2.341904446212244 2.678327282484272 3.1616037383795317
165 2.344170386262244 2.680378641242028 3.1634874946560383
166 2.346421103902244 2.6824162670297844 3.1653587577364473
167 2.348657193822244 2.6844403342775403 3.1672176862882098
168 2.3508781555022438 2.6864510117652967 3.1690644360174165
169 2.3530841192622436 2.6884484692430526 3.17089915974148
170 2.3552757966622435 2.690432873680809 3.1727220074596056
171 2.3574524300122435 2.692404385898565 3.1745331264211454
172 2.3596149034522433 2.694363169266321 3.176332661191892
173 2.3617633368222433 2.6963093801140774 3.1781207537184057
174 2.3638973406822434 2.698243172271834 3.1798975433904277
175 2.3660173326822433 2.70016470003959 3.1816631671014592
176 2.3681238379622433 2.7020741135673463 3.183417759307561
177 2.370216579762243 2.7039715583151023 3.1851614520844467
178 2.372296232082243 2.7058571796628588 3.1868943751829124
179 2.3743627477022433 2.707731117570615 3.188616656082678
180 2.3764163965022433 2.7095935106983715 3.1903284200446844
181 2.3784572004622433 2.7114444946661274 3.192029790161899
182 2.3804853556822434 2.7132842034738838 3.1937208874086846
183 2.3825009231722434 2.71511276857164 3.1954018306887764
184 2.3845045212522433 2.7169303196393964 3.197072736881914
185 2.3864961073022433 2.7187369815871527 3.198733720889176
186 2.3884756067222432 2.7205328782049087 3.2003848956770615
187 2.3904430038022433 2.7223181323526653 3.2020263723203453
188 2.3923987377222433 2.7240928656604213 3.2036582600437735
189 2.3943426424122434 2.7258571961281777 3.2052806662626123
190 2.3962751780122433 2.727611241385934 3.206893696622099
191 2.3981962445522433 2.72935511540369 3.2084974550358294
192 2.4001063398482434 2.7310889314814464 3.2100920437231157
193 2.4020052286342435 2.732812799146203 3.2116775632453476
194 2.4038928849122434 2.734526828008959 3.2132541125413847
195 2.4057697581572435 2.7362311266847152 3.2148217889620168
196 2.4076358159452433 2.7379258003694718 3.2163806883035178
197 2.4094911487462434 2.739610953351228 3.2179309048403226
198 2.4113355844822433 2.741286688399984 3.2194725313568506
199 2.4131697149462434 2.7429531081167404 3.221005659178512
200 2.4149936159462433 2.7446103110974964 3.2225303782019106
201 2.4168073975352433 2.746258394573253 3.2240467769242724
202 2.4186110860372434 2.747897454260009 3.2255549424721264
203 2.4204047349642432 2.749527584795765 3.2270549606292582
204 2.422188707416243 2.7511488796225216 3.228546915863956
205 2.4239627821312433 2.752761429486278 3.2300308913555735
206 2.4257269175152434 2.754365325327034 3.2315069690204257
207 2.4274812719092433 2.7559606574037905 3.232975229537047
208 2.429226346357243 2.7575475143385466 3.234435752370818
209 2.430962087595243 2.7591259814923026 3.2358886157979896
210 2.432688728385243 2.7606961436640587 3.237333896929113
211 2.434406026157243 2.7622580837368154 3.2387716717319064
212 2.436114090229243 2.7638118849575717 3.240202015053559
213 2.437812968644243 2.765357629272328 3.241625000642497
214 2.439502735970243 2.766895397632084 3.2430407011696336
215 2.441183489655243 2.76842526988284 3.244449188249096
216 2.442855770511243 2.7699473246745967 3.2458505324584745
217 2.444519197465243 2.771461637425353 3.2472448033585795
218 2.446173959601243 2.772968284614109 3.248632069512738
219 2.4478200930302427 2.774467341150865 3.2500123985056337
220 2.4494580194302427 2.775958881096621 3.2513858569617096
221 2.451087490000243 2.7774429759223778 3.2527525105631376
222 2.452708537774243 2.778919697578134 3.2541124240673778
223 2.454321485401243 2.7803891172168904 3.255465661324326
224 2.455926250969243 2.7818513039066466 3.2568122852930714
225 2.457523248994243 2.783306326464403 3.2581523580582696
226 2.4591121132922433 2.7847542512531596 3.2594859408461447
227 2.4606932752092434 2.786195145668916 3.2608130940401274
228 2.4622669688292436 2.7876290746136725 3.262133877196137
229 2.4638327808322438 2.7890561013934287 3.263448349057529
230 2.4653909330822437 2.790476290566185 3.264756567569696
231 2.4669414205592437 2.7918897051639413 3.266058589894357
232 2.468484441423244 2.793296407694698 3.2673544724235177
233 2.470019787700244 2.794696459273454 3.268644270793133
234 2.471548000282244 2.79608992138321 3.2699280398964583
235 2.473068933912244 2.7974768526699667 3.27120583389712
236 2.474582574192244 2.7988573118987228 3.272477706241892
237 2.476089012315244 2.800231357397479 3.2737437096732016
238 2.477588282605244 2.8015990466172354 3.27500389624136
239 2.479080323994244 2.8029604363819915 3.2762583173165334
240 2.480565694074244 2.804315583295748 3.277507023600453
241 2.482044412234244 2.8056645411675043 3.278750065137885
242 2.483516302214244 2.8070073632792605 3.2799874913278413
243 2.484981423329244 2.8083441032010166 3.2812193509345686
244 2.486440106569244 2.809674813817773 3.282445692098298
245 2.4878920226292442 2.8109995462245294 3.2836665623457666
246 2.4893372344992444 2.812318352443286 3.2848820086005266
247 2.4907759487372445 2.8136312838170423 3.2860920771930346
248 2.4922083255612444 2.8149383904367986 3.287296813870534
249 2.4936341369112442 2.8162397213435546 3.28849626380673
250 2.4950534876612442 2.8175353261003107 3.289690471611273
251 2.496466370175244 2.818825253454067 3.290879481339038
252 2.497872691707244 2.820109551793823 3.292063336499222
253 2.499272780804244 2.821388269492579 3.2932420800642546
254 2.500666886474244 2.8226614532423357 3.294415754478528
255 2.502054691334244 2.8239291483870916 3.2955844016669507
256 2.5034363742782437 2.825191401159848 3.296748063043329
257 2.504812006356244 2.8264482567336042 3.297906779518583
258 2.5061815087982438 2.8276997596533606 3.2990605915087965
259 2.5075451769502437 2.8289459544241167 3.30020953894311
260 2.5089030404702437 2.830186884066873 3.301353661271454
261 2.5102550426552437 2.8314225911576294 3.3024929974721338
262 2.5116012408372437 2.8326531181633854 3.303627586059262
263 2.512941711861244 2.833878507008142 3.304757465090051
264 2.5142763704612436 2.835098799004898 3.305882672171954
265 2.5156055222162435 2.836314035476654 3.3070032444696804
266 2.5169292259962432 2.83752425628141 3.308119218712066
267 2.5182475088592433 2.8387295007561666 3.3092306311988122
268 2.5195603253512435 2.839929807841923 3.3103375178071013
269 2.5208673928542433 2.841125216358679 3.3114399139980786
270 2.5221692567142435 2.8423157658884355 3.312537854823219
271 2.5234659589232433 2.8435014937001917 3.313631374930563
272 2.5247573121072433 2.8446824366329477 3.3147205085708444
273 2.5260434093742434 2.8458586319437043 3.3158052896034955
274 2.5273241311322434 2.8470301162754605 3.3168857515025474
275 2.5285997439322436 2.8481969264402167 3.3179619273624104
276 2.529870098240244 2.8493590980129735 3.3190338499035543
277 2.531135274411244 2.8505166668527298 3.3201015514780843
278 2.5323955796272437 2.8516696682694858 3.321165064075203
279 2.5336510335922435 2.8528181362142417 3.3222244193265866
280 2.5349015659522434 2.853962104323998 3.323279648511652
281 2.5361473482612436 2.8551016062467545 3.324330782562731
282 2.5373882480892433 2.8562366747805106 3.3253778520701527
283 2.5386243337912435 2.857367342960267 3.3264208872872274
284 2.5398555280352437 2.8584936433460233 3.3274599181351476
285 2.5410819579902437 2.85961560854078 3.328494974207796
286 2.5423036999402435 2.8607332704725357 3.3295260847764667
287 2.5435207056462437 2.861846660579292 3.3305532787945094
288 2.5447329684942437 2.8629558102480486 3.331576584901877
289 2.5459404385272437 2.864060750670805 3.332596031429607
290 2.547143269787244 2.8651615129965613 3.3336116464042145
291 2.548341583925244 2.8662581276283174 3.33462345755201
292 2.549535347961244 2.8673506243420737 3.3356314923033437
293 2.550724559367244 2.86843903282283 3.3366357777967695
294 2.551909019217244 2.8695233825615865 3.337636340883143
295 2.553088926587244 2.870603703525343 3.3386332081296453
296 2.554264369523244 2.8716800248030987 3.339626405823735
297 2.5554355207132438 2.872752374989855 3.3406159599770358
298 2.556602386797244 2.8738207819066113 3.341601896329153
299 2.557765014211244 2.8748852731653676 3.34258424035143
300 2.558923539811244 2.8759458760381245 3.3435630172506325
301 2.560077703542244 2.8770026171588805 3.344538251972579
302 2.5612277482322443 2.8780555238486367 3.345509969205703
303 2.5623734784962444 2.879104622443393 3.3464781933845558
304 2.5635150371042443 2.8801499397501495 3.3474429486932546
305 2.564652240279244 2.8811915019299055 3.3484042590688667
306 2.5657853934692443 2.882229335574662 3.349362148204739
307 2.5669145505212443 2.883263466104418 3.350316639553776
308 2.5680396535772445 2.884293918598175 3.3512677563316546
309 2.5691608177442444 2.8853207181599307 3.3522155215199962
310 2.5702779721842446 2.8863438893586872 3.353159957869474
311 2.5713913245052447 2.8873634568334436 3.354101087902882
312 2.5725006536092447 2.8883794443972 3.3550389339181423
313 2.5736059617772447 2.8893918764189563 3.35597351799127
314 2.5747070994892445 2.890400777104712 3.356904861979287
315 2.5758044054542446 2.8914061709824685 3.3578329875230897
316 2.5768978514062444 2.892408081349225 3.3587579160502696
317 2.5779874238352445 2.893406531443981 3.3596796687778836
318 2.5790730265452444 2.8944015444017372 3.3605982667151912
319 2.5801549160022446 2.895393143514494 3.3615137306663336
320 2.5812331428822444 2.89638135112425 3.3624260812329827
321 2.5823075767482444 2.897366189275006 3.3633353388169356
322 2.5833784173722445 2.8983476802797625 3.3642415236226784
323 2.5844455625372444 2.899325845692519 3.3651446556599027
324 2.5855091236412444 2.900300707250275 3.366044754745986
325 2.5865690003162443 2.901272286212031 3.3669418405084284
326 2.5876251056782444 2.9022406040147875 3.367835932387257
327 2.5886778063142444 2.903205682230544 3.3687270496373873
328 2.589726940226244 2.9041675411782997 3.36961521133095
329 2.5907725532212442 2.905126201547056 3.3705004363595816
330 2.591814733481244 2.9060816837608123 3.371382743436679
331 2.592853349584244 2.9070340078525687 3.372262151099621
332 2.593888612900244 2.907983194131325 3.373138677711949
333 2.5949205013122443 2.9089292621470815 3.3740123414655243
334 2.595949105080244 2.9098722313988374 3.3748831603826424
335 2.596974386315244 2.9108121209985938 3.375751152318122
336 2.5979962241392442 2.91174895005735 3.376616334961359
337 2.599014680601244 2.9126827379321063 3.377478725838347
338 2.6000299082172442 2.9136135036808626 3.378338342313676
339 2.6010418371162443 2.914541265797619 3.379195201592486
340 2.602050377076244 2.915466042873375 3.380049320722407
341 2.603055742602244 2.9163878536551313 3.38090071659546
342 2.604057824832244 2.9173067161508874 3.3817494059499302
343 2.6050567454472437 2.9182226485816436 3.3825954053722183
344 2.606052427991244 2.9191356687074 3.3834387312986562
345 2.607044942621244 2.920045794407156 3.3842794000173013
346 2.6080343182032437 2.9209530432529123 3.385117427669702
347 2.609020529332244 2.921857432631669 3.385952830252637
348 2.610003540244244 2.922758979903425 3.3867856236198315
349 2.6109833238912437 2.923657702431181 3.3876158234836424
350 2.6119599012412436 2.924553617555937 3.3884434454167267
351 2.6129333720122436 2.9254467424596937 3.3892685048536793
352 2.6139038701562436 2.9263370939424496 3.3900910170926486
353 2.6148712465352437 2.9272246883282063 3.3909109972969302
354 2.615835629973244 2.9281095422709624 3.3917284604965348
355 2.616797059433244 2.928991671966719 3.3925434215897394
356 2.617755599401244 2.9298710934104752 3.3933558953446044
357 2.618711188798244 2.9307478223262313 3.3941658964004824
358 2.619663663550244 2.931621874520988 3.3949734392694992
359 2.6206131962922443 2.932493266171744 3.395778538338009
360 2.6215597572522444 2.933362012884501 3.396581207868038
361 2.6225033491602443 2.934228130261257 3.3973814619987026
362 2.6234440286042444 2.9350916338100133 3.398179314747606
363 2.6243817596072443 2.9359525387967693 3.3989747800122183
364 2.6253166350032444 2.9368108605025256 3.399767871571236
365 2.6262487628782445 2.937666613869282 3.4005586030859227
366 2.6271780474922446 2.9385198134610384 3.401346988101431
367 2.6281044399022444 2.9393704740237947 3.4021330400481045
368 2.6290281706862446 2.940218610356551 3.4029167722427633
369 2.6299491064952445 2.9410642365513073 3.40369819788997
370 2.6308673388252446 2.9419073669850633 3.4044773300832842
371 2.6317828347492447 2.94274801570982 3.405254181806488
372 2.6326956468612446 2.943586196790576 3.406028765934804
373 2.6336058231842445 2.944421924075332 3.4068010952360983
374 2.6345131453142447 2.945255211209089 3.4075711823720547
375 2.6354177143142445 2.946086072347845 3.408339039899347
376 2.6363197484662444 2.9469145213026007 3.4091046802707883
377 2.6372190378572444 2.9477405712303573 3.4098681158364617
378 2.6381157808652445 2.9485642357751134 3.410629358844844
379 2.6390099548072445 2.94938552798387 3.4113884214439074
380 2.6399016069472445 2.9502044608946263 3.412145315682209
381 2.6407905713872446 2.9510210473523824 3.4129000535099667
382 2.6416769710632444 2.9518353005701385 3.413652646780115
383 2.6425608519522443 2.9526472333698948 3.414403107249357
384 2.6434421987682444 2.953456858386651 3.4151514465791917
385 2.6443209947632442 2.9542641882294074 3.4158976763369324
386 2.6451973575832444 2.9550692354851638 3.4166418079967156
387 2.646071234930244 2.9558720123709197 3.4173838529404876
388 2.6469425909742443 2.956672531175676 3.4181238224589836
389 2.6478114921052445 2.9574708042174325 3.4188617277526965
390 2.6486780268652446 2.958266843580189 3.4195975799328253
391 2.6495420793882447 2.9590606610589454 3.4203313900222176
392 2.6504036624602447 2.9598522686847017 3.4210631689562976
393 2.6512628492782446 2.960641678394458 3.421792927583981
394 2.6521196164622447 2.961428901878214 3.422520676668579
395 2.6529739860572445 2.96221395082597 3.4232464268886917
396 2.6538259008572447 2.9629968368127266 3.4239701888390877
397 2.6546754927672445 2.9637775714994827 3.4246919730315737
398 2.6555227499932443 2.964556166156239 3.425411789895851
399 2.656367567057244 2.9653326320259947 3.4261296497803655
400 2.6572101430572443 2.9661069805597515 3.426845562953143
401 2.658050487078244 2.9668792226535077 3.427559539602613
402 2.658888566628244 2.9676493691262635 3.428271589838425
403 2.659724390643244 2.96841743082402 3.4289817236922535
404 2.6605578272912442 2.969183418516776 3.429689951118593
405 2.661389054556244 2.9699473432475325 3.4303962819955385
406 2.662217950652244 2.9707092155652886 3.431100726125567
407 2.663044445959244 2.9714690462670448 3.4318032932362956
408 2.663868676543244 2.972226846267801 3.4325039929812395
409 2.664690662657244 2.972982626095557 3.433202834940559
410 2.665510502347244 2.973736396177314 3.433899828621792
411 2.666328137938244 2.9744881666500698 3.434594983460585
412 2.667143584818244 2.9752379477418263 3.4352883088214115
413 2.667956756625244 2.9759857495935824 3.435979813998275
414 2.668767717627244 2.9767315825063387 3.4366695082154197
415 2.669576491622244 2.977475456576095 3.437357400628012
416 2.670383130598244 2.978217381792851 3.4380435003228325
417 2.671187637439244 2.9789573679736074 3.438727816318943
418 2.6719900080852437 2.9796954248813634 3.439410357568361
419 2.672790247805244 2.98043156224212 3.440091132956711
420 2.673588355745244 2.9811657897228763 3.4407701513038806
421 2.674384358969244 2.9818981169466325 3.4414474213646598
422 2.675178344795244 2.982628553426389 3.442122951829377
423 2.675970347999244 2.983357108423145 3.442796751324525
424 2.676760312575244 2.9840837910719014 3.443468828413383
425 2.6775483254752444 2.984808610596658 3.4441391915966255
426 2.6783342869552444 2.9855315759734142 3.444807849312929
427 2.6791181978942444 2.9862526963701708 3.4454748099395682
428 2.6799000785662446 2.986971980909927 3.4461400817930077
429 2.6806799516602444 2.987689438625683 3.4468036731294855
430 2.6814577958602444 2.9884050784554392 3.4474655921455852
431 2.6822335329342444 2.9891189093451955 3.448125846978811
432 2.6830071892062444 2.9898309403809518 3.448784445708148
433 2.6837788532282443 2.990541180545708 3.449441396354615
434 2.684548524886244 2.9912496385764644 3.450096706881822
435 2.6853162498612444 2.991956323170221 3.450750385196504
436 2.6860819286452444 2.992661242878977 3.451402439149064
437 2.6868457015132443 2.9933644064437335 3.4520528765341
438 2.6876075893732443 2.9940658222444894 3.4527017050909325
439 2.6883675883682443 2.9947654985752457 3.453348932504119
440 2.689125675368244 2.995463443701002 3.4539945664039653
441 2.689881842192244 2.996159665901758 3.454638614367039
442 2.690636154088244 2.996854173438514 3.4552810839166597
443 2.691388566109244 2.9975469743872702 3.4559219825234
444 2.692139205829244 2.9982380768890264 3.4565613176055705
445 2.692888063399244 2.998927488760783 3.4571990965297084
446 2.693635158445244 2.9996152178065394 3.457835326611047
447 2.694380412043244 3.0003012717512956 3.458470015113995
448 2.695123861323244 3.000985658462052 3.459103169252598
449 2.695865511890244 3.001668385687808 3.459734796191005
450 2.696605346990244 3.0023494611305646 3.46036490304392
451 2.697343406235244 3.003028892495321 3.4609934968770526
452 2.6980795949072442 3.003706687365077 3.4616205847075694
453 2.6988139785752443 3.0043828534988335 3.4622461735045276
454 2.6995465543372443 3.00505739847659 3.462870270189318
455 2.700277391262244 3.005730329851346 3.4634928816360895
456 2.701006517022244 3.006401654991102 3.4641140146721785
457 2.701733774483244 3.0070713811708583 3.4647336760785294
458 2.7024593596092443 3.007739515977615 3.4653518725901127
459 2.7031831750692445 3.008406066537371 3.4659686108963346
460 2.7039052168292446 3.0090710401571275 3.4665838976414456
461 2.7046256127702444 3.0097344441208835 3.4671977394249422
462 2.7053442278982445 3.01039628540364 3.4678101428019685
463 2.7060611621002444 3.0110565712423965 3.468421114283705
464 2.7067764835242443 3.0117153086271524 3.4690306603377636
465 2.7074901255342443 3.0123725043709086 3.4696387873885683
466 2.7082021511662444 3.013028165400665 3.4702455018177405
467 2.708912515607244 3.0136822984784213 3.470850809964473
468 2.7096212056672444 3.0143349104331776 3.471454718125902
469 2.7103282423962445 3.014986008092934 3.47205723255748
470 2.7110336146362446 3.0156355982116905 3.472658359473336
471 2.7117372966432445 3.0162836875384462 3.4732581050466402
472 2.7124393541632443 3.0169302828482025 3.473856475409957
473 2.7131398742582444 3.0175753907479588 3.4744534766556
474 2.7138387498122443 3.018219017632715 3.475049114835983
475 2.714536008962244 3.0188611700964714 3.4756433959639614
476 2.7152316515462442 3.0195018546462276 3.476236326013176
477 2.7159255873302444 3.020141077761984 3.476827910918392
478 2.7166179210962444 3.02077884608574 3.477418156575831
479 2.7173085955072445 3.0214151660124964 3.4780070688435054
480 2.7179976187072445 3.022050044030253 3.478594653541541
481 2.7186851172982447 3.0226834865830092 3.479180916452505
482 2.7193710548722447 3.0233154998247658 3.4797658633217226
483 2.720055396803245 3.023946089959522 3.4803494998575992
484 2.720738181895245 3.0245752632372787 3.480931831731928
485 2.721419444420245 3.0252030258020346 3.4815128645802047
486 2.722099127570245 3.025829383701791 3.4820926040019335
487 2.7227772507202452 3.0264543430765474 3.482671055560929
488 2.7234538539362454 3.027077910001304 3.483248224785619
489 2.7241288465532456 3.0277000904440605 3.4838241171693425
490 2.7248022893232458 3.028320890533817 3.484398738170641
491 2.7254742336252455 3.028940316250573 3.4849720932135537
492 2.7261447381132458 3.0295583734453295 3.4855441876879025
493 2.7268137021382457 3.0301750678260855 3.48611502694958
494 2.7274811356582456 3.0307904052818415 3.4866846163208294
495 2.7281471319232455 3.031404391657598 3.4872529610905243
496 2.7288116598272456 3.0320170325863542 3.487820066514449
497 2.7294746677672457 3.0326283337411106 3.4883859378155666
498 2.7301361512072457 3.033238300875867 3.488950580184293
499 2.7307961680282458 3.033846939730623 3.4895139987787664
500 2.731454769528246 3.03445425590638 3.4900761987251068
501 2.7321118315292456 3.0350602548791357 3.4906371851176874
502 2.7327674114012455 3.0356649423508917 3.491196963019387
503 2.7334215095832453 3.036268323886648 3.491755537461849
504 2.7340742646792453 3.036870405028404 3.4923129134457414
505 2.7347256571092453 3.0374711910211607 3.492869095941001
506 2.7353756029772454 3.0380706871279166 3.493424089887088
507 2.736024225315245 3.038668898756673 3.493977900193234
508 2.736671463543245 3.039265831051429 3.49453053173868
509 2.737317300558245 3.039861489255185 3.495081989372928
510 2.737961742678245 3.0404558786239413 3.495632277915972
511 2.738604794276245 3.0410490043806977 3.4961814021585407
512 2.739246378404245 3.041640871719454 3.4967293668623305
513 2.739886632671245 3.0422314859642103 3.4972761767602383
514 2.740525501261245 3.0428208521499664 3.4978218365565907
515 2.741162908521245 3.0434089754007227 3.498366350927376
516 2.741798915673245 3.0439958609674793 3.498909724520463
517 2.742433566778245 3.0445815139622354 3.4994519619558315
518 2.7430669533502448 3.0451659393919916 3.49999306782579
519 2.743699011272245 3.0457491420677476 3.5005330466951947
520 2.744329740072245 3.0463311269055042 3.501071903101667
521 2.744959050762245 3.04691189880326 3.5016096415558082
522 2.745586935852245 3.0474914628110166 3.502146266541415
523 2.746213514433245 3.0480698239737727 3.5026817825156837
524 2.746838776909245 3.048646987089529 3.503216193909425
525 2.747462801884245 3.049222956956285 3.503749505127269
526 2.748085591670245 3.0497977382040418 3.504281720547866
527 2.748707092256245 3.050371335440798 3.5048128445240936
528 2.7493272594082447 3.050943753359554 3.505342881383257
529 2.749946171951245 3.0515149967193103 3.505871835427283
530 2.750563624071245 3.0520850701120668 3.5063997109329232
531 2.751179732751245 3.0526539785008233 3.5069265121519435
532 2.751794589091245 3.0532217266095794 3.5074522433113215
533 2.752408213336245 3.0537883189733357 3.5079769086134323
534 2.753020532446245 3.0543537600720922 3.508500512236243
535 2.753631560761245 3.054918054505848 3.5090230583334976
536 2.754241380289245 3.0554812068306045 3.5095445510349017
537 2.754849895264245 3.0560432214323607 3.51006499444631
538 2.755457122952245 3.056604102859117 3.5105843926499043
539 2.756063135205245 3.0571638556098732 3.5111027497043765
540 2.756667957885245 3.0577224840336297 3.511620069645107
541 2.7572716197512452 3.058279992415386 3.512136356484341
542 2.7578740169792453 3.0588363849711424 3.5126516142113644
543 2.758475220063245 3.0593916660928984 3.513165846792677
544 2.7590752172472452 3.059945840026655 3.513679058172167
545 2.7596740180122454 3.0604989110244114 3.5141912522712757
546 2.7602715735162455 3.0610508833051675 3.514702432989173
547 2.7608679659752453 3.0616017611619237 3.515212604202921
548 2.7614632156312453 3.0621515487216797 3.5157217697676404
549 2.7620572791982454 3.0627002500594362 3.5162299335166747
550 2.762650181948245 3.0632478693141922 3.516737099261753
551 2.763241935561245 3.0637944105639487 3.5172432707931525
552 2.7638325418892453 3.064339877850705 3.5177484518798536
553 2.7644219602572453 3.064884275198461 3.518252646269704
554 2.765010212969245 3.0654276066902173 3.518755857689572
555 2.7655973452492453 3.0659698763539738 3.5192580898455015
556 2.7661832875172454 3.06651108812173 3.5197593464228687
557 2.7667680094072455 3.0670512460364865 3.5202596310865304
558 2.7673515423712454 3.0675903541812426 3.5207589474809784
559 2.767933819690245 3.0681284165679985 3.5212572992304882
560 2.7685149445702453 3.068665437313755 3.5217546899392667
561 2.7690949815442454 3.0692014203365114 3.522251123191599
562 2.7696738539082455 3.069736369425268 3.5227466025519965
563 2.7702516371622457 3.0702702884920243 3.523241131565336
564 2.770828324342246 3.070803181300781 3.5237347137570096
565 2.7714038813672457 3.071335051614537 3.5242273526330594
566 2.771978307409246 3.0718659032432933 3.5247190516803233
567 2.772551696365246 3.0723957399850494 3.5252098143665704
568 2.773123968861246 3.072924565458806 3.525699644140643
569 2.773695208445246 3.073452383410562 3.526188544432587
570 2.774265346385246 3.0739791974263184 3.5266765186537943
571 2.774834367641846 3.074505011200075 3.527163570197132
572 2.775402296775046 3.075029828439231 3.527649702437077
573 2.775969107802046 3.075553652795287 3.52813491872985
574 2.776534812641046 3.0760764879523435 3.528619222413542
575 2.7770994625260457 3.0765983375608994 3.5291026168082453
576 2.7776630481708455 3.0771192051696556 3.5295851052161846
577 2.7782255386980457 3.077639094331112 3.5300666909218408
578 2.7787869506760456 3.0781580086389684 3.530547377192078
579 2.779347293906446 3.078675951645825 3.5310271672762688
580 2.779906529384446 3.079192926875081 3.5315060644064182
581 2.780464686962746 3.0797089379052376 3.5319840717972872
582 2.7810218089653462 3.080223988251094 3.532461192646512
583 2.7815778811281464 3.08073808134265 3.532937430134726
584 2.7821329289193466 3.081251220622607 3.5334127874256813
585 2.782686871503347 3.0817634094782633 3.5338872676663637
586 2.7832397493769467 3.0822746514235195 3.5343608739871115
587 2.783791628814747 3.0827849498911757 3.534833609501735
588 2.784342482620347 3.083294308189432 3.535305477307627
589 2.784892313472447 3.0838027296614885 3.5357764804858784
590 2.7854411602054467 3.0843102176346444 3.5362466221013964
591 2.7859890079267466 3.0848167753591005 3.536715905203011
592 2.7865358041091466 3.085322406099257 3.5371843328235877
593 2.7870816444795468 3.0858271131972135 3.5376519079801425
594 2.787626551329947 3.0863308998223697 3.5381186336739447
595 2.788170493368447 3.086833769095926 3.5385845128906324
596 2.788713372603647 3.0873357241811825 3.539049548600314
597 2.789255232370247 3.0878367683952384 3.539513743757679
598 2.789796131443247 3.088336904971495 3.539977101302102
599 2.790336013198147 3.088836137034251 3.5404396241577514
600 2.790874875718147 3.0893344677919075 3.5409013152336857
601 2.791412747339247 3.089831900445364 3.5413621774239648
602 2.791949675232847 3.0903284381377203 3.5418222136077477
603 2.7924856059548473 3.0908240839232763 3.542281426649396
604 2.793020605719647 3.0913188409348327 3.5427398193985735
605 2.793554587976147 3.091812712185189 3.543197394690345
606 2.794087549886747 3.092305700820245 3.543654155345278
607 2.794619597526747 3.0927978099802016 3.544110104169538
608 2.795150641689947 3.0932890426201576 3.5445652439549886
609 2.795680689102947 3.093779401832214 3.5450195774792834
610 2.7962097103829473 3.09426889068727 3.5454731075059667
611 2.796737860677047 3.0947575122943265 3.545925836784566
612 2.7972649756038472 3.0952452694982826 3.546377768050685
613 2.797791093458747 3.095732165403339 3.5468289040260985
614 2.7983163090587473 3.0962182030410954 3.5472792474188437
615 2.7988405882562475 3.0967033852788517 3.5477288009233137
616 2.7993639292282473 3.097187715030108 3.5481775672203466
617 2.7998863905755473 3.0976711952018645 3.548625548977316
618 2.800407930539947 3.0981538285967205 3.549072748848222
619 2.800928516782247 3.0986356180757766 3.549519169473776
620 2.801448201526247 3.099116566543133 3.549964813481495
621 2.801966909909447 3.099596676809289 3.550409683485783
622 2.802484742449847 3.1000759517962453 3.5508537820880193
623 2.8030016743947472 3.100554394255002 3.5512971118766457
624 2.8035176916939473 3.101032006967458 3.5517396754272514
625 2.8040327881939473 3.1015087927291143 3.5521814753026546
626 2.8045469506021474 3.101984754336371 3.5526225140529903
627 2.8050602126767474 3.102459894597927 3.5530627942157906
628 2.8055725564915472 3.1029342162596834 3.5535023183160677
629 2.806084019916147 3.1034077220873395 3.553941088866396
630 2.806594640649147 3.1038804147775956 3.554379108366992
631 2.807104400182947 3.104352296958752 3.5548163793057967
632 2.807613266169347 3.1048233712801077 3.555252904158555
633 2.808121275318647 3.1052936404337643 3.555688685388891
634 2.8086283646222467 3.10576310704532 3.5561237254483933
635 2.809134581415247 3.1062317738314764 3.556558026776686
636 2.809639919603647 3.106699643425833 3.5569915918015096
637 2.8101444022641466 3.107166718463289 3.557424422938798
638 2.810648010307547 3.1076330015342455 3.5578565225927514
639 2.811150800620247 3.1080984952509016 3.558287893155916
640 2.811652752044247 3.108563202128258 3.558718537009254
641 2.812153838089747 3.109027124706514 3.5591484565222213
642 2.812654107473347 3.1094902655592707 3.5595776540528403
643 2.813153495352347 3.109952627176227 3.560006131947771
644 2.813652068560347 3.110414212140183 3.560433892542387
645 2.814149731790847 3.1108750229221394 3.5608609381608423
646 2.814646509020847 3.111335062133196 3.561287271116148
647 2.815142452701547 3.1117943323392523 3.5617128937102387
648 2.8156375613135474 3.1122528360172086 3.5621378082340467
649 2.8161318450353474 3.112710575638665 3.5625620169675662
650 2.8166253093703473 3.113167553651921 3.5629855221799285
651 2.8171179685282475 3.1136237724892775 3.563408326129465
652 2.8176097906450477 3.114079234553734 3.5638304310637787
653 2.8181007466054475 3.11453394228979 3.564251839219811
654 2.8185908332774474 3.1149878981790464 3.5646725528239065
655 2.8190800899159476 3.1154411047003028 3.5650925740918833
656 2.819568573034348 3.115893564264859 3.565511905229095
657 2.8200562260283477 3.1163452791905155 3.565930548430498
658 2.8205431022713476 3.1167962518741716 3.5663485058807165
659 2.8210292557973475 3.1172464846243275 3.5667657797541055
660 2.8215146708813474 3.1176959796604837 3.5671823722148157
661 2.8219992579794475 3.11814473921924 3.5675982854168575
662 2.8224830607532474 3.1185927656658965 3.5680135215041626
663 2.8229660532034475 3.1190400612926528 3.568428082610646
664 2.8234482749034475 3.119486628424009 3.5688419708602686
665 2.8239297445459477 3.1199324693178654 3.569255188367101
666 2.8244104100659477 3.120377586197222 3.5696677372353802
667 2.8248903304395476 3.1208219813565776 3.570079619559572
668 2.8253694597855477 3.121265656995134 3.570490837424432
669 2.8258478013417476 3.12170861537419 3.570901392905064
670 2.826325367425748 3.122150858743447 3.571311288066979
671 2.826802208945848 3.122592389327503 3.571720524966153
672 2.827278284321848 3.1230332092684594 3.5721291056490903
673 2.827753546557648 3.1234733207639156 3.5725370321528738
674 2.828228066686848 3.1239127260747717 3.572944306505227
675 2.8287018279918477 3.124351427349828 3.5733509307245708
676 2.8291748525698477 3.1247894267562843 3.5737569068200776
677 2.829647136841648 3.1252267264222406 3.5741622367917296
678 2.830118638924048 3.125663328474797 3.574566922630373
679 2.830589409586648 3.1260992350965533 3.5749709663177747
680 2.831059417970648 3.12653444838891 3.575374369826675
681 2.8315286584328483 3.126968970492466 3.5757771351208456
682 2.831997132485048 3.1274028035498223 3.5761792641551384
683 2.8324648786148483 3.1278359496950787 3.576580758875542
684 2.8329318781784485 3.1282684109997354 3.5769816212192365
685 2.8333981666519485 3.1287001895564917 3.5773818531146437
686 2.8338637321453484 3.129131287400148 3.5777814564814787
687 2.834328532987348 3.129561706576904 3.578180433230807
688 2.834792564356948 3.12999144918766 3.578578785265088
689 2.835255910104748 3.1304205173342163 3.578976514478234
690 2.8357185411667483 3.1308489129905728 3.5793736227556567
691 2.8361804364544483 3.131276638167129 3.5797701119743195
692 2.8366415921744483 3.1317036948989854 3.580165984002785
693 2.8371020184638485 3.1321300852208416 3.5805612407012686
694 2.8375616834648483 3.1325558111468976 3.5809558839216846
695 2.838020627618348 3.132980874731454 3.581349915507697
696 2.838478875131948 3.13340527796471 3.581743337294768
697 2.8389363983385483 3.1338290227963665 3.5821361511102037
698 2.8393932073003483 3.134252111210223 3.582528358773207
699 2.8398493459015484 3.134674545169979 3.5829199620949206
700 2.8403047853615484 3.1350963265709355 3.583310962878476
701 2.840759530791148 3.1355174573440916 3.5837013629190415
702 2.8412135832679484 3.135937939407648 3.584091164003866
703 2.8416669639963485 3.1363577746728044 3.5844803679123287
704 2.8421196368411485 3.1367769650151605 3.5848689764159807
705 2.8425716059961483 3.1371955123563167 3.5852569912785954
706 2.8430228804901483 3.137613418606473 3.5856444142562087
707 2.8434734635384484 3.1380306856576294 3.5860312470971696
708 2.8439233359424483 3.1384473153918853 3.586417491542178
709 2.8443725014806485 3.138863309713142 3.5868031493243353
710 2.8448209748976483 3.139278670514598 3.5871882221691833
711 2.8452687130698484 3.1396933996633543 3.5875727117947522
712 2.8457157350786484 3.1401074990819104 3.5879566199116
713 2.8461620747185483 3.1405209706605666 3.5883399482228575
714 2.8466077493059485 3.1409338162369234 3.5887226984242715
715 2.8470527527934486 3.1413460376191797 3.5891048722042456
716 2.8474970812714484 3.1417576366189355 3.5894864712438834
717 2.8479407303272484 3.142168615048192 3.589867497217029
718 2.8483836162776486 3.1425789747200485 3.5902479517903103
719 2.8488258360772485 3.1429887175591045 3.5906278366231787
720 2.8492674079012485 3.143397845349761 3.591007153367951
721 2.8497083205265485 3.1438063598462174 3.591385903669849
722 2.8501485665967485 3.1442142628133736 3.59176408916704
723 2.8505881605741483 3.1446215560214297 3.5921417114906777
724 2.8510271211949485 3.145028241215686 3.592518772264941
725 2.8514653802874483 3.145434320110742 3.5928952731070747
726 2.8519029849912485 3.1458397945104983 3.5932712156274254
727 2.8523399359822483 3.1462446661489545 3.5936466014294863
728 2.8527762908102483 3.146648936754411 3.5940214321099284
729 2.8532119972703485 3.147052607971367 3.594395709258646
730 2.8536470744963482 3.147455681511423 3.5947694344587906
731 2.8540815600628484 3.1478581590552794 3.5951426092868086
732 2.8545154281748486 3.148260042227636 3.5955152353124813
733 2.854948671269949 3.1486613326839925 3.5958873140989605
734 2.855381313110149 3.149062032085649 3.5962588472028054
735 2.855813309213149 3.149462142057005 3.5966298361740203
736 2.856244683597149 3.1498616642785615 3.597000282556091
737 2.856675409023049 3.1502606003936178 3.59737018788602
738 2.857105506640849 3.150658952077974 3.5977395536943644
739 2.857534932963749 3.1510567209742306 3.59810838150527
740 2.857963687705749 3.151453908779387 3.5984766728365076
741 2.858391831800049 3.1518505171862428 3.5988444291995076
742 2.858819356766449 3.1522465478007993 3.599211652099396
743 2.859246199418649 3.1526420022361554 3.599578343035029
744 2.859672381367449 3.153036882186112 3.5999445034990276
745 2.860097936393449 3.153431189310868 3.6003101349778097
746 2.8605228834320493 3.1538249252208246 3.6006752389516286
747 2.8609472430017493 3.1542180914966806 3.6010398168946036
748 2.8613709703409493 3.1546106896874373 3.6014038702747535
749 2.861794047260249 3.155002721397793 3.6017674005540314
750 2.862216502610249 3.1553941882524494 3.6021304091883595
751 2.862638310246549 3.1557850918333057 3.6024928976276556
752 2.863059500633749 3.156175433752862 3.602854867315874
753 2.863480093452349 3.156565215578818 3.6032163196910325
754 2.863900068964149 3.1569544388485746 3.603577256185247
755 2.864319473502649 3.157343105121631 3.603937678224762
756 2.8647382937226493 3.157731215891987 3.6042975872299836
757 2.8651565290311494 3.1581187726673434 3.604656984615512
758 2.8655741798301495 3.1585057769522 3.6050158717901715
759 2.8659912302925497 3.1588922302465563 3.6053742501570394
760 2.8664076863525496 3.1592781340673124 3.605732121113483
761 2.86682356318785 3.159663489919569 3.606089486051186
762 2.86723887178065 3.1600482992845254 3.606446346356178
763 2.86765360020175 3.1604325636250814 3.60680270340887
764 2.86806772449175 3.160816284415938 3.6071585585840804
765 2.8684812353732503 3.1611994631592943 3.607513913251064
766 2.8688941833688504 3.1615821013655507 3.607868768773548
767 2.8693065686655506 3.1619642004752073 3.608223126509753
768 2.8697184148095505 3.1623457619247635 3.6085769878124307
769 2.8701297371450503 3.16272678711632 3.608930354028886
770 2.87054048948705 3.1631072774283755 3.609283226501011
771 2.87095067528795 3.163487234295832 3.6096356065653112
772 2.87136027115915 3.163866659145388 3.6099874955529363
773 2.8717693221200498 3.1642455534303444 3.610338894789704
774 2.87217780193585 3.1646239185420004 3.6106898055961363
775 2.87258567095085 3.1650017559019568 3.6110402292874775
776 2.87299297868445 3.1653790669793134 3.611390167173731
777 2.87339974572135 3.1657558531755696 3.6117396205596806
778 2.87380591524775 3.166132115862126 3.612088590744923
779 2.87421154304055 3.1665078564798823 3.6124370790238913
780 2.8746165910345503 3.1668830763944387 3.612785086685884
781 2.8750210173579505 3.167257777016695 3.6131326150150898
782 2.8754248910329503 3.1676319598075513 3.6134796652906194
783 2.8758282342211503 3.1680056261359075 3.6138262387865265
784 2.8762310117123504 3.1683787773388636 3.6141723367718366
785 2.8766332496373503 3.16875141479502 3.614517960510574
786 2.8770349392603505 3.1691235398461766 3.6148631112617866
787 2.8774360123252505 3.1694951538418326 3.6152077902795723
788 2.8778365670668506 3.169866258214789 3.615551998813105
789 2.878236542569051 3.1702368542695454 3.6158957381066608
790 2.878635974311051 3.170606943384502 3.61623900939964
791 2.879034842230851 3.1709765268896586 3.616581813926598
792 2.8794331865508513 3.171345606137015 3.6169241529172647
793 2.879830979458051 3.171714182424371 3.6172660275965742
794 2.880228232426451 3.1720822570813274 3.6176074391846864
795 2.880624928522451 3.172449831419683 3.617948388897012
796 2.881021045345651 3.1728169067692393 3.61828887794424
797 2.881416663074851 3.1731834844845954 3.618628907532357
798 2.881811753752651 3.173549565816352 3.618968478862675
799 2.8822062707891507 3.173915152047008 3.6193075931318544
800 2.8826002311891505 3.174280244514164 3.6196462515319276
801 2.8829936658084505 3.17464484453082 3.6199844552503238
802 2.8833865858990504 3.1750089533681765 3.62032220546989
803 2.8837789713672506 3.175372572280233 3.6206595033689166
804 2.8841708432184507 3.1757357025428896 3.6209963501211613
805 2.8845621389869507 3.1760983454027456 3.62133274689587
806 2.884952876664151 3.176460502180902 3.6216686948577985
807 2.885343101675551 3.1768221741728584 3.6220041951672415
808 2.885732778097951 3.1771833626146146 3.6223392489800488
809 2.886121915349751 3.177544068783571 3.6226738574476505
810 2.886510502481751 3.177904293942327 3.6230080217170797
811 2.886898598908351 3.1782640393638832 3.623341742930993
812 2.887286155627551 3.1786233062448397 3.623675022227695
813 2.887673230130751 3.178982095839196 3.624007860741158
814 2.888059813952551 3.1793404093271525 3.6243402596010457
815 2.8884458743180508 3.1796982478964084 3.6246722199327333
816 2.888831410572451 3.180055612771965 3.62500374285733
817 2.889216478113751 3.1804125051766214 3.6253348294916985
818 2.889601037991551 3.1807689262623775 3.625665480948481
819 2.889985118115251 3.181124877226034 3.6259956983361157
820 2.8903686559772512 3.18148035922739 3.626325482758858
821 2.890751699602651 3.1818353734996467 3.626654835316804
822 2.8911342405652514 3.182189921214503 3.6269837571059114
823 2.8915162878642513 3.182544003551059 3.627312249218015
824 2.8918978287866515 3.1828976216746154 3.627640312740854
825 2.8922788543766513 3.1832507767630718 3.6279679487580885
826 2.892659404801451 3.183603470002328 3.6282951583493195
827 2.893039444216051 3.183955702526784 3.628621942590111
828 2.8934190001612508 3.18430747551144 3.628948302552009
829 2.893798087685351 3.184658790095196 3.6292742393025605
830 2.8941767044693507 3.1850096473960523 3.629599753905334
831 2.894554854675751 3.1853600485321087 3.6299248474199404
832 2.894932495066151 3.1857099946137653 3.6302495209020504
833 2.895309650976751 3.1860594868007213 3.6305737754034157
834 2.895686343089551 3.186408526219478 3.630897611971885
835 2.896062507917551 3.186757113969034 3.6312210316514295
836 2.896438137598351 3.18710525122179 3.631544035482155
837 2.8968132699499507 3.187452939156746 3.631866624500323
838 2.8971879332973507 3.1878001789049026 3.6321887997383726
839 2.897562139546751 3.188146971560759 3.632510562224936
840 2.8979358705827507 3.188493318202015 3.6328319129848583
841 2.8983091496942506 3.1888392199253714 3.633152853039214
842 2.8986819784532507 3.1891846777972277 3.6334733834053274
843 2.8990543479917505 3.1895296928795838 3.6337935050967927
844 2.8994262927993506 3.18987426624244 3.634113219123487
845 2.8997977476168506 3.1902183989123962 3.6344325264915924
846 2.9001687452658507 3.1905620919908526 3.6347514282036113
847 2.9005392767656506 3.190905346537809 3.6350699252583887
848 2.9009093356552507 3.191248163621365 3.6353880186511214
849 2.9012789320987507 3.1915905443147214 3.6357057093733864
850 2.9016480479987505 3.1919324896765775 3.636022998413149
851 2.9020166771154505 3.1922740007844337 3.636339886754786
852 2.9023848378174506 3.19261507872059 3.6366563753791
853 2.9027525357506505 3.1929557245432463 3.6369724652633386
854 2.9031197711226504 3.1932959393015024 3.63728815738121
855 2.9034865261941505 3.193635724041759 3.637603452702898
856 2.9038527951549504 3.193975079828715 3.637918352195086
857 2.9042185692681506 3.1943140077313714 3.638232856820966
858 2.9045838859341506 3.1946525088264277 3.6385469675402575
859 2.9049487282310507 3.194990584144484 3.638860685309227
860 2.905313105673051 3.1953282347334406 3.6391740110807014
861 2.9056770227349507 3.195665461627697 3.6394869458040855
862 2.9060404573647505 3.1960022658540526 3.639799490425377
863 2.9064034809900505 3.196338648462509 3.6401116458871856
864 2.9067660253260503 3.1966746104178654 3.6404234131287456
865 2.9071281139800504 3.1970101527617216 3.640734793085934
866 2.9074897391260506 3.197345276505978 3.6410457866912864
867 2.9078509073101504 3.197679982669234 3.6413563948740117
868 2.9082116178169506 3.1980142722601905 3.6416666185600084
869 2.9085718744543505 3.1983481462860466 3.6419764586718797
870 2.9089316755693506 3.198681605747303 3.6422859161289507
871 2.909291045988551 3.1990146516440596 3.6425949918472824
872 2.909649987697351 3.199347284945616 3.6429036867396865
873 2.910008507496151 3.199679506616772 3.643212001715741
874 2.910366600241551 3.2000113176123284 3.643519937681808
875 2.910724272679051 3.2003427188907847 3.6438274955410446
876 2.911081520458651 3.200673711400741 3.64413467619342
877 2.911438338608051 3.2010042960935974 3.6444414805357317
878 2.9117946790346507 3.2013344739242533 3.644747909461617
879 2.9121506098676506 3.2016642459002096 3.6450539638615704
880 2.9125060890356504 3.2019936129491655 3.6453596446229573
881 2.9128611042841506 3.202322576044522 3.6456649526300287
882 2.913215698889551 3.2026511361713785 3.6459698887639362
883 2.9135698649798507 3.2029792942635344 3.6462744539027447
884 2.9139236177350507 3.2033070512615907 3.646578648921449
885 2.9142769264615507 3.203634408086847 3.646882474691985
886 2.9146298295645505 3.2039613656932033 3.6471859320832487
887 2.9149823180425507 3.2042879249890595 3.6474890219611047
888 2.9153343818929507 3.2046140868909156 3.6477917451884023
889 2.915685975169951 3.2049398523244723 3.6480941026249925
890 2.9160371454069507 3.2052652222650284 3.648396095127737
891 2.9163878749938505 3.2055901976322847 3.648697723550525
892 2.9167382021958503 3.2059147793636407 3.6489989887442853
893 2.9170881321042503 3.2062389683514967 3.6492998915570003
894 2.9174376747504502 3.206562765480553 3.6496004328337213
895 2.91778676609945 3.206886171622309 3.6499006134165786
896 2.91813543804825 3.2072091877178655 3.650200434144797
897 2.91848368600935 3.2075318146706215 3.6504998958547086
898 2.91883146695155 3.2078540533870776 3.650798999379767
899 2.9191788281453497 3.2081759048196337 3.651097745550559
900 2.9195257623953497 3.2084973698659898 3.651396135194817
901 2.9198722813190496 3.208818449429846 3.6516941691374343
902 2.9202183401134496 3.2091391444000026 3.6519918482004776
903 2.9205639651694497 3.2094594557129588 3.652289173203197
904 2.9209091473542497 3.209779384273915 3.652586144962041
905 2.9212539124437495 3.210098930996171 3.6528827642906707
906 2.9215982706315495 3.2104180967625275 3.65317903199997
907 2.9219422360509495 3.2107368824425837 3.6534749488980576
908 2.9222857981901496 3.2110552888884403 3.6537705157903027
909 2.9226289511441497 3.2113733169618963 3.6540657334793334
910 2.92297169500015 3.211690967529353 3.654360602765052
911 2.92331404989335 3.212008241455209 3.654655124444647
912 2.92365601952375 3.2123251395798658 3.654949299312603
913 2.92399757875825 3.212641662737822 3.6552431281607163
914 2.92433873830685 3.2129578117892783 3.6555366117781025
915 2.92467948375785 3.2132735875808343 3.6558297509512148
916 2.92501984141985 3.213588990972991 3.6561225464638483
917 2.92535980871605 3.213904022795647 3.656414999097158
918 2.92569938995165 3.2142186838797033 3.6567071096296675
919 2.92603855710255 3.2145329750495595 3.6569988788372827
920 2.92637733633855 3.2148468971583157 3.6572903074933016
921 2.92671572361945 3.2151604510287717 3.657581396368425
922 2.9270537065070497 3.215473637486328 3.657872146230773
923 2.9273912771430495 3.215786457368084 3.6581625578458907
924 2.9277284301438495 3.2160989115178404 3.6584526319767625
925 2.9280652237538494 3.2164110007833964 3.6587423693838232
926 2.9284016169594493 3.216722725947753 3.6590317708249693
927 2.928737610797749 3.2170340878365087 3.6593208370555694
928 2.9290732131817494 3.2173450872723652 3.6596095688284773
929 2.9294084108741494 3.2176557250677216 3.659897966894039
930 2.929743206875149 3.217966002047478 3.6601860320001096
931 2.930077600848349 3.2182759190315338 3.6604737648920596
932 2.930411549496349 3.21858547683839 3.6607611663127866
933 2.930745141873649 3.2188946763312467 3.661048237002729
934 2.931078360103449 3.219203518276003 3.661334977699873
935 2.931411171015949 3.219512003456059 3.661621389139765
936 2.931743614628749 3.219820132688615 3.661907472055524
937 2.9320756908956493 3.2201279067463715 3.662193227177849
938 2.9324073737926493 3.2204353264004277 3.6624786552350304
939 2.9327386557157493 3.220742392447984 3.6627637569529643
940 2.9330695402277493 3.2210491056926402 3.6630485330551568
941 2.9334000444583492 3.2213554669324966 3.663332984262739
942 2.933730169771349 3.2216614769457528 3.6636171112944744
943 2.934059933287949 3.221967136507509 3.663900914866773
944 2.934389296681549 3.222272446373065 3.6641843956936966
945 2.934718293706549 3.2225774073367215 3.6644675544869725
946 2.935046906767149 3.222882020155378 3.6647503919560034
947 2.9353751300540494 3.2231862856029343 3.665032908807875
948 2.9357029780316495 3.2234902044577907 3.6653151057473683
949 2.9360304372195496 3.223793777481447 3.6655969834769695
950 2.93635748849455 3.2240970054480034 3.6658785426968783
951 2.93668418219605 3.22439988915006 3.6661597841050195
952 2.93701049523765 3.224702429325616 3.666440708397052
953 2.93733645154305 3.2250046267353722 3.666721316266377
954 2.9376620406766496 3.2253064821133286 3.667001608404153
955 2.9379872797741498 3.2256079962028847 3.6672815854992957
956 2.9383121525697495 3.2259091697279407 3.6675612482385
957 2.9386366753848496 3.226210003427897 3.667840597306239
958 2.9389608188042495 3.2265104980235533 3.6681196333847788
959 2.9392845997407497 3.2268106542649098 3.668398357154187
960 2.9396080224927497 3.227110472882766 3.668676769292341
961 2.9399310611051495 3.227409954601922 3.6689548704749386
962 2.9402537210999493 3.227709100172678 3.6692326613755064
963 2.9405759845238495 3.2280079103380346 3.6695101426654113
964 2.9408978844642495 3.228306385858091 3.6697873150138642
965 2.9412194140687493 3.228604527457047 3.670064179087937
966 2.9415405523645495 3.2289023358647033 3.6703407355525632
967 2.9418613351778493 3.2291998118310596 3.6706169850705552
968 2.9421817730890494 3.229496956067516 3.670892928302607
969 2.9425018732273496 3.2297937692730723 3.671168565907305
970 2.9428216134543494 3.2300902521379284 3.6714438985411393
971 2.9431409986583494 3.230386405373685 3.6717189268585084
972 2.9434600286927495 3.230682229685441 3.6719936515117313
973 2.9437787212207494 3.2309777257769974 3.6722680731510557
974 2.9440970579263492 3.2312728943325535 3.672542192424665
975 2.944415039746349 3.2315677360537096 3.672816009978689
976 2.944732658255149 3.231862251639666 3.673089526457211
977 2.9450499236662493 3.232156441796822 3.6733627425022775
978 2.945366842316849 3.232450307219678 3.6736356587539056
979 2.9456833910020492 3.2327438485948345 3.673908275850092
980 2.945999595058049 3.2330370666311907 3.6741805944268235
981 2.946315466463249 3.2333299620103473 3.674452615118082
982 2.9466309837506492 3.2336225354003036 3.674724338555853
983 2.946946148197349 3.2339147874895597 3.6749957653701375
984 2.947260976734149 3.234206718963916 3.6752668961889574
985 2.9475754632986493 3.2344983304905726 3.675537731638364
986 2.947889606152449 3.2347896227415287 3.675808272342447
987 2.948203406911749 3.2350805963891847 3.676078518923341
988 2.9485168533697492 3.235371252102941 3.676348472001236
989 2.948829951286449 3.2356615905631974 3.676618132194383
990 2.949142699018449 3.2359516124431535 3.6768875001191055
991 2.949455110975649 3.23624131841631 3.6771565763898026
992 2.949767201417249 3.236530709140266 3.6774253616189614
993 2.950078957540649 3.2368197852569223 3.6776938564171617
994 2.950390374261649 3.2371085474197785 3.677962061393087
995 2.950701466683149 3.237396996286135 3.6782299771535274
996 2.951012217687149 3.2376851324967912 3.678497604303394
997 2.951322635930249 3.2379729567084476 3.6787649434457212
998 2.9516327329932492 3.2382604695678037 3.679031995181677
999 2.9519424960201492 3.23854767170866 3.679298760110568
1000 2.952251902020149 3.2388345637764164 3.679565238829852
1001 2.952560978888249 3.2391211464381726 3.679831431935141
1002 2.952869707012049 3.239407420331829 3.68009734002021
1003 2.953178073444349 3.239693386113585 3.6803629636770054
1004 2.9534860964275493 3.2399790444512417 3.6806283034956517
1005 2.9537938021015493 3.2402643959930977 3.6808933600644593
1006 2.9541011805727493 3.240549441360154 3.6811581339699306
1007 2.9544082053062493 3.2408341811820103 3.6814226257967695
1008 2.9547149093654492 3.2411186161133667 3.6816868361278874
1009 2.9550212797038493 3.2414027467748228 3.6819507655444106
1010 2.9553273477808495 3.2416865737986793 3.6822144146256877
1011 2.9556330424354496 3.2419700977848356 3.6824777839492966
1012 2.9559383999758495 3.242253319402392 3.6827408740910514
1013 2.9562434254188497 3.242536239283248 3.6830036856250117
1014 2.9565481221774497 3.2428188580531043 3.683266219123485
1015 2.95685251824145 3.243101176333061 3.6835284751570385
1016 2.9571565614230497 3.2433831947154173 3.683790454294505
1017 2.9574603156269497 3.2436649138426734 3.684052157102988
1018 2.9577637401979495 3.2439463342932293 3.684313584147869
1019 2.9580668267686496 3.244227456684286 3.6845747359928174
1020 2.9583695896966495 3.244508281640042 3.6848356131997937
1021 2.9586720090798497 3.2447888097693984 3.6850962163290584
1022 2.9589741008334496 3.2450690416995545 3.6853565459391784
1023 2.95927588460585 3.245348978040911 3.685616602587033
1024 2.95957734826025 3.245628619383467 3.6858763868278226
1025 2.95987849613025 3.2459079663279238 3.6861358992150732
1026 2.96017932456285 3.24618701946958 3.6863951403006427
1027 2.96047982753575 3.2464657794061362 3.686654110634733
1028 2.96078000230215 3.246744246739993 3.6869128107658873
1029 2.9610798458020504 3.2470224220750494 3.687171241241005
1030 2.9613793507470505 3.2473003060170056 3.6874294026053454
1031 2.9616785128209506 3.247577899177462 3.687687295402532
1032 2.9619773649537504 3.247855202171018 3.6879449201745618
1033 2.9622758980283503 3.248132215579174 3.6882022774618113
1034 2.9625741273069504 3.2484089399911307 3.6884593678030413
1035 2.9628720500904504 3.248685375980187 3.688716191735406
1036 2.9631696570448502 3.248961524121143 3.6889727497944573
1037 2.9634669659818504 3.2492373849966993 3.68922904251415
1038 2.9637639632128505 3.2495129591712555 3.689485070426852
1039 2.9640606556890505 3.249788247221312 3.689740834063347
1040 2.9643570597450504 3.250063249715568 3.6899963339528425
1041 2.9646531578292503 3.2503379672059243 3.6902515706229755
1042 2.9649489641236504 3.2506124002600805 3.690506544599818
1043 2.96524448033835 3.2508865494310366 3.6907612564078853
1044 2.96553970203195 3.251160415269093 3.6910157065701386
1045 2.96583462057345 3.251433998327749 3.6912698956079955
1046 2.96612925565685 3.2517072991677054 3.6915238240413317
1047 2.96642359625405 3.2519803183297618 3.6917774923884905
1048 2.96671761338765 3.252253056364218 3.692030901166285
1049 2.96701135226965 3.2525255138479743 3.69228405089001
1050 2.96730478327465 3.2527976913137304 3.69253694207344
1051 2.96759791999685 3.253069589321387 3.6927895752288435
1052 2.9678907539804498 3.2533412084168427 3.6930419508669816
1053 2.9681833246601497 3.253612549152999 3.693294069497119
1054 2.9684756087677497 3.2538836120442554 3.693545931627027
1055 2.96876757020625 3.254154397626112 3.6937975377629897
1056 2.96905922663505 3.254424906467268 3.6940488884098115
1057 2.96935060327165 3.2546951391186245 3.69429998407082
1058 2.96964167748085 3.2549650961061807 3.6945508252478754
1059 2.96993244742855 3.255234777976337 3.6948014124413717
1060 2.97022292399855 3.2555041852761932 3.695051746150246
1061 2.9705131003898497 3.255773318541549 3.6953018268719817
1062 2.97080298475945 3.2560421783136055 3.695551655102617
1063 2.9710925469161498 3.2563107651248617 3.695801231336747
1064 2.97138181829855 3.2565790795352183 3.696050556067532
1065 2.97167078325755 3.2568471220739745 3.6962996297867017
1066 2.97195945541795 3.2571148932841307 3.6965484529845605
1067 2.97224783073375 3.257382393694887 3.696797026149993
1068 2.97253590632535 3.2576496238382435 3.6970453497704723
1069 2.9728236932050502 3.2579165842478996 3.6972934243320594
1070 2.97311119161205 3.258183275446256 3.697541250319415
1071 2.97339842342335 3.2584496979545126 3.697788828215801
1072 2.97368536930815 3.258715852272468 3.698036158503086
1073 2.97397202619395 3.258981738917025 3.6982832416617533
1074 2.97425840936795 3.259247358406981 3.6985300781709034
1075 2.97454449084045 3.2595127112459372 3.6987766685082586
1076 2.97483028773845 3.2597777979625935 3.6990230131501733
1077 2.97511581573185 3.2600426190687495 3.6992691125716335
1078 2.9754010563644497 3.260307175060706 3.699514967246264
1079 2.9756860014898496 3.260571466450962 3.699760577646335
1080 2.9759706620578497 3.260835493758618 3.7000059442427653
1081 2.97625505629425 3.261099257491675 3.700251067505129
1082 2.9765391556276497 3.261362758140331 3.700495947901658
1083 2.97682298155305 3.261625996220287 3.700740585899252
1084 2.9771065216986496 3.2618889722264433 3.700984981963477
1085 2.9773897899181496 3.2621516866641995 3.7012291365585748
1086 2.9776727822959494 3.2624141400252555 3.701473050147469
1087 2.9779554933865495 3.262676332804012 3.701716723191764
1088 2.9782379147945495 3.2629382654989683 3.7019601561517566
1089 2.9785200654380493 3.2631999386154242 3.702203349486438
1090 2.978801941509049 3.2634613526403804 3.702446303653498
1091 2.979083532645749 3.2637225080634362 3.7026890191093305
1092 2.979364823437349 3.2639834053827927 3.7029314963090396
1093 2.9796458311141487 3.264244045109849 3.7031737357064434
1094 2.9799265673771487 3.264504427739305 3.703415737754077
1095 2.9802070206386486 3.264764553754261 3.7036575029032015
1096 2.9804872146826487 3.2650244236475174 3.7038990316038047
1097 2.9807671201564485 3.2652840378892733 3.7041403243046083
1098 2.9810467642864484 3.26554339697563 3.704381381453072
1099 2.9813261510773486 3.265802501376986 3.7046222034953975
1100 2.9816052614473487 3.2660613515592427 3.7048627908765344
1101 2.9818841043406485 3.2663199480047984 3.705103144040183
1102 2.9821626673496486 3.266578291187055 3.705343263428802
1103 2.9824409534775485 3.266836381589811 3.7055831494836093
1104 2.9827189764471482 3.2670942196932673 3.7058228026445894
1105 2.982996732120148 3.2673518059643234 3.706062223350497
1106 2.983274203851748 3.2676091408727794 3.706301412038863
1107 2.9835513988657483 3.267866224902636 3.7065403691459946
1108 2.9838283230785483 3.268123058530492 3.7067790951069863
1109 2.984104970447948 3.268379642226748 3.7070175903557185
1110 2.984381346905948 3.2686359764664044 3.7072558553248656
1111 2.9846574389606477 3.2688920617182604 3.7074938904459
1112 2.984933270004648 3.2691478984624167 3.7077316961490934
1113 2.985208819198848 3.2694034871570734 3.7079692728635263
1114 2.985484092163648 3.269658828278329 3.708206621017088
1115 2.985759075582148 3.2699139222963858 3.7084437410364837
1116 2.986033787017348 3.270168769692542 3.7086806333472366
1117 2.9863082201782483 3.2704233709314985 3.708917298373695
1118 2.9865823758028482 3.270677726482755 3.7091537365390352
1119 2.986856254521748 3.2709318368143108 3.709389948265263
1120 2.987129858425748 3.2711857023927675 3.7096259339732236
1121 2.9874032204412484 3.271439323682024 3.709861694082602
1122 2.9876763073872485 3.2716927011157804 3.710097229011926
1123 2.9879491249644485 3.2719458351565365 3.7103325391785766
1124 2.9882216888948485 3.2721987262608927 3.710567624998785
1125 2.9884939861448485 3.272451374870649 3.7108024868876406
1126 2.9887659974554484 3.272703781438405 3.711037125259095
1127 2.9890377391319483 3.2729559464330613 3.711271540525964
1128 2.9893092322631483 3.2732078703082177 3.7115057330999353
1129 2.9895804769969483 3.273459553497974 3.7117397033915696
1130 2.9898514391319484 3.27371099643553 3.7119734518103056
1131 2.9901221431902485 3.2739621995835866 3.7122069787644647
1132 2.9903925860274483 3.274213163382343 3.7124402846612536
1133 2.9906627702714483 3.274463888273999 3.7126733699067698
1134 2.9909326827968483 3.274714374697655 3.7129062349060047
1135 2.991202349376348 3.2749646231032115 3.713138880062848
1136 2.991471755184348 3.2752146339170674 3.713371305780092
1137 2.9917409101449484 3.275464407577924 3.7136035124594344
1138 2.9920098228451484 3.2757139445149805 3.7138355005014825
1139 2.992278485495248 3.2759632451491365 3.7140672703057596
1140 2.9925468958732484 3.2762123099073928 3.7142988222707043
1141 2.9928150648750482 3.276461139217949 3.7145301567936784
1142 2.993082982414648 3.276709733498705 3.714761274270969
1143 2.993350642267948 3.2769580931756614 3.714992175097793
1144 2.993618017490348 3.2772062186795177 3.7152228596682995
1145 2.993885114731848 3.2774541104637738 3.7154533283755757
1146 2.994151954414248 3.27770176897533 3.7156835816116502
1147 2.9944185588503482 3.2779491946424866 3.7159136197674947
1148 2.9946849212543483 3.2781963878733427 3.71614344323303
1149 2.9949510390761485 3.2784433490811993 3.7163730523971297
1150 2.9952168982611487 3.2786900786808557 3.7166024476476225
1151 2.995482526731749 3.2789365770986123 3.7168316293712964
1152 2.9957479142389487 3.2791828447357685 3.7170605979539046
1153 2.9960130510856486 3.2794288820018247 3.717289353780165
1154 2.9962779664414487 3.279674689313981 3.7175178972337664
1155 2.9965426328434486 3.279920267063437 3.7177462286973744
1156 2.9968070643754485 3.2801656156644934 3.7179743485526293
1157 2.9970712416069487 3.28041073551855 3.718202257180156
1158 2.9973351654399485 3.2806556270431058 3.7184299549595607
1159 2.9975988323767484 3.280900290654162 3.7186574422694427
1160 2.9978622455247486 3.2811447267700187 3.71888471948739
1161 2.9981254300605484 3.2813889358055746 3.7191117869899886
1162 2.9983883671881486 3.2816329181533312 3.719338645152823
1163 2.9986510648140485 3.2818766742212873 3.7195652943504807
1164 2.9989135128252484 3.2821202044099436 3.719791734956557
1165 2.9991757092397484 3.2823635091277996 3.720017967343653
1166 2.9994376561535483 3.282606588784356 3.7202439918833896
1167 2.999699370957848 3.282849443786612 3.720469808946398
1168 2.999960858359448 3.2830920745259684 3.7206954189023342
1169 3.000222095257048 3.283334481389124 3.7209208221198753
1170 3.000483087508048 3.2835766647818803 3.7211460189667283
1171 3.000743832204448 3.283818625104337 3.721371009809627
1172 3.001004351162048 3.284060362758393 3.7215957950143426
1173 3.001264644319448 3.2843018781266493 3.7218203749456813
1174 3.001524695768048 3.2845431715911055 3.7220447499674907
1175 3.001784484508048 3.284784243546662 3.722268920442663
1176 3.002044050757648 3.2850250944054182 3.722492886733136
1177 3.002303370340148 3.2852657245445744 3.722716649199901
1178 3.002562464489948 3.285506134361231 3.7229402082030005
1179 3.002821310638748 3.285746324233787 3.723163564101535
1180 3.003079935958748 3.285986294559143 3.723386717253666
1181 3.0033382942350477 3.286226045710499 3.7236096680166177
1182 3.0035964167946476 3.2864655780995555 3.723832416746683
1183 3.0038543073639477 3.2867048921108117 3.7240549637992237
1184 3.0041119657735478 3.286943988124968 3.7242773095286745
1185 3.0043693787020476 3.2871828665222242 3.724499454288548
1186 3.0046265788130477 3.2874215276933807 3.7247213984314365
1187 3.0048835257355475 3.2876599720010367 3.724943142309013
1188 3.0051402364975477 3.287898199841193 3.7251646862720413
1189 3.0053967199679477 3.2881362115948494 3.7253860306703697
1190 3.0056529558849476 3.2883740076349057 3.7256071758529408
1191 3.0059089413261475 3.288611588350662 3.7258281221677936
1192 3.0061647008989474 3.288848954133218 3.7260488699620646
1193 3.0064202305233474 3.289086105352374 3.7262694195819916
1194 3.0066755289765474 3.2893230423807305 3.7264897713729193
1195 3.0069306110475473 3.2895597655912865 3.7267099256792977
1196 3.007185453053147 3.2897962753440426 3.726929882844689
1197 3.0074400417861473 3.290032572018199 3.72714964321177
1198 3.0076944086935473 3.2902686560033554 3.7273692071223334
1199 3.007948567437947 3.2905045276622116 3.7275885749172915
1200 3.008202476517947 3.2907401873454676 3.7278077469366817
1201 3.0084561525786473 3.290975635437824 3.728026723519665
1202 3.0087095972836475 3.2912108723094806 3.728245505004532
1203 3.0089627972650477 3.291445898328637 3.728464091728706
1204 3.0092157647686477 3.291680713873993 3.728682484028746
1205 3.009468503035148 3.29191531931345 3.7289006822403463
1206 3.009721020621548 3.292149715011606 3.7291186866983432
1207 3.0099733078822477 3.2923839013253624 3.729336497736717
1208 3.0102253764102476 3.2926178786190183 3.7295541156885936
1209 3.0104771991411474 3.2928516472466747 3.72977154088625
1210 3.0107287941991476 3.293085207584231 3.729988773661114
1211 3.0109801519022477 3.293318559991987 3.7302058143437686
1212 3.011231274060248 3.2935517048376437 3.730422663263956
1213 3.011482165400448 3.2937846424868003 3.730639320750578
1214 3.011732835276848 3.2940173733005564 3.730855787131701
1215 3.011983276422848 3.2942498976317127 3.7310720627345577
1216 3.012233503686848 3.294482215838469 3.73128814788555
1217 3.012483498609848 3.2947143282662252 3.7315040429102515
1218 3.012733282274048 3.2949462352749816 3.7317197481334112
1219 3.012982829005748 3.2951779372068377 3.7319352638789556
1220 3.013232169311748 3.295409434424394 3.732150590469992
1221 3.013481295924648 3.2956407272646504 3.7323657282288107
1222 3.013730183108648 3.2958718160700067 3.7325806774768875
1223 3.013978852641148 3.296102701203363 3.7327954385348865
1224 3.014227316195548 3.296333383009219 3.7330100117226643
1225 3.014475540028048 3.2965638618219755 3.7332243973592716
1226 3.014723540212048 3.2967941380030314 3.733438595762955
1227 3.014971312616548 3.2970242119000877 3.7336526072511598
1228 3.015218868329348 3.297254083863644 3.7338664321405353
1229 3.015466198680148 3.2974837542346003 3.7340800707469337
1230 3.015713303589148 3.2977132233603568 3.734293523385416
1231 3.0159601842090478 3.2979424915878126 3.734506790370253
1232 3.016206850567448 3.2981715592623693 3.7347198720149266
1233 3.016453302730748 3.2984004267207254 3.734932768632136
1234 3.016699542247948 3.2986290942989815 3.7351454805337974
1235 3.016945555976948 3.298857562331438 3.7353580080310467
1236 3.0171913476785477 3.2990858311624938 3.7355703514342444
1237 3.0174369270619477 3.29931390113295 3.7357825110529754
1238 3.0176822916053476 3.2995417725752065 3.735994487196053
1239 3.0179274569957477 3.299769445823163 3.7362062801715212
1240 3.0181724120517477 3.299996921197519 3.736417890286658
1241 3.0184171432085476 3.3002241990274754 3.736629317847976
1242 3.0186616641941475 3.3004512796526315 3.736840563161226
1243 3.0189059594365477 3.300678163400988 3.737051626531401
1244 3.0191500569921477 3.300904850612544 3.737262508262737
1245 3.0193939300821477 3.3011313416042003 3.737473208658714
1246 3.0196375851329478 3.3013576367138566 3.737683728022062
1247 3.019881031705548 3.301583736273713 3.7378940666547615
1248 3.020124240447948 3.301809640607769 3.738104224858046
1249 3.0203672331481477 3.3020353500630253 3.7383142029324032
1250 3.0206100271481477 3.3022608649684817 3.7385240011775824
1251 3.0208525875413477 3.3024861856387377 3.738733619892589
1252 3.021094944943748 3.3027113124157945 3.738943059375695
1253 3.021337104109248 3.3029362456166504 3.739152319924436
1254 3.0215790439722476 3.3031609855540065 3.739361401835615
1255 3.0218207643767476 3.303385532556863 3.739570305405306
1256 3.022062279863148 3.3036098869538195 3.739779030928854
1257 3.022303587033048 3.3038340490613756 3.739987578700882
1258 3.022544696445248 3.3040580191982323 3.7401959490152854
1259 3.0227855937570483 3.3042817976741885 3.7404041421652443
1260 3.0230262740430485 3.304505384809945 3.740612158443217
1261 3.0232667496433483 3.3047287809296013 3.7408199981409482
1262 3.0235070119797482 3.3049519863469574 3.7410276615494666
1263 3.023747074683948 3.3051750013821137 3.7412351489590923
1264 3.023986925762348 3.30539782634387 3.7414424606594356
1265 3.024226580391848 3.305620461550026 3.7416495969394
1266 3.024466043532248 3.305842907305882 3.741856558087185
1267 3.024705296717048 3.306065163912338 3.7420633443902886
1268 3.024944331961848 3.3062872316843945 3.742269956135507
1269 3.025183166391048 3.306509110942851 3.7424763936089427
1270 3.0254218062490477 3.306730801994507 3.7426826570959992
1271 3.0256602515685476 3.306952305140763 3.7428887468813885
1272 3.0258984763077477 3.3071736206825197 3.7430946632491313
1273 3.0261365004474476 3.3073947489406756 3.743300406482562
1274 3.0263743273276478 3.307615690219932 3.743505976864326
1275 3.0266119101901476 3.307836444821888 3.7437113746763853
1276 3.0268492990165474 3.3080570130843445 3.743916600200021
1277 3.0270865001064475 3.3082773953054008 3.744121653715832
1278 3.0273235151748477 3.308497591777757 3.7443265355037423
1279 3.0275603337916475 3.308717602792313 3.744531245843
1280 3.0277969632956476 3.3089374286476696 3.7447357850121783
1281 3.0280333936226476 3.309157069636226 3.744940153289181
1282 3.0282696098146475 3.309376526057782 3.7451443509512425
1283 3.0285056193325475 3.3095957982233384 3.74534837827493
1284 3.0287414380021476 3.3098148864375947 3.745552235536145
1285 3.0289770640831475 3.310033790992451 3.7457559230101296
1286 3.0292124978901476 3.3102525121807074 3.745959440971461
1287 3.0294477340770474 3.3104710502944634 3.7461627896940635
1288 3.0296827661274475 3.3106894056295197 3.7463659694511997
1289 3.0299176139356474 3.310907578486276 3.7465689805154803
1290 3.0301522580986475 3.3111255691492323 3.746771823158865
1291 3.0303866883357475 3.3113433779174883 3.746974497652662
1292 3.0306209111397475 3.3115610050976447 3.7471770042675314
1293 3.0308549334078476 3.311778450990801 3.7473793432734883
1294 3.0310887489852476 3.3119957158922575 3.7475815149399025
1295 3.0313223809712477 3.312212800101614 3.747783519535504
1296 3.0315557976992475 3.31242970390017 3.747985357328381
1297 3.0317890054327474 3.312646427593226 3.748187028585984
1298 3.0320220313489474 3.3128629714807825 3.7483885335751292
1299 3.0322548647584475 3.3130793358414388 3.7485898725619977
1300 3.0324874959884474 3.313295520961595 3.748791045812139
1301 3.0327199437069474 3.313511527134651 3.7489920535904724
1302 3.0329522117835475 3.3137273546392074 3.749192896161291
1303 3.0331842888529477 3.313943003750464 3.749393573788259
1304 3.0334161581785475 3.31415847475192 3.74959408673442
1305 3.0336478320880476 3.3143737679394762 3.749794435262194
1306 3.0338792951210474 3.3145888835991326 3.7499946196333798
1307 3.0341105529563475 3.314803822028289 3.7501946401091604
1308 3.0343416242363475 3.315018583519545 3.7503944969501006
1309 3.0345725082743473 3.3152331683508014 3.7505941904161535
1310 3.0348031944273473 3.3154475768000573 3.7507937207666573
1311 3.035033692480847 3.3156618091530135 3.7509930882603406
1312 3.035264005684047 3.31587586568747 3.7511922931553245
1313 3.035494105914147 3.316089746678326 3.7513913357091226
1314 3.0357240017773472 3.3163034524214825 3.751590216178644
1315 3.0359537331978474 3.316516983205839 3.751788934820195
1316 3.0361832707074474 3.3167303392894953 3.75198749188948
1317 3.0364126213845473 3.3169435209525515 3.7521858876416063
1318 3.0366417642515473 3.3171565284693076 3.752384122331082
1319 3.0368707051919475 3.317369362129564 3.7525821962118213
1320 3.0370994663399475 3.3175820222182204 3.7527801095371434
1321 3.0373280208722475 3.317794509002977 3.752977862559777
1322 3.0375563980908473 3.3180068227714328 3.7531754555318617
1323 3.0377845883370473 3.318218963788589 3.753372888704946
1324 3.0380125735902475 3.3184309323263452 3.753570162329995
1325 3.0382403614952476 3.3186427286698015 3.7537672766573893
1326 3.0384679575938476 3.318854353097858 3.7539642319369246
1327 3.0386953707591475 3.319065805884814 3.7541610284178177
1328 3.0389225830599473 3.3192770872978703 3.7543576663487057
1329 3.0391496234394473 3.3194881976173267 3.75455414597765
1330 3.0393764885884473 3.3196991371012827 3.7547504675521335
1331 3.0396031693350474 3.319909906009939 3.754946631319068
1332 3.0398296327782472 3.3201205046099953 3.7551426375247923
1333 3.0400559164598473 3.3203309331924515 3.7553384864150754
1334 3.040282023323447 3.3205411920197077 3.7555341782351164
1335 3.040507931622947 3.320751281351564 3.7557297132295506
1336 3.040733649223747 3.32096120146372 3.755925091642446
1337 3.0409591735815473 3.3211709526255766 3.7561203137173083
1338 3.0411845174007475 3.321380535108033 3.75631537969708
1339 3.0414096915408475 3.3215899491720893 3.756510289824147
1340 3.0416346883948475 3.3217991950702457 3.7567050443403347
1341 3.0418595014126475 3.3220082730603018 3.756899643486912
1342 3.0420841383900474 3.322217183404558 3.757094087504595
1343 3.0423085891452475 3.3224259263591143 3.757288376633545
1344 3.0425328417276476 3.3226345021872707 3.757482511113374
1345 3.0427569048741474 3.322842911160827 3.7576764911831404
1346 3.0429807837081473 3.323051153544683 3.75787031708136
1347 3.0432044702997474 3.3232592295995396 3.758063989045997
1348 3.0434279893241474 3.3234671395915956 3.7582575073144753
1349 3.0436513338111473 3.323674883768352 3.758450872123673
1350 3.0438744905661475 3.3238824623821084 3.7586440837099286
1351 3.0440974647399472 3.3240898756945643 3.7588371423090394
1352 3.044320238782347 3.3242971239632206 3.759030048156266
1353 3.044542845978147 3.3245042074581765 3.759222801486332
1354 3.044765295315147 3.324711126424533 3.759415402533424
1355 3.044987544854147 3.324917881100389 3.7596078515312006
1356 3.045209620906547 3.3251244717544455 3.7598001487127832
1357 3.045431505740647 3.3253308986356016 3.759992294310767
1358 3.0456531894630468 3.3255371620054577 3.760184288557216
1359 3.0458746825446466 3.325743262132514 3.7603761316836692
1360 3.0460959956166467 3.3259491992771704 3.760567823921141
1361 3.0463171110260467 3.3261549736916267 3.760759365500121
1362 3.0465380436338467 3.326360585640683 3.760950756650575
1363 3.0467588091527467 3.326566035377839 3.761141997601952
1364 3.0469794136467465 3.326771323144695 3.761333088583179
1365 3.0471998489982464 3.3269764491780514 3.761524029822667
1366 3.0474201029748462 3.3271814137203073 3.761714821548311
1367 3.047640189154646 3.3273862170224633 3.7619054639874907
1368 3.047860096249046 3.3275908593252197 3.7620959573670754
1369 3.048079845391046 3.327795340877176 3.76228630191342
1370 3.048299407071046 3.327999661911132 3.7624764978523726
1371 3.048518783248846 3.3282038226810884 3.7626665454092705
1372 3.048737981103246 3.3284078234392447 3.7628564448089463
1373 3.048957008653646 3.328611664432201 3.763046196275728
1374 3.0491758479694457 3.328815345900357 3.763235800033436
1375 3.049394516144446 3.3290188680968136 3.763425256305393
1376 3.049613015725246 3.32922223126187 3.7636145653144193
1377 3.0498313447209457 3.3294254356336257 3.7638037272828346
1378 3.0500495060981456 3.329628481451282 3.763992742432464
1379 3.0502674912473458 3.329831368951538 3.7641816109846333
1380 3.050485280087346 3.330034098376995 3.7643703331601754
1381 3.0507029074581458 3.330236669984451 3.764558909179429
1382 3.0509203849207456 3.330439084005107 3.7647473392622413
1383 3.0511377019342456 3.3306413406614634 3.764935623627969
1384 3.0513548648206457 3.33084344018332 3.76512376249548
1385 3.0515718391976456 3.3310453827955757 3.7653117560831557
1386 3.0517886398124454 3.3312471687476317 3.765499604608889
1387 3.0520052800582453 3.331448798277888 3.7656873082900906
1388 3.0522217376866454 3.3316502716147443 3.7658748673436864
1389 3.0524380373503455 3.3318515890023006 3.7660622819861214
1390 3.0526541609443454 3.332052750666557 3.7662495524333597
1391 3.0528701266306455 3.3322537568462134 3.7664366789008876
1392 3.0530859306178453 3.3324546077665693 3.7666236616037123
1393 3.053301569664545 3.3326553036553257 3.766810500756365
1394 3.053517043171945 3.3328558447421814 3.766997196572904
1395 3.053732331289945 3.333056231256938 3.7671837492669122
1396 3.053947444559545 3.3332564634432944 3.7673701590515023
1397 3.054162406677245 3.3334565415370503 3.7675564261393144
1398 3.054377183374445 3.333656465756707 3.7677425507425206
1399 3.054591806482645 3.333856236344963 3.7679285330728267
1400 3.054806271642645 3.334055853521419 3.7681143733414677
1401 3.0550205887770447 3.3342553175084753 3.768300071759218
1402 3.0552347416132446 3.334454628521131 3.768485628536387
1403 3.0554487347494446 3.3346537867856876 3.7686710438828195
1404 3.0556625631070444 3.3348527925248437 3.768856318007902
1405 3.0558762310110446 3.3350516459646 3.7690414511205597
1406 3.0560897314080444 3.3352503473275563 3.7692264434292606
1407 3.0563030815716443 3.3354488968410125 3.769411295142015
1408 3.0565162771300445 3.335647294719669 3.7695960064663767
1409 3.0567293190572444 3.3358455411810253 3.769780577609446
1410 3.0569422191872446 3.3360436364415818 3.7699650087778713
1411 3.057154962994445 3.336241580709138 3.7701493001778474
1412 3.0573675421360447 3.336439374201494 3.7703334520151195
1413 3.057579952491445 3.3366370171420505 3.770517464494983
1414 3.057792203223845 3.336834509756807 3.7707013378222856
1415 3.058004295451345 3.3370318522649636 3.7708850722014295
1416 3.0582162379417452 3.33722904488462 3.7710686678363707
1417 3.058428027296145 3.337426087827376 3.771252124930622
1418 3.058639659967545 3.3376229813069322 3.7714354436872526
1419 3.058851134530845 3.3378197255391884 3.7716186243088896
1420 3.059062449416845 3.3380163207407447 3.771801666997723
1421 3.059273605895945 3.338212767129001 3.7719845719554996
1422 3.059484609508145 3.338409064920157 3.772167339383533
1423 3.059695459971745 3.3386052143262135 3.7723499694826974
1424 3.0599061497429454 3.3388012155590703 3.7725324624534333
1425 3.0601166819504453 3.338997068835626 3.772714818495746
1426 3.0603270541690453 3.3391927743702827 3.7728970378092104
1427 3.0605372885137454 3.339388332378839 3.7730791205929672
1428 3.060747363307345 3.339583743061295 3.773261067045729
1429 3.060957274261745 3.339779006632551 3.77344287736578
1430 3.061167033239745 3.339974123310207 3.773624551750975
1431 3.061376643830145 3.3401690933032633 3.7738060903987423
1432 3.061586101324545 3.3403639168179198 3.773987493506087
1433 3.061795406880845 3.3405585940633764 3.774168761269588
1434 3.0620045666792453 3.3407531252477325 3.774349893885402
1435 3.062213575146745 3.340947510574489 3.7745308915492655
1436 3.0624224183707454 3.3411417502507454 3.774711754456492
1437 3.0626311052587454 3.3413358444930017 3.7748924828019788
1438 3.0628396284883452 3.3415297935112576 3.775073076780202
1439 3.0630480021638453 3.341723597520314 3.7752535365852236
1440 3.063256215075845 3.3419172567248703 3.7754338624106887
1441 3.063464275157745 3.3421107713371265 3.775614054449827
1442 3.0636721724795453 3.3423041415634827 3.7757941128954573
1443 3.063879914263145 3.342497367616939 3.7759740379399833
1444 3.0640874852199453 3.3426904497051955 3.776153829775401
1445 3.064294888381945 3.3428833880462516 3.776333488593295
1446 3.064502146453945 3.3430761828557074 3.7765130145848396
1447 3.064709242830345 3.3432688343331636 3.7766924079408035
1448 3.064916189397545 3.34346134268942 3.7768716688515505
1449 3.065122982273345 3.3436537081267765 3.777050797507036
1450 3.065329639173345 3.3438459308499326 3.7772297940968134
1451 3.065536146944345 3.3440380110510888 3.777408658810032
1452 3.065742508378745 3.3442299489312455 3.777587391835441
1453 3.065948721044745 3.3444217446892015 3.777765993361388
1454 3.066154784396545 3.344613398525158 3.7779444635758197
1455 3.066360701380045 3.344804910639414 3.7781228026662874
1456 3.066566479461645 3.34499628122997 3.778301010819942
1457 3.066772101646345 3.3451875104894264 3.778479088223541
1458 3.066977567671945 3.345378598621783 3.7786570350634445
1459 3.067182868084845 3.3455695458309394 3.7788348515256205
1460 3.067388013560845 3.3457603523269954 3.779012537795643
1461 3.067593012022645 3.345951018312452 3.779190094058695
1462 3.067797868193645 3.346141543984108 3.7793675204995685
1463 3.068002588417045 3.3463319295352645 3.7795448173026656
1464 3.068207163092245 3.346522175154621 3.779721984652001
1465 3.0684115877272453 3.346712281037177 3.779899022731201
1466 3.0686158453606454 3.3469022473807333 3.7800759317235055
1467 3.0688199433493453 3.3470920743943893 3.78025271181177
1468 3.069023891855345 3.3472817622819457 3.780429363178466
1469 3.069227689163345 3.347471311240002 3.780605886005681
1470 3.0694313338493453 3.3476607214660583 3.7807822804751203
1471 3.069634825958245 3.3478499931583143 3.78095854676811
1472 3.0698381586174452 3.3480391265146707 3.781134685065594
1473 3.070041337314345 3.348228121737427 3.7813106955481395
1474 3.0702443721177453 3.3484169790248832 3.781486578395934
1475 3.0704472672177454 3.3486056985682398 3.7816623337887902
1476 3.0706500057069452 3.348794280555596 3.781837961906144
1477 3.0708525873344454 3.3489827251862523 3.7820134629270563
1478 3.071055009484845 3.349171032659408 3.7821888370302146
1479 3.071257282109745 3.3493592031757644 3.782364084393935
1480 3.071459392685745 3.3495472369290207 3.782539205196159
1481 3.0716613445115453 3.3497351341210773 3.7827141996144626
1482 3.0718631437091455 3.3499228949513338 3.7828890678260474
1483 3.0720647790626456 3.3501105196147902 3.7830638100077487
1484 3.072266261445846 3.3502980083137466 3.783238426336035
1485 3.0724675901723457 3.3504853612429026 3.783412916987006
1486 3.072668759056946 3.3506725785971594 3.7835872821363985
1487 3.072869769189046 3.3508596605753156 3.7837615219595833
1488 3.073070639963446 3.351046607375172 3.7839356366315684
1489 3.073271364012846 3.351233419181228 3.784109626326998
1490 3.073471926803846 3.3514200961826845 3.7842834912201577
1491 3.073672341208946 3.351606638578241 3.78445723148497
1492 3.0738726101309464 3.351793046557697 3.784630847294999
1493 3.0740727424512464 3.3519793203086534 3.7848043388234496
1494 3.074272730785246 3.3521654600125097 3.7849777062431706
1495 3.074472564594746 3.352351465855366 3.7851509497266527
1496 3.0746722538163462 3.352537338030122 3.7853240694460317
1497 3.0748717920900464 3.3527230767227785 3.7854970655730895
1498 3.075071178736246 3.3529086821233345 3.7856699382792525
1499 3.075270414273946 3.3530941544219908 3.785842687735597
1500 3.075469514523946 3.3532794938083472 3.786015314112846
1501 3.075668471173346 3.353464700461203 3.786187817581371
1502 3.075867280849946 3.3536497745646594 3.7863601983111956
1503 3.076065952800746 3.353834716304816 3.786532456471993
1504 3.0762644747847463 3.3540195258613723 3.786704592233091
1505 3.0764628596707464 3.354204203421929 3.786876605763466
1506 3.0766611054445465 3.354388749165285 3.7870484972317535
1507 3.0768592019508465 3.3545731632713416 3.7872202668062402
1508 3.0770571435388465 3.3547574459264977 3.7873919146548705
1509 3.0772549447678466 3.354941597320654 3.7875634409452448
1510 3.0774526116198464 3.35512561763381 3.787734845844622
1511 3.0776501299931462 3.355309507041766 3.7879061295199183
1512 3.0778475099507463 3.3554932657294225 3.7880772921377113
1513 3.0780447541626463 3.3556768938747785 3.7882483338642383
1514 3.078241862882446 3.355860391653835 3.7884192548653974
1515 3.078438823941946 3.356043759242191 3.7885900553067495
1516 3.078635619388746 3.356226996823247 3.7887607353535193
1517 3.078832255962746 3.3564101045920034 3.7889312951705945
1518 3.079028762428946 3.3565930827387596 3.7891017349225296
1519 3.079225115812046 3.356775931434616 3.7892720547735435
1520 3.079421335196046 3.356958650865572 3.7894422548875224
1521 3.079617417800946 3.357141241204829 3.78961233542802
1522 3.079813371191546 3.357323702627185 3.7897822965582595
1523 3.080009188784346 3.357506035302241 3.789952138441133
1524 3.080204868860346 3.3576882394036973 3.7901218612392027
1525 3.080400406037846 3.3578703151061537 3.7902914651147026
1526 3.080595809574846 3.3580522625875098 3.7904609502295394
1527 3.080791067522946 3.3582340820193664 3.790630316745293
1528 3.080986197095746 3.358415773580923 3.7907995648232147
1529 3.081181178692446 3.3585973374398788 3.790968694624233
1530 3.081376023733446 3.358778773776535 3.791137706308952
1531 3.081570735701046 3.3589600827634913 3.7913066000376516
1532 3.0817653067482462 3.3591412645708476 3.7914753759702897
1533 3.081959742810346 3.3593223193736037 3.791644034266502
1534 3.082154045999946 3.3595032473426603 3.7918125750856033
1535 3.082348219048446 3.3596840486473165 3.791980998586588
1536 3.082542261621246 3.359864723454873 3.7921493049281336
1537 3.082736170002346 3.360045271932629 3.7923174942685964
1538 3.0829299464673463 3.360225694250085 3.7924855667660164
1539 3.0831235817544465 3.3604059905750416 3.7926535225781173
1540 3.0833170869124467 3.3605861610810983 3.7928213618623063
1541 3.0835104597597467 3.3607662059344547 3.7929890847756766
1542 3.0837037021203466 3.360946125302511 3.793156691475007
1543 3.083896818136947 3.3611259193512675 3.7933241821167614
1544 3.0840897923521466 3.361305588243823 3.7934915568570933
1545 3.0842826369346468 3.3614851321530796 3.7936588158518436
1546 3.084475324963647 3.361664551243836 3.793825959256544
1547 3.084667882064747 3.3618438456980924 3.7939929872264138
1548 3.084860310539147 3.362023015681049 3.794159899916364
1549 3.085052597203147 3.362202061356205 3.7943266974809986
1550 3.085244745123147 3.3623809828953615 3.794493380074612
1551 3.0854367544252472 3.3625597804681178 3.7946599478511924
1552 3.085628617476447 3.362738454243774 3.7948264009644235
1553 3.085820351167047 3.36291700439633 3.7949927395676823
1554 3.086011937766447 3.3630954310886865 3.795158963814043
1555 3.0862033907659474 3.363273734494943 3.7953250738562745
1556 3.0863947140363472 3.363451914780299 3.7954910698468436
1557 3.0865858966650475 3.3636299721072556 3.7956569519379166
1558 3.0867769501542472 3.3638079066451114 3.795822720281356
1559 3.086967873401047 3.3639857185555675 3.7959883750287275
1560 3.087158666237047 3.364163408000824 3.796153916331294
1561 3.087349337547947 3.36434097514298 3.7963193443400205
1562 3.0875398770245472 3.3645184201382365 3.7964846592055754
1563 3.087730277933347 3.364695743149193 3.7966498610783286
1564 3.087920538064147 3.364872944342549 3.796814950108354
1565 3.088110671479147 3.365050023886205 3.7969799264454287
1566 3.088300677391147 3.3652269819388616 3.797144790239037
1567 3.088490555638847 3.365403818659518 3.7973095416383686
1568 3.088680304806847 3.365580534207074 3.7974741807923182
1569 3.088869920810347 3.36575712874113 3.7976387078494898
1570 3.089059405837347 3.3659336024236866 3.7978031229581943
1571 3.089248738986947 3.3661099554151432 3.797967426266452
1572 3.0894379389333473 3.3662861878889996 3.798131617921993
1573 3.089627005982947 3.3664623000066554 3.798295698072258
1574 3.089815940758147 3.366638291929112 3.798459666864399
1575 3.090004721675647 3.366814163816768 3.7986235244452797
1576 3.0901933830596473 3.3669899158435244 3.798787270961476
1577 3.0903819246063473 3.3671655481612808 3.7989509065592775
1578 3.0905703412779473 3.367341060921937 3.7991144313846887
1579 3.0907586303961474 3.3675164542803935 3.7992778455834286
1580 3.0909467913321476 3.3676917283930496 3.799441149300931
1581 3.0911348250375474 3.367866883416506 3.7996043426823487
1582 3.0913227171209474 3.3680419195065623 3.799767425872548
1583 3.0915104851408475 3.3682168368279184 3.7999303990161164
1584 3.0916981292656476 3.3683916355339747 3.800093262257357
1585 3.0918856547366476 3.368566315777831 3.800256015740296
1586 3.0920730576068474 3.368740877709087 3.8004186596086744
1587 3.092260334874547 3.3689153214796432 3.800581194005959
1588 3.0924474808333473 3.3690896472431 3.800743619075335
1589 3.0926344965993473 3.369263855156456 3.8009059349597116
1590 3.0928213829733475 3.3694379453758123 3.8010681418017205
1591 3.0930081407582475 3.3696119180565685 3.8012302397437145
1592 3.0931947678934475 3.369785773353425 3.8013922289277753
1593 3.0933812737846473 3.369959511422181 3.8015541094957066
1594 3.0935676549444473 3.3701331324125374 3.801715881589037
1595 3.0937539136214474 3.3703066364761938 3.8018775453490252
1596 3.0939400581338474 3.3704800237632497 3.802039100916654
1597 3.0941260714237475 3.3706532944184064 3.802200548432634
1598 3.0943119455103476 3.370826448596863 3.802361888037406
1599 3.0944977005408476 3.370999486458619 3.80252311987114
1600 3.0946833229408477 3.3711724081508754 3.8026842440737343
1601 3.0948688272886478 3.3713452138291315 3.8028452607848187
1602 3.0950542023982477 3.371517903639588 3.8030061701437554
1603 3.0952394495666478 3.3716904777352443 3.8031669722896364
1604 3.095424561592648 3.3718629362681005 3.8033276673612884
1605 3.095609555658148 3.372035279394457 3.8034882554972698
1606 3.095794417821348 3.372207507259713 3.803648736835875
1607 3.0959791357219477 3.372379620017769 3.8038091115151302
1608 3.0961637315491477 3.3725516178300254 3.8039693796728
1609 3.0963482077434477 3.3727235008438816 3.8041295414463834
1610 3.096532566911448 3.372895269205038 3.8042895969731165
1611 3.096716800388148 3.3730669230573946 3.8044495463899723
1612 3.096900915612948 3.3732384625500504 3.8046093898336633
1613 3.097084900683648 3.373409887827307 3.8047691274406397
1614 3.097268758363848 3.3735811990406632 3.804928759347091
1615 3.0974524818943476 3.3737523963397194 3.805088285688946
1616 3.0976360830879477 3.3739234798780755 3.805247706601876
1617 3.0978195372357478 3.3740944498018317 3.805407022221293
1618 3.098002880582148 3.3742653062721883 3.80556623268235
1619 3.0981861088024476 3.3744360494277443 3.805725338119944
1620 3.0983692049284475 3.3746066794096006 3.8058843386687142
1621 3.0985521868125474 3.3747771963691564 3.8060432344630457
1622 3.0987350549853474 3.374947600446613 3.8062020256370657
1623 3.0989177979687472 3.375117891781669 3.8063607123246475
1624 3.099100417743147 3.375288070520925 3.806519294659411
1625 3.099282908493147 3.375458136809581 3.806677772774722
1626 3.099465270734547 3.3756280907962375 3.806836146803694
1627 3.0996475085640474 3.375797932628994 3.806994416879188
1628 3.0998296212024474 3.3759676624532506 3.8071525831338136
1629 3.1000116114534473 3.3761372804147065 3.8073106456999284
1630 3.1001934804964475 3.376306786657163 3.807468604709641
1631 3.1003752368530475 3.376476181323519 3.8076264602948102
1632 3.1005568707826474 3.3766454645512756 3.807784212587045
1633 3.1007383875508476 3.376814636483732 3.807941861717706
1634 3.1009197981524474 3.376983697260788 3.8080994078179073
1635 3.1011010998689477 3.3771526470154445 3.8082568510185144
1636 3.101282276071348 3.377321485882201 3.808414191450147
1637 3.101463329744648 3.377490214005557 3.8085714292431776
1638 3.1016442642074478 3.3776588315280134 3.808728564527736
1639 3.1018250709841477 3.37782733858987 3.808885597433704
1640 3.102005760280148 3.3779957353364263 3.8090425280907216
1641 3.102186343796948 3.3781640219065823 3.8091993566281848
1642 3.102366813718148 3.3783321984319388 3.809356083175246
1643 3.102547160406248 3.378500265048695 3.8095127078608155
1644 3.102727389495848 3.378668221898751 3.809669230813563
1645 3.102907505480848 3.3788360691204073 3.8098256521619156
1646 3.103087491959648 3.379003806849064 3.80998197203406
1647 3.103267366429448 3.37917143522992 3.8101381905579452
1648 3.103447122029448 3.3793389543973764 3.810294307861278
1649 3.1036267700258477 3.379506364489832 3.810450324071528
1650 3.1038062991008477 3.3796736656386885 3.8106062393159266
1651 3.1039857094735477 3.379840857982045 3.810762053721467
1652 3.1041650063199477 3.380007941657701 3.8109177674149053
1653 3.104344166394348 3.380174916800158 3.8110733805227635
1654 3.104523200977948 3.3803417835578142 3.8112288931713256
1655 3.104702114421948 3.38050854207207 3.81138430548664
1656 3.104880921684348 3.380675192481527 3.8115396175945224
1657 3.105059611073048 3.380841734915583 3.8116948296205537
1658 3.105238185299848 3.381008169510539 3.8118499416900806
1659 3.105416641773148 3.381174496400895 3.812004953928217
1660 3.105594981217148 3.3813407157225517 3.8121598664598464
1661 3.105773213161148 3.381506827610808 3.812314679409618
1662 3.105951316737548 3.381672832195064 3.8124693929019506
1663 3.1061293031374477 3.38183872961712 3.8126240070610344
1664 3.1063071712590475 3.3820045200118765 3.8127785220108263
1665 3.1064849101755474 3.3821702035147325 3.812932937875056
1666 3.1066625380959474 3.3823357802674887 3.8130872547772237
1667 3.106840056092447 3.382501250400845 3.813241472840601
1668 3.107017458901247 3.382666614044701 3.813395592188232
1669 3.107194757772647 3.382831871331957 3.813549612942933
1670 3.107371935587647 3.382997022388613 3.813703535227295
1671 3.107548997588347 3.38316206735077 3.813857359163681
1672 3.107725937489947 3.3833270063512257 3.814011084874231
1673 3.107902767734447 3.383491839526382 3.814164712480856
1674 3.1080794899056468 3.3836565670050383 3.814318242105247
1675 3.1082561057581466 3.383821188914894 3.814471673868868
1676 3.1084326170501466 3.3839857053824507 3.814625007892961
1677 3.1086090191708466 3.384150116533007 3.8147782442985445
1678 3.108785312032247 3.3843144224944632 3.8149313832064156
1679 3.108961495042947 3.3844786233946196 3.815084424737148
1680 3.109137569794947 3.3846427193614756 3.8152373690110966
1681 3.1093135214097467 3.384806710521932 3.8153902161483932
1682 3.1094893570169466 3.384970597011588 3.8155429662689517
1683 3.109665069622147 3.3851343789616446 3.815695619492464
1684 3.1098406747845466 3.3852980565073008 3.815848175938405
1685 3.1100161749485467 3.385461629774357 3.81600063572603
1686 3.1101915656507466 3.3856250988870134 3.8161529989743768
1687 3.110366841914147 3.38578846397197 3.8163052658022645
1688 3.1105419987533467 3.385951725158726 3.8164574363282986
1689 3.110717051442547 3.3861148825795824 3.816609510670863
1690 3.1108919931445467 3.3862779363576383 3.816761488948131
1691 3.1110668070335468 3.3864408866198947 3.816913371278056
1692 3.1112415150011468 3.386603733503151 3.8170651577783796
1693 3.1114161107051466 3.3867664771311072 3.8172168485666287
1694 3.1115905859291466 3.3869291176310634 3.8173684437601145
1695 3.1117649588846468 3.38709165513502 3.8175199434759364
1696 3.111939224580647 3.387254089764076 3.817671347830981
1697 3.112113369872147 3.3874164216421327 3.8178226569419227
1698 3.112287410796947 3.387578650900689 3.817973870925223
1699 3.112461315849647 3.3877407776616453 3.8181249898971337
1700 3.112635106679647 3.3879028020653013 3.8182760139736938
1701 3.112808791707247 3.388064724239058 3.818426943270735
1702 3.112982369156047 3.388226544305214 3.8185777779038763
1703 3.1131558415044474 3.3883882623869708 3.818728517988529
1704 3.113329190106047 3.3885498786059265 3.8188791636398958
1705 3.1135024288475472 3.388711393094483 3.8190297149729706
1706 3.113675563622347 3.3888728059767392 3.8191801721025396
1707 3.1138485986276474 3.3890341173731957 3.8193305351431817
1708 3.114021528503647 3.389195327401752 3.81948080420927
1709 3.114194353008547 3.389356436183308 3.8196309794149688
1710 3.114367078911547 3.389517443838764 3.8197810608742406
1711 3.1145396827094474 3.3896783504849206 3.8199310487008398
1712 3.1147121708182475 3.3898391562521772 3.820080943008316
1713 3.1148845443553475 3.3899998612670332 3.820230743910016
1714 3.1150568099253473 3.3901604656551894 3.8203804515190813
1715 3.115228971572347 3.3903209695383456 3.820530065948451
1716 3.115401022365547 3.3904813730357017 3.820679587310862
1717 3.115572976481547 3.390641676270358 3.820829015718847
1718 3.115744826131747 3.390801879357014 3.8209783512847375
1719 3.115916573948677 3.3909619824147703 3.821127594120665
1720 3.116088208379877 3.391121985561057 3.8212767443385585
1721 3.116259736267847 3.3912818889198832 3.8214258020501477
1722 3.116431160989007 3.3914416926111395 3.821574767366961
1723 3.116602473830617 3.3916013967526153 3.8217236404003287
1724 3.1167736935284966 3.3917610014670214 3.821872421261381
1725 3.116944792983747 3.391920506866058 3.8220211100610495
1726 3.1171157928781867 3.392079913077004 3.82216970691007
1727 3.117286683275777 3.3922392202150107 3.822318211918977
1728 3.117457476618497 3.392398428400847 3.8224666251981114
1729 3.117628150496417 3.392557537747943 3.8226149468576156
1730 3.117798720901717 3.3927165483825594 3.822763177007434
1731 3.1179691765222572 3.392875460421566 3.8229113157573202
1732 3.1181395125909774 3.393034273988232 3.823059363216829
1733 3.1183097373478175 3.3931929892084387 3.8232073194953196
1734 3.1184798594982577 3.393351606203165 3.8233551847019593
1735 3.1186498659716575 3.3935101250882314 3.8235029589457206
1736 3.1188197662605375 3.3936685459868574 3.8236506423353815
1737 3.1189895617450873 3.3938268690166535 3.823798234979529
1738 3.1191592561893473 3.3939850942942997 3.823945736986557
1739 3.1193288396957173 3.394143221934176 3.824093148464665
1740 3.1194983081615173 3.3943012520562226 3.8242404695218637
1741 3.1196676741039573 3.3944591847825984 3.8243877002659716
1742 3.119836941909677 3.394617020228135 3.824534840804617
1743 3.1200060970617174 3.394774758505011 3.8246818912452367
1744 3.1201751431735576 3.394932399733608 3.824828851695078
1745 3.120344083289458 3.3950899440320943 3.8249757222612004
1746 3.120512909599198 3.3952473915167607 3.8251225030504723
1747 3.1206816390345278 3.3954047423082367 3.8252691941695747
1748 3.120850258124008 3.395561996517323 3.8254157957250006
1749 3.121018760404438 3.3957191542623995 3.825562307823055
1750 3.121187164094438 3.395876215665406 3.8257087305698554
1751 3.121355466029548 3.3960331808377324 3.825855064071334
1752 3.121523665790908 3.396190049892448 3.826001308433234
1753 3.121691765308348 3.3963468229427347 3.826147463761116
1754 3.121859767462548 3.3965035001005406 3.8262935301603522
1755 3.122027652921198 3.396660081476047 3.826439507736132
1756 3.122195446500278 3.3968165671903234 3.826585396593459
1757 3.1223631382348382 3.3969729573501697 3.826731196837153
1758 3.1225307242611184 3.3971292520679364 3.8268769085718497
1759 3.1226981983696787 3.3972854514580426 3.8270225319020024
1760 3.1228655663968787 3.3974415556383093 3.82716806693188
1761 3.123032831389439 3.3975975647231054 3.827313513765571
1762 3.123199994954819 3.397753478824942 3.8274588725069796
1763 3.123367047208839 3.3979092980552883 3.827604143259831
1764 3.123533995714479 3.398065022531094 3.827749326127666
1765 3.123700841429229 3.3982206523648903 3.8278944212138475
1766 3.123867595696669 3.398376187668537 3.8280394286215564
1767 3.124034250018949 3.3985316285473433 3.828184348453794
1768 3.124200792560309 3.3986869751113096 3.8283291808133835
1769 3.124367237929519 3.398842227477006 3.828473925802966
1770 3.124533588759919 3.398997385752612 3.828618583525007
1771 3.124699834566569 3.3991524500446983 3.828763154081792
1772 3.124865970623849 3.3993074204656346 3.8289076375754285
1773 3.125032008244169 3.3994622971303308 3.8290520341078476
1774 3.125197953455209 3.399617080147187 3.8291963437808025
1775 3.125363788510209 3.399771769621083 3.82934056669587
1776 3.1255295306377286 3.3999263656667793 3.8294847029544514
1777 3.125695173266249 3.400080868389206 3.829628752657771
1778 3.1258607182056686 3.4002352778968716 3.829772715906878
1779 3.126026163515619 3.400389594297148 3.8299165928026464
1780 3.126191504120019 3.4005438176983747 3.8300603834457774
1781 3.126356743750549 3.400697948211621 3.830204087936795
1782 3.126521896231669 3.4008519859457373 3.8303477063760516
1783 3.126686953070489 3.4010059310016936 3.8304912388637247
1784 3.126851912789129 3.4011597834851095 3.830634685499821
1785 3.127016754468929 3.401313543502316 3.830778046384171
1786 3.127181503574569 3.401467211171242 3.830921321616437
1787 3.127346148283469 3.401620786595428 3.8310645112961064
1788 3.127510686730589 3.4017742698849145 3.831207615522497
1789 3.127675114239399 3.401927661150661 3.831350634394754
1790 3.1278394416093986 3.402080960506117 3.831493568011854
1791 3.1280036631813686 3.4022341680585733 3.8316364164726004
1792 3.1281677891999284 3.402387283918359 3.8317791798756295
1793 3.1283318221455985 3.4025403081899657 3.8319218583194075
1794 3.1284957484470985 3.402693240976382 3.832064451902229
1795 3.1286595765533987 3.402846082388048 3.8322069607222233
1796 3.1288233095579185 3.4029988325305744 3.8323493848773498
1797 3.1289869537043487 3.4031514915077308 3.8324917244653998
1798 3.1291504995865687 3.403304059419697 3.8326339795839965
1799 3.1293139535063585 3.403456536371773 3.832776150330599
1800 3.1294773005003584 3.403608922465639 3.8329182368024943
1801 3.1296405513889383 3.4037612178111756 3.833060239096807
1802 3.129803706721438 3.4039134225121317 3.833202157310495
1803 3.129966766741948 3.4040655366718378 3.8333439915403495
1804 3.1301297335534284 3.4042175603933744 3.8334857418829973
1805 3.1302926010499283 3.4043694937785407 3.8336274084348987
1806 3.1304553699965485 3.404521336932407 3.8337689912923527
1807 3.1306180358474287 3.4046730899595037 3.8339104905514896
1808 3.130780599401189 3.4048247529667597 3.83405190630828
1809 3.1309430712448187 3.404976326060546 3.8341932386585285
1810 3.1311054516843186 3.4051278093412622 3.8343344876978773
1811 3.1312677247094185 3.4052792029090284 3.834475653521807
1812 3.1314299025870986 3.405430506872695 3.8346167362256334
1813 3.131591978532249 3.4055817213342214 3.8347577359045126
1814 3.1317539635986287 3.4057328463991974 3.8348986526534388
1815 3.131915844446879 3.4058838821670037 3.8350394865672426
1816 3.1320776336302387 3.40603482874426 3.8351802377405972
1817 3.132239331312929 3.4061856862305566 3.835320906268013
1818 3.132400930533209 3.406336454725283 3.835461492243841
1819 3.1325624347046688 3.406487134331549 3.835601995762271
1820 3.132723846773669 3.406637725150475 3.835742416917336
1821 3.132885165430619 3.4067882272814516 3.835882755802908
1822 3.1330463872141388 3.4069386408244777 3.8360230125126997
1823 3.133207516222929 3.407088965881344 3.8361631871402677
1824 3.1333685525317287 3.40723920255148 3.836303279779009
1825 3.1335295022747287 3.4073893509341664 3.836443290522163
1826 3.1336903630325885 3.4075394111252124 3.8365832194628107
1827 3.1338511369132687 3.4076893832216486 3.8367230666938803
1828 3.1340118104539485 3.407839267319245 3.836862832308138
1829 3.1341723886612183 3.407989063521031 3.837002516398197
1830 3.1343328730366182 3.408138771927187 3.8371421190565136
1831 3.1344932712000184 3.4082883926369636 3.837281640375389
1832 3.1346535712366586 3.40843792574534 3.8374210804469695
1833 3.1348137756199588 3.4085873713536965 3.8375604393632448
1834 3.1349738923847386 3.4087367295619524 3.837699717216051
1835 3.1351339194317385 3.4088860004655386 3.837838914097072
1836 3.1352938539241784 3.409035184160925 3.837978030097834
1837 3.135453702444768 3.409184280746021 3.8381170653097127
1838 3.135613458519108 3.4093332903150473 3.8382560198239304
1839 3.1357731205910584 3.409482212965644 3.8383948937315537
1840 3.1359326854646583 3.40963104879619 3.8385336871235007
1841 3.136092158205148 3.409779797906696 3.8386724000905352
1842 3.136251539870788 3.4099284603943123 3.838811032723269
1843 3.1364108214038082 3.4100770363555086 3.838949585112163
1844 3.136570019621768 3.4102255258915646 3.839088057347528
1845 3.136729130004818 3.410373929094531 3.8392264495195207
1846 3.1368881534902178 3.410522246058807 3.8393647617181514
1847 3.1370470893362876 3.4106704768781833 3.8395029940332783
1848 3.1372059214435675 3.410818621646749 3.839641146554609
1849 3.1373646610334776 3.4109666804672054 3.8397792193717026
1850 3.1375233034914776 3.411114653436072 3.8399172125739693
1851 3.1376818627428777 3.4112625406522583 3.8400551262506704
1852 3.1378403282709577 3.4114103422070445 3.8401929604909184
1853 3.1379987059042476 3.411558058197291 3.840330715383677
1854 3.1381570003315478 3.4117056887166073 3.8404683910177635
1855 3.138315204767098 3.4118532338559735 3.840605987481846
1856 3.138473319114618 3.4120006937099303 3.8407435048644483
1857 3.138631333770138 3.412148068372966 3.8408809432539437
1858 3.138789263881618 3.4122953579446422 3.841018302738561
1859 3.138947091141208 3.4124425625162584 3.841155583406383
1860 3.139104816332608 3.412589682188865 3.841292785345346
1861 3.139262442585968 3.412736717062981 3.84142990864324
1862 3.139419979591048 3.4128836672373377 3.8415669533877113
1863 3.139577426154988 3.4130305328053536 3.841703919666261
1864 3.139734777895868 3.4131773138609898 3.841840807566244
1865 3.139892033688768 3.4133240105004563 3.8419776171748725
1866 3.1400491855777077 3.413470622820462 3.842114348579215
1867 3.1402062484463076 3.4136171509218785 3.8422510018661944
1868 3.1403632085473077 3.4137635948974947 3.842387577122592
1869 3.1405200886506175 3.413909954847361 3.8425240744350453
1870 3.1406768716759177 3.4140562308592375 3.8426604938900493
1871 3.1408335640903675 3.4142024230299235 3.842796835573956
1872 3.1409901696386875 3.4143485314526596 3.842933099572977
1873 3.1411466783428077 3.414494556218586 3.8430692859731805
1874 3.1413031042149075 3.414640497424072 3.843205394860493
1875 3.1414594455586577 3.4147863551579087 3.843341426320701
1876 3.1416157024950175 3.414932129509695 3.8434773804394493
1877 3.1417718763654774 3.4150778205688708 3.8436132573022426
1878 3.1419279534523974 3.415223428424067 3.843749056994445
1879 3.1420839396144773 3.4153689531711233 3.8438847796012814
1880 3.1422398320344773 3.4155143949026594 3.8440204252078356
1881 3.1423956340606374 3.415659753712696 3.844155993899053
1882 3.1425513490844774 3.415805029693372 3.844291485759741
1883 3.1427069698642676 3.415950222934929 3.8444269008745655
1884 3.1428625056697075 3.416095333531355 3.8445622393280567
1885 3.1430179423361575 3.4162403615716213 3.8446975012046054
1886 3.1431732881201175 3.4163853071521175 3.8448326865884646
1887 3.1433285433095177 3.4165301703647537 3.8449677955637487
1888 3.1434837008109575 3.41667495130119 3.845102828214438
1889 3.1436387702188173 3.416819650056746 3.8452377846243726
1890 3.1437937492360173 3.4169642667215623 3.8453726648772584
1891 3.1439486371316474 3.4171088013868984 3.8455074690566624
1892 3.1441034362768074 3.417253254144305 3.845642197246017
1893 3.1442581435948074 3.4173976250839813 3.845776849528619
1894 3.1444127707775675 3.4175419142976575 3.8459114259876297
1895 3.1445673066442175 3.4176861218707937 3.8460459267060747
1896 3.1447217601319775 3.41783024789466 3.8461803517668454
1897 3.1448761252251676 3.417974292455716 3.8463147012526977
1898 3.1450303943614877 3.4181182556435026 3.846448975246253
1899 3.1451845746462377 3.418262137551449 3.8465831738300005
1900 3.145338652752238 3.4184059382691454 3.8467172970862937
1901 3.1454926537697676 3.4185496578931014 3.8468513450973534
1902 3.1456465618409077 3.418693296506528 3.8469853179452684
1903 3.1458003905604577 3.418836854200884 3.847119215711992
1904 3.1459541373228577 3.41898033106039 3.8472530384793466
1905 3.146107802985808 3.419123727170547 3.847386786329023
1906 3.146261390600528 3.419267042616313 3.8475204593425785
1907 3.146414893497608 3.419410277480959 3.847654057601439
1908 3.1465683111984077 3.4195534318511656 3.8477875811869
1909 3.146721645896408 3.419696505813772 3.8479210301801237
1910 3.146874889131008 3.419839499454378 3.848054404662143
1911 3.1470280507741877 3.4199824128629244 3.848187704713861
1912 3.1471811249970676 3.4201252461240905 3.848320930416048
1913 3.1473341126573877 3.420267999325517 3.848454081849346
1914 3.147487010422848 3.4204106725543033 3.848587159094267
1915 3.147639812026248 3.4205532658991995 3.848720162231193
1916 3.147792526921208 3.420695779452136 3.848853091340377
1917 3.147945162429398 3.420838213300012 3.8489859465019434
1918 3.148097712055438 3.4209805675258185 3.8491187277958874
1919 3.148250159411198 3.4211228422158446 3.849251435302076
1920 3.148402525119998 3.4212650374648312 3.8493840691002474
1921 3.148554809225348 3.421407153356677 3.849516629270014
1922 3.148707004352168 3.421549189975173 3.8496491158908577
1923 3.148859116248218 3.4216911474078597 3.849781529042136
1924 3.1490111248504182 3.421833025739196 3.8499138688030774
1925 3.149163036841418 3.421974825063982 3.850046135252783
1926 3.149314855178138 3.4221165454734486 3.8501783284702307
1927 3.149466597718098 3.422258187057195 3.850310448534268
1928 3.149618250515618 3.422399749895461 3.8504424955236196
1929 3.149769816463028 3.422541234075637 3.8505744695168835
1930 3.149921287224828 3.4226826396835235 3.850706370592531
1931 3.150072679015148 3.42282396680915 3.8508381988289107
1932 3.150223993583588 3.422965215534056 3.8509699543042433
1933 3.150375229551258 3.4231063859387922 3.851101637096628
1934 3.150526374474898 3.4232474781045386 3.851233247284037
1935 3.150677440234498 3.423388492118825 3.85136478494432
1936 3.150828428893858 3.423529428062951 3.851496250155202
1937 3.1509793322541277 3.4236702860170674 3.851627642994285
1938 3.1511301554374476 3.4238110660654733 3.8517589635390466
1939 3.1512808982806777 3.4239517682897396 3.8518902118668437
1940 3.151431560290878 3.424092392771436 3.852021388054907
1941 3.1515821459823776 3.424232939592302 3.852152492180347
1942 3.1517326480887977 3.4243734088316686 3.852283524320151
1943 3.151883066288718 3.424513800572525 3.8524144845511863
1944 3.152033396916798 3.4246541148979412 3.8525453729501944
1945 3.152183642837498 3.4247943518927872 3.852676189593798
1946 3.1523338107341177 3.4249345116403735 3.8528069345584997
1947 3.1524838986363677 3.4250745942204897 3.852937607920677
1948 3.152633911174888 3.425214599713856 3.853068209756591
1949 3.1527838448408776 3.4253545281987323 3.8531987401423793
1950 3.152933698538378 3.4254943797550985 3.85332919915406
1951 3.153083477237598 3.425634154463415 3.8534595868675323
1952 3.153233180899998 3.425773852401511 3.8535899033585745
1953 3.153382802729838 3.4259134736471575 3.8537201487028465
1954 3.1535323410601976 3.4260530182815234 3.853850322975887
1955 3.1536817741439975 3.4261924863865496 3.8539804262531163
1956 3.1538311218247177 3.426331878055216 3.8541104586098376
1957 3.1539803821951478 3.4264711933702623 3.8542404201212346
1958 3.1541295640752476 3.4266104324153184 3.854370310862371
1959 3.1542786583347175 3.426749595269425 3.8545001309081957
1960 3.1544276645123177 3.4268886820162012 3.8546298803335377
1961 3.1545765900099676 3.427027692739417 3.854759559213108
1962 3.1547254348051874 3.427166627518983 3.854889167621503
1963 3.1548741954208275 3.4273054864347396 3.8550187056331984
1964 3.1550228774090674 3.4274442695682157 3.8551481733225565
1965 3.155171471514717 3.427582976998032 3.8552775707638207
1966 3.1553199747992173 3.4277216088074383 3.855406898031119
1967 3.1554683852442675 3.427860165081095 3.8555361551984637
1968 3.1556167123415477 3.4279986459046015 3.855665342339751
1969 3.1557649578199176 3.4281370513586475 3.8557944595287603
1970 3.1559131205349176 3.4282753815229636 3.8559235068391575
1971 3.1560612021196977 3.42841363647778 3.856052484344492
1972 3.1562092084696576 3.4285518163024165 3.8561813921181995
1973 3.1563571301986575 3.4286899210731225 3.8563102302336003
1974 3.1565049754948573 3.4288279508708284 3.8564389987639007
1975 3.1566527396426074 3.428965905772235 3.856567697782191
1976 3.1568004228988475 3.429103785856351 3.8566963273614516
1977 3.1569480218241575 3.4292415912019774 3.8568248875745454
1978 3.1570955394224174 3.4293793218895736 3.8569533784942234
1979 3.1572429688073074 3.429516977998 3.8570818001931237
1980 3.1573903196549074 3.4296545596095163 3.85721015274377
1981 3.1575375877297773 3.4297920668014124 3.857338436218574
1982 3.157684760109137 3.4299294996530385 3.8574666506898367
1983 3.157831857244607 3.4300668582501848 3.8575947962297437
1984 3.157978875394367 3.430204142668241 3.8577228729103705
1985 3.158125806086867 3.4303413529844073 3.8578508808036793
1986 3.158272657858007 3.4304784892800733 3.8579788199815237
1987 3.158419428546897 3.4306155516322496 3.8581066905156423
1988 3.158566124299457 3.430752540118956 3.858234492477664
1989 3.158712743335007 3.430889454815042 3.858362225939107
1990 3.158859285223607 3.431026295796179 3.85848989097138
1991 3.159005753437257 3.431163063138175 3.858617487645779
1992 3.159152142230457 3.431299756915021 3.858745016033491
1993 3.159298439212587 3.4314363772035175 3.8588724762055917
1994 3.159444655902607 3.4315729240866037 3.8589998682330497
1995 3.159590785283557 3.43170939764136 3.859127192186721
1996 3.159736840467797 3.431845797948306 3.859254448137355
1997 3.1598828155162866 3.431982125081312 3.8593816361555895
1998 3.1600287123134465 3.4321183791171483 3.8595087563119552
1999 3.1601745322470065 3.4322545601315646 3.859635808676873
2000 3.1603202857870065 3.432390668199541 3.8597627933206566
2001 3.1604659681117666 3.432526703390747 3.85988971031351
2002 3.1606115656038067 3.4326626657771935 3.860016559725531
2003 3.1607570903640068 3.43279855543762 3.8601433416267072
2004 3.160902538359367 3.432934372444646 3.8602700560869203
2005 3.161047914272817 3.4330701168728326 3.8603967031759456
2006 3.161193217157657 3.433205788794329 3.860523282963449
2007 3.161338424249897 3.4333413882816854 3.86064979551899
2008 3.161483550261177 3.4334769154187215 3.860776240912023
2009 3.1616286051439473 3.433612370281848 3.860902619211895
2010 3.1617735750271474 3.4337477529424443 3.8610289304878456
2011 3.1619184646008676 3.4338830634787207 3.86115517480901
2012 3.1620632793873478 3.434018301966477 3.861281352244417
2013 3.1622080080080877 3.4341534684786934 3.861407462862989
2014 3.162352648473228 3.4342885630939297 3.8615335067335455
2015 3.162497202679128 3.434423585891656 3.8616594839247975
2016 3.162641683714008 3.4345585369503224 3.861785394505353
2017 3.162786081147408 3.434693416341809 3.861911238543715
2018 3.162930396036168 3.434828224143095 3.862037016108282
2019 3.1630746354959283 3.4349629604305614 3.862162727267348
2020 3.1632187981489284 3.435097625276988 3.862288372089102
2021 3.1633628815444483 3.4352322187557642 3.8624139506416317
2022 3.1635068950772682 3.4353667409414204 3.8625394629929177
2023 3.1636508305966884 3.435501191903767 3.862664909210839
2024 3.1637946918817286 3.435635571716573 3.8627902893631716
2025 3.1639384747387287 3.4357698804516694 3.8629156035175876
2026 3.1640821789389886 3.4359041181828855 3.8630408517416575
2027 3.1642258011726487 3.4360382849840923 3.8631660341028464
2028 3.164369343154609 3.4361723809307185 3.86329115066852
2029 3.164512803051779 3.436306406097275 3.8634162015059412
2030 3.164656183758479 3.4364403605591014 3.8635411866822684
2031 3.164799479034029 3.4365742443900373 3.863666106264561
2032 3.164942697482669 3.4367080576669236 3.863790960319775
2033 3.165085827350909 3.43684180046229 3.863915748914766
2034 3.165228884184749 3.4369754728543764 3.8640404721162884
2035 3.165371861636399 3.4371090749137028 3.8641651299909947
2036 3.165514757604159 3.4372426067138386 3.864289722605437
2037 3.165657579536979 3.437376068329315 3.864414250026068
2038 3.165800328230739 3.4375094598309315 3.8645387123192374
2039 3.165942994185749 3.4376427812890276 3.864663109551197
2040 3.1660855839841493 3.437776032778534 3.864787441788098
2041 3.166228101911649 3.4379092143710803 3.864911709095991
2042 3.166370532228449 3.4380423261361264 3.8650359115408275
2043 3.166512889878119 3.4381753681507727 3.86516004918846
2044 3.166655175641039 3.438308340484729 3.865284122104641
2045 3.166797371137289 3.4384412432072553 3.865408130355024
2046 3.1669394963022293 3.438574076396532 3.8655320740051655
2047 3.1670815447762592 3.438706840120918 3.865655953120521
2048 3.1672235265746593 3.438839534451814 3.865779767766449
2049 3.1673654348233393 3.438972159455661 3.865903518008208
2050 3.1675072769473394 3.4391047152021867 3.8660272039109618
2051 3.1676490560756694 3.4392372017574333 3.8661508255397723
2052 3.1677907629275093 3.4393696191858494 3.8662743829596073
2053 3.1679323920067093 3.4395019675563456 3.866397876235335
2054 3.1680739278473893 3.4396342469404417 3.8665213054317267
2055 3.1682153860534394 3.4397664574171185 3.8666446706134576
2056 3.1683567711699197 3.4398985990576847 3.8667679718451047
2057 3.1684980732057397 3.4400306719311713 3.86689120919115
2058 3.1686392968907198 3.4401626761113975 3.8670143827159773
2059 3.1687804347519197 3.4402946116698137 3.867137492483874
2060 3.16892148836972 3.44042647868143 3.8672605385590333
2061 3.1690624582552998 3.440558277220416 3.8673835210055514
2062 3.16920335226152 3.440690007360623 3.867506439887429
2063 3.16934417064041 3.440821669172019 3.8676292952685696
2064 3.1694849043772098 3.440953262724385 3.867752087212784
2065 3.1696255693481596 3.441084788091801 3.8678748157837863
2066 3.1697661630033998 3.4412162453405877 3.867997481045196
2067 3.16990668380239 3.441347634538234 3.868120083060538
2068 3.1700471426312298 3.44147895575291 3.8682426218932426
2069 3.1701875292882096 3.441610209047456 3.868365097606644
2070 3.1703278486059094 3.4417413944895823 3.8684875102639857
2071 3.1704681000187995 3.4418725121445988 3.8686098599284144
2072 3.1706082711503196 3.442003562078025 3.8687321466629827
2073 3.17074836262462 3.4421345443612914 3.8688543705306517
2074 3.17088838599694 3.442265459065458 3.868976531594288
2075 3.1710283415514398 3.442396306255944 3.8690986299166634
2076 3.17116822290892 3.4425270859979706 3.8692206655604595
2077 3.17130803070141 3.442657798359767 3.8693426385882623
2078 3.17144776036705 3.442788443409193 3.869464549062567
2079 3.1715874084394597 3.4429190212162393 3.869586397045775
2080 3.17172698317866 3.4430495318524956 3.8697081826001956
2081 3.1718664924613997 3.4431799753855117 3.869829905788046
2082 3.1720059311218396 3.4433103518789876 3.8699515666714523
2083 3.1721453024646897 3.4434406613990443 3.870073165312447
2084 3.17228459506573 3.4435709040101505 3.870194701772972
2085 3.17242381850128 3.4437010797821968 3.870316176114877
2086 3.1725629599371397 3.443831188780413 3.870437588399922
2087 3.17270201340794 3.4439612310761194 3.8705589386897743
2088 3.1728409863240197 3.4440912067434253 3.87068022704601
2089 3.1729798907023796 3.4442211158528218 3.870801453530117
2090 3.1731187189732797 3.444350958468978 3.8709226182034895
2091 3.17325748358808 3.4444807346601243 3.8710437211274322
2092 3.17339615917192 3.444610444488471 3.8711647623631613
2093 3.17353476284349 3.444740088028297 3.8712857419718008
2094 3.17367329761173 3.4448696653456334 3.871406660014386
2095 3.17381175940898 3.4449991765050094 3.8715275165518617
2096 3.17395015179138 3.445128621572836 3.8716483116450835
2097 3.17408846487858 3.4452580006137623 3.871769045354818
2098 3.17422671107802 3.4453873136970885 3.871889717741743
2099 3.17436488069162 3.4455165608861344 3.872010328866445
2100 3.1745029873176196 3.4456457422487805 3.8721308787894255
2101 3.1746410217570196 3.445774857846367 3.872251367571093
2102 3.1747789887341193 3.445903907744553 3.8723717952717704
2103 3.1749168840844595 3.446032892006689 3.872492161951692
2104 3.1750547098866995 3.4461618106980456 3.872612467671003
2105 3.1751924666649494 3.446290663882842 3.872732712489761
2106 3.1753301503531692 3.4464194516249878 3.8728528964679363
2107 3.1754677677728993 3.4465481739902644 3.87297301966541
2108 3.175605316775499 3.44667683104115 3.8730930821419793
2109 3.175742794281489 3.4468054228410865 3.8732130839573484
2110 3.175880187733289 3.446933949454913 3.8733330251711404
2111 3.1760175168539493 3.447062410953359 3.873452905842887
2112 3.176154776620989 3.4471908073977455 3.8735727260320356
2113 3.176291958095919 3.4473191388517117 3.873692485797946
2114 3.176429068351859 3.447447405383068 3.8738121851998915
2115 3.176566106752409 3.447575607056214 3.873931824297059
2116 3.176703079198889 3.4477037439357905 3.8740514031485502
2117 3.1768399772267393 3.447831816083587 3.8741709218133797
2118 3.176976805364099 3.4479598235653333 3.8742903803504776
2119 3.177113562530359 3.448087766444559 3.874409778818687
2120 3.177250252752759 3.4482156447852454 3.8745291172767655
2121 3.1773868782191492 3.4483434586494117 3.874648395783387
2122 3.177523435624669 3.4484712080979882 3.8747676143971392
2123 3.177659920322469 3.448598893193404 3.8748867731765246
2124 3.177796332565749 3.4487265140002203 3.875005872179962
2125 3.177932665021999 3.448854070582817 3.875124911465783
2126 3.178068930162859 3.448981563008963 3.8752438910922375
2127 3.178205126226859 3.4491089913404993 3.8753628111174914
2128 3.178341250237259 3.4492363556400356 3.8754816715996228
2129 3.178477304514509 3.449363655971522 3.8756004725966293
2130 3.1786132920002093 3.4494908923977583 3.8757192141664234
2131 3.1787492141911993 3.4496180649801045 3.8758378963668343
2132 3.178885073268839 3.449745173779161 3.875956519255607
2133 3.1790208590889892 3.449872218854447 3.876075082890403
2134 3.179156582812069 3.449999200270183 3.8761935873288023
2135 3.179292240156969 3.4501261180853 3.8763120326282996
2136 3.179427825362889 3.450252972360676 3.8764304188463083
2137 3.1795633433674793 3.450379763159832 3.876548746040159
2138 3.179698795160199 3.4505064905439182 3.8766670142670985
2139 3.1798341783096693 3.450633154573565 3.876785223584293
2140 3.179969493077669 3.450759755310481 3.876903374048824
2141 3.1801047401761293 3.450886292816197 3.877021465717694
2142 3.1802399153272893 3.4510127671518536 3.877139498647821
2143 3.1803750257769092 3.45113917838053 3.877257472896043
2144 3.180510077580429 3.451265526561866 3.877375388519115
2145 3.180645062194479 3.451391811752622 3.877493245573711
2146 3.180779969883599 3.4515180340134886 3.8776110441164238
2147 3.180914811939489 3.451644193409635 3.877728784203765
2148 3.181049590476369 3.451770290000911 3.877846465892165
2149 3.181184304409569 3.4518963238461273 3.877964089237975
2150 3.181318949535569 3.4520222950045434 3.8780816542974628
2151 3.181453533884339 3.4521482035373197 3.878199161126817
2152 3.181588046150739 3.452274049501826 3.878316609782146
2153 3.181722493809719 3.4523998329606322 3.8784340003194777
2154 3.181856880124979 3.4525255539727784 3.8785513327947605
2155 3.181991202697279 3.4526512125957347 3.878668607263861
2156 3.182125462681599 3.452776808888031 3.878785823782568
2157 3.182259641735409 3.452902342907607 3.8789029824065904
2158 3.182393749070069 3.4530278147208535 3.879020083191557
2159 3.1825277953132787 3.4531532243898293 3.879137126193017
2160 3.1826617706740787 3.453278571971616 3.8792541114664414
2161 3.1827956826792887 3.453403857527772 3.879371039067222
2162 3.1829295330073286 3.453529081116318 3.87948790905067
2163 3.183063306662379 3.4536542427944448 3.87960472147202
2164 3.183197012561819 3.453779342626221 3.8797214763864285
2165 3.183330649546669 3.4539043806715375 3.8798381738489707
2166 3.183464215655089 3.454029356990764 3.8799548139146456
2167 3.1835977218163394 3.45415427164512 3.880071396638374
2168 3.183731157229939 3.4542791246907263 3.8801879220749984
2169 3.1838645178695892 3.4544039161886326 3.880304390279282
2170 3.1839978179098893 3.454528646201689 3.880420801305913
2171 3.184131050508219 3.4546533147861553 3.8805371552095016
2172 3.184264220954139 3.4547779220013917 3.8806534520445775
2173 3.184397328242979 3.454902467904268 3.880769691865597
2174 3.184530356672599 3.455026952552064 3.880885874726937
2175 3.184663322078599 3.45515137600923 3.881002000682898
2176 3.184796224063879 3.4552757383328765 3.8811180697877035
2177 3.1849290668897288 3.455400039580242 3.8812340820955016
2178 3.185061844935349 3.455524279806559 3.8813500376603622
2179 3.185194565254129 3.455648459069585 3.881465936536279
2180 3.185327220870129 3.4557725774237915 3.8815817787771705
2181 3.1854598071752487 3.4558966349267974 3.881697564436878
2182 3.1855923253593286 3.4560206316382835 3.881813293569168
2183 3.1857247847129386 3.4561445676173297 3.8819289662277296
2184 3.1858571802343785 3.456268442918706 3.882044582466177
2185 3.1859895117659285 3.4563922575994224 3.88216014233805
2186 3.1861217799149086 3.456516011716509 3.8822756458968115
2187 3.1862539829495384 3.4566397053266646 3.8823910931958494
2188 3.1863861242119786 3.456763338487331 3.8825064842884762
2189 3.1865182019706486 3.4568869112543674 3.882621819227931
2190 3.1866502169226485 3.4570104236843733 3.882737098067376
2191 3.1867821691088887 3.45713387583358 3.8828523208599
2192 3.1869140542303285 3.457257267758146 3.8829674876585165
2193 3.1870458798682586 3.457380599516142 3.883082598516166
2194 3.187177647844279 3.4575038711621287 3.883197653485712
2195 3.1873093556804286 3.457627082749785 3.883312652619947
2196 3.1874409978430687 3.4577502343338713 3.8834275959715874
2197 3.187572580654949 3.457873325971618 3.883542483593277
2198 3.187704098358609 3.457996357717324 3.8836573155375835
2199 3.187835558360889 3.45811932962786 3.8837720918570042
2200 3.187966955626889 3.4582422417566767 3.8838868126039605
2201 3.188098290683519 3.458365094159463 3.8840014778308034
2202 3.188229565379759 3.4584878868916196 3.8841160875898058
2203 3.188360779870949 3.4586106200076556 3.8842306419331734
2204 3.188491925188229 3.458733293561962 3.8843451409130334
2205 3.188623007190329 3.458855907612948 3.884459584581445
2206 3.188754027949789 3.458978462216314 3.884573972990392
2207 3.188884986319899 3.4591009574267706 3.8846883061917854
2208 3.189015881527899 3.4592233932994967 3.884802584237465
2209 3.189146712557139 3.459345769889973 3.8849168071791995
2210 3.189277474234939 3.4594680872540895 3.885030975068683
2211 3.189408171486019 3.4595903454500254 3.885145087957539
2212 3.189538805879699 3.459712544533682 3.8852591458973182
2213 3.189669371463379 3.459834684560198 3.885373148939501
2214 3.189799866970219 3.4599567655873544 3.8854870971354956
2215 3.189930307234869 3.4600787876734507 3.8856009905366378
2216 3.190060683755589 3.4602007508700368 3.8857148291941934
2217 3.190190999281629 3.460322655232453 3.8858286131593567
2218 3.190321256898809 3.4604445008147495 3.8859423424832507
2219 3.190451452707419 3.460566287669536 3.8860560172169265
2220 3.190581583668419 3.4606880158511317 3.8861696374113666
2221 3.1907116438292986 3.4608096854151777 3.886283203117482
2222 3.1908416438946587 3.460931296419944 3.886396714386112
2223 3.190971585536099 3.461052848918831 3.8865101712680263
2224 3.191101462421219 3.461174342964437 3.8866235738139245
2225 3.191231274372469 3.461295778612163 3.8867369220744368
2226 3.1913610211009087 3.4614171559174394 3.886850216100121
2227 3.1914907041657687 3.4615384749357756 3.886963455941468
2228 3.191620328047209 3.461659735721932 3.887076641648896
2229 3.191749886354049 3.4617809383286082 3.8871897732727563
2230 3.191879378217049 3.4619020828113247 3.8873028508633283
2231 3.192008806335549 3.4620231692259407 3.8874158744708245
2232 3.1921381683013887 3.462144197627057 3.887528844145385
2233 3.192267465745049 3.4622651680703034 3.887641759937084
2234 3.192396695518589 3.4623860806105298 3.8877546218959247
2235 3.192525864996839 3.4625069353039457 3.8878674300718417
2236 3.1926549730902387 3.462627732203412 3.8879801845147024
2237 3.192784016224839 3.4627484713622283 3.888092885274303
2238 3.192912996775119 3.462869152835245 3.8882055324003724
2239 3.193041916178509 3.462989776676201 3.888318125942572
2240 3.193170775740109 3.463110342938147 3.8884306659504944
2241 3.193299570043909 3.4632308516735035 3.8885431524736633
2242 3.193428304069669 3.4633513029370597 3.8886555855615352
2243 3.193556978564689 3.463471696781336 3.888767965263498
2244 3.193685594838409 3.463592033258472 3.888880291628873
2245 3.193814146277309 3.4637123124199785 3.8889925647069132
2246 3.193942637736229 3.463832534320265 3.8891047845468036
2247 3.194071062032719 3.4639526990115312 3.8892169511976626
2248 3.1941994264070392 3.4640728065491277 3.8893290647085412
2249 3.194327731227319 3.4641928569851337 3.8894411251284238
2250 3.194455980012319 3.4643128503714196 3.8895531325062254
2251 3.194584170793189 3.464432786758246 3.889665086890797
2252 3.1947122986484686 3.464552666196702 3.889776988330922
2253 3.1948403645306085 3.464672488740018 3.8898888368753157
2254 3.1949683697090285 3.4647922544409546 3.8900006325726286
2255 3.1950963164697286 3.4649119633516605 3.890112375471445
2256 3.1952242069439687 3.4650316155232272 3.8902240656202793
2257 3.1953520422954687 3.4651512110057534 3.890335703067586
2258 3.1954798171640086 3.46527074984878 3.8904472878617478
2259 3.1956075302937585 3.4653902321041756 3.8905588200510843
2260 3.1957351890605588 3.465509657824322 3.8906702996838485
2261 3.1958627891608087 3.4656290270582883 3.8907817268082283
2262 3.195990325697209 3.465748339857005 3.8908931014723454
2263 3.196117804289049 3.465867596273521 3.891004423724256
2264 3.1962452292727286 3.465986796358357 3.891115693611952
2265 3.1963725920800288 3.4661059401600736 3.8912269111833586
2266 3.196499894577769 3.46622502773097 3.891338076486337
2267 3.196627131267629 3.4663440591224766 3.8914491895686827
2268 3.196754311499549 3.466463034388403 3.8915602504781264
2269 3.196881429229469 3.4665819535783893 3.891671259262335
2270 3.197008485056569 3.4667008167446953 3.8917822159689095
2271 3.197135484395479 3.4668196239392715 3.8918931206453875
2272 3.1972624101525993 3.466938375211638 3.8920039733392406
2273 3.197389277738519 3.467057070618794 3.892114774097879
2274 3.197516092305839 3.4671757102109106 3.892225522968645
2275 3.197642849072339 3.4672942940358467 3.8923362199988194
2276 3.197769546481539 3.467412822143523 3.8924468652356183
2277 3.197896188280449 3.467531294584499 3.892557458726194
2278 3.198022772571709 3.4676497114076454 3.8926680005176353
2279 3.1981492964528293 3.467768072662622 3.892778490656968
2280 3.1982757612128294 3.467886378400318 3.8928889291911513
2281 3.1984021616188993 3.4680046286710144 3.8929993161670855
2282 3.198528499460039 3.4681228235272403 3.8931096516316055
2283 3.1986547793586593 3.4682409630206967 3.8932199356314814
2284 3.198780999319779 3.4683590472010133 3.8933301682134234
2285 3.198907158351329 3.468477076118649 3.893440349424077
2286 3.199033264124009 3.4685950498244553 3.8935504793100244
2287 3.199159313386859 3.4687129683658817 3.8936605579177863
2288 3.199285304211819 3.468830831791758 3.893770585293821
2289 3.199411228305009 3.4689486401517144 3.8938805614845236
2290 3.199537089636209 3.4690663934989603 3.893990486536226
2291 3.199662893257309 3.4691840918849266 3.8941003604952003
2292 3.199788642255829 3.4693017353587927 3.8942101834076537
2293 3.1999143296113286 3.469419323968349 3.894319955319734
2294 3.2000399601084086 3.469536857764405 3.8944296762775235
2295 3.2001655299777085 3.4696543367956414 3.8945393463270475
2296 3.2002910438713887 3.4697717611123378 3.894648965514265
2297 3.2004165015781787 3.469889130762704 3.894758533885076
2298 3.2005419032083786 3.470006445795 3.8948680514853202
2299 3.2006672483667784 3.470123706257396 3.8949775183607716
2300 3.200792534081778 3.4702409121981925 3.895086934557147
2301 3.2009177672493183 3.470358063666939 3.8951963001200998
2302 3.201042943655798 3.4704751607101447 3.895305615095224
2303 3.201168057354998 3.470592203376111 3.895414879528051
2304 3.201293107024118 3.4707091917156774 3.895524093464053
2305 3.2014180989222183 3.4708261257802135 3.8956332569486394
2306 3.2015430290549385 3.4709430056183304 3.895742370027162
2307 3.2016678992595584 3.4710598312803267 3.8958514327449083
2308 3.2017927108219584 3.4711766028156625 3.895960445147109
2309 3.2019174644525683 3.471293320273199 3.896069407278932
2310 3.2020421641661683 3.471409983701445 3.896178319185487
2311 3.202166808991118 3.4715265931471313 3.8962871809118207
2312 3.2022913925214382 3.4716431486573676 3.896395992502924
2313 3.202415922706688 3.4717596502819936 3.8965047540037236
2314 3.202540392049348 3.4718760980673697 3.89661346545909
2315 3.202664798459398 3.4719924920630563 3.8967221269138315
2316 3.202789148066038 3.4721088323194724 3.896830738412698
2317 3.202913436070298 3.472225118884349 3.8969393000003802
2318 3.2030376692802984 3.4723413518074455 3.8970478117215093
2319 3.2031618412252283 3.4724575311355417 3.897156273620656
2320 3.203285951945228 3.4725736569181676 3.8972646857423343
2321 3.203410012528578 3.472689729204794 3.8973730481309965
2322 3.203534011693938 3.47280574804007 3.8974813608310375
2323 3.203657953593458 3.4729217134734665 3.897589623886794
2324 3.203781837481138 3.4730376255526227 3.8976978373425424
2325 3.203905664074888 3.473153484325459 3.897806001242501
2326 3.204029430604668 3.4732692898395454 3.89791411563083
2327 3.204153140579888 3.4733850421436014 3.898022180551631
2328 3.2042767965601278 3.4735007412847976 3.898130196048947
2329 3.204400389812738 3.4736163873091637 3.898238162166763
2330 3.204523927694238 3.47373198026644 3.8983460789490074
2331 3.204647403724608 3.4738475202031665 3.8984539464395476
2332 3.204770822306048 3.4739630071686225 3.8985617646821944
2333 3.204894181477458 3.4740784412101586 3.8986695337207027
2334 3.2050174867441377 3.474193822375925 3.898777253598767
2335 3.2051407307527375 3.474309150711671 3.8988849243600248
2336 3.2052639222356176 3.4744244262662574 3.8989925460480572
2337 3.2053870593264975 3.4745396490847633 3.8991001187063867
2338 3.2055101403438573 3.4746548192130295 3.89920764237848
2339 3.2056331609610673 3.4747699366975757 3.8993151171077454
2340 3.2057561171268674 3.474885001586732 3.899422542937534
2341 3.2058790166069775 3.4750000139305186 3.89952991991114
2342 3.2060018520244573 3.475114973775595 3.899637248071802
2343 3.206124637290907 3.475229881171731 3.8997445274627003
2344 3.2062473638100273 3.475344736162717 3.8998517581269585
2345 3.206370039530327 3.4754595387959735 3.899958940107645
2346 3.2064926582876874 3.4755742891154897 3.9000660734477695
2347 3.2066152225002376 3.475688987167846 3.9001731581902876
2348 3.2067377286723575 3.475803632998552 3.9002801943780976
2349 3.2068601788712074 3.4759182266545685 3.900387182054042
2350 3.2069825652027073 3.476032768181935 3.900494121260905
2351 3.207104900874797 3.4761472576300108 3.900601012041418
2352 3.2072271833539974 3.4762616950424974 3.9007078544382545
2353 3.2073494147391175 3.4763760804641337 3.900814648494033
2354 3.2074715935301374 3.47649041393873 3.9009213942513163
2355 3.2075937189788375 3.476604695510696 3.9010280917526106
2356 3.2077157851765175 3.4767189252247226 3.901134741040367
2357 3.2078377917460172 3.4768331031279684 3.9012413421569825
2358 3.207959744534937 3.4769472292677146 3.9013478951447973
2359 3.2080816394434573 3.4770613036887212 3.901454400046096
2360 3.208203475623457 3.477175326437447 3.9015608569031093
2361 3.208325245284517 3.4772892975606733 3.9016672657580123
2362 3.208446967860297 3.47740321710844 3.901773626652925
2363 3.208568636532707 3.477517085122516 3.901879939629913
2364 3.2086902480447472 3.4776309016475224 3.9019862047309872
2365 3.2088118031322472 3.4777446667294187 3.9020924219981032
2366 3.208933308636367 3.477858380413815 3.9021985914731623
2367 3.2090547549090673 3.4779720427433913 3.90230471319801
2368 3.2091761451721075 3.4780856537648677 3.902410787214441
2369 3.2092974774633376 3.478199213523564 3.9025168135641923
2370 3.2094187594404375 3.4783127220655903 3.9026227922889483
2371 3.2095399853747475 3.4784261794337867 3.902728723430338
2372 3.2096611630983074 3.4785395856733725 3.9028346070299373
2373 3.209782287306757 3.478652940826229 3.902940443129269
2374 3.2099033592413773 3.478766244936435 3.9030462317698005
2375 3.2100243714051273 3.4788794980475113 3.903151972992947
2376 3.2101453285755275 3.478992700206098 3.9032576668400676
2377 3.2102662329928573 3.479105851456784 3.9033633133524703
2378 3.210387080646197 3.47921895184318 3.9034689125714097
2379 3.2105078788199273 3.4793320014105467 3.9035744645380848
2380 3.210628628762527 3.479445000201043 3.9036799692936426
2381 3.210749321057277 3.479557948256269 3.9037854268791783
2382 3.210869957566377 3.479670845621745 3.9038908373357315
2383 3.210990545826027 3.479783692342171 3.9039962007042903
2384 3.2111110832261867 3.479896488459047 3.904101517025789
2385 3.2112315631229866 3.4800092340149336 3.9042067863411107
2386 3.2113519889093665 3.4801219290551395 3.904312008691084
2387 3.2114723607124565 3.4802345736235156 3.9044171841164856
2388 3.2115926804984163 3.480347167763822 3.9045223126580395
2389 3.211712935018056 3.480459711518958 3.9046273943564174
2390 3.211833134451556 3.480572204937334 3.9047324292522383
2391 3.211953287868226 3.48068464806306 3.90483741738607
2392 3.212073382246786 3.4807970409364164 3.9049423587984267
2393 3.212193414648186 3.480909383603093 3.905047253529771
2394 3.212313399270846 3.481021676109969 3.905152101620514
2395 3.212433325255446 3.4811339184979553 3.9052569031110136
2396 3.212553194955086 3.481246110812462 3.905361658041578
2397 3.212673014680976 3.481358253097878 3.905466366452462
2398 3.212792783798136 3.481470345395924 3.9055710283838674
2399 3.212912502462566 3.4815823877485506 3.9056756438759477
2400 3.213032173134566 3.481694380197607 3.9057802129688035
2401 3.213151792035016 3.481806322783883 3.905884735702483
2402 3.213271358406696 3.4819182155497095 3.905989212116984
2403 3.2133908757688863 3.482030058537696 3.906093642252254
2404 3.213510338486126 3.4821418517889517 3.9061980261481866
2405 3.213629750608176 3.482253595346898 3.9063023638446275
2406 3.213749116526796 3.4823652892532344 3.9064066553813697
2407 3.213868432840646 3.482476933547801 3.9065109007981556
2408 3.2139876999488863 3.482588528271817 3.9066151001346774
2409 3.2141069091934362 3.4827000734663036 3.9067192534305746
2410 3.214226062774636 3.4828115691758397 3.906823360725439
2411 3.214345163522536 3.482923015444056 3.9069274220588093
2412 3.214464211279936 3.4830344123133723 3.9070314374701756
2413 3.2145832051173864 3.4831457598262388 3.9071354069989765
2414 3.2147021486427065 3.483257058025455 3.9072393306846016
2415 3.2148210380301063 3.483368306952291 3.907343208566388
2416 3.2149398780742664 3.4834795066495676 3.9074470406836253
2417 3.2150586668324963 3.4835906571580835 3.9075508270755512
2418 3.2151774029642963 3.48370175851941 3.9076545677813543
2419 3.2152960738066865 3.4838128107756363 3.907758262840174
2420 3.2154146900098866 3.4839238139740525 3.907861912291097
2421 3.2155332505682166 3.484034768157509 3.907965516173165
2422 3.2156517604329764 3.484145673369235 3.908069074525366
2423 3.2157702195460964 3.4842565296503816 3.9081725873866406
2424 3.2158886283828165 3.484367337042088 3.908276054795879
2425 3.2160069842423167 3.4844780955852643 3.9083794767919224
2426 3.2161252883506566 3.4845888053219003 3.908482853413563
2427 3.2162435421296767 3.4846994662934465 3.9085861846995433
2428 3.216361747901437 3.484810078540733 3.908689470688558
2429 3.2164799063878267 3.484920642103599 3.90879271141925
2430 3.2165980002082266 3.4850311570215555 3.908895906930217
2431 3.2167160403061166 3.4851416233412316 3.9089990572600035
2432 3.2168340238734765 3.485252041104718 3.90910216244711
2433 3.2169519411648766 3.4853624103552243 3.9092052225299843
2434 3.2170698115822964 3.48547273113993 3.909308237547027
2435 3.2171876355343962 3.4855830034980064 3.9094112075365914
2436 3.2173054089969164 3.4856932274684227 3.909514132536981
2437 3.2174231292323463 3.485803403091769 3.9096170125864504
2438 3.2175407978395465 3.4859135304097255 3.9097198477232076
2439 3.2176584191755166 3.486023609463282 3.9098226379854113
2440 3.2177759808887165 3.486133640291608 3.9099253834111725
2441 3.2178934823293166 3.486243622938904 3.9100280840385535
2442 3.2180109311984366 3.4863535574496005 3.9101307399055694
2443 3.2181283295878664 3.4864634438649365 3.910233351050186
2444 3.2182456763415463 3.4865732822252626 3.9103359175103245
2445 3.2183629724292464 3.486683072571369 3.9104384393238547
2446 3.2184802240809263 3.486792814943615 3.9105409165286007
2447 3.218597423341686 3.486902509379781 3.910643349162339
2448 3.218714568709686 3.4870121559208673 3.9107457372627974
2449 3.218831664754866 3.4871217546084536 3.9108480808676584
2450 3.2189487089968662 3.4872313054822204 3.9109503800145546
2451 3.2190657023837863 3.4873408085828266 3.911052634741074
2452 3.219182642947106 3.487450263950513 3.9111548450847553
2453 3.219299528004626 3.487559671626289 3.9112570110830913
2454 3.2194163636317463 3.487669031652225 3.911359132773527
2455 3.2195331405921963 3.487778344067882 3.911461210193461
2456 3.219649861648356 3.487887608916548 3.911563243380245
2457 3.2197665354628864 3.4879968262403542 3.911665232371184
2458 3.2198831617620063 3.4881059960778704 3.911767177203536
2459 3.219999735353696 3.4882151184677466 3.9118690779145124
2460 3.2201162596496964 3.488324193450713 3.911970934541278
2461 3.2202327299693163 3.4884332210660793 3.9120727471209515
2462 3.2203491499970562 3.4885422013550254 3.912174515690605
2463 3.2204655194812064 3.4886511343572018 3.912276240287264
2464 3.2205818342028065 3.4887600201123283 3.9123779209479093
2465 3.2206980943748564 3.4888688586618044 3.9124795577094718
2466 3.2208143047481563 3.4889776500469107 3.9125811506088413
2467 3.2209304617162564 3.489086394306967 3.912682699682858
2468 3.2210465719846564 3.489195091482723 3.9127842049683172
2469 3.2211626360699164 3.4893037416121793 3.912885666501968
2470 3.2212786405832166 3.489412344733096 3.912987084320515
2471 3.2213945891447566 3.489520900888622 3.913088458460615
2472 3.2215104826353165 3.489629410120408 3.913189788958882
2473 3.2216263265366263 3.4897378724697146 3.913291075851881
2474 3.221742124580626 3.4898462879755505 3.9133923191761344
2475 3.221857867757626 3.489954656675387 3.9134935189681186
2476 3.221973564403866 3.490062978610303 3.9135946752642634
2477 3.222089215112776 3.490171253817979 3.913695788100953
2478 3.222204819165256 3.4902794823358256 3.91379685751453
2479 3.222320368925016 3.4903876642015117 3.9138978835412876
2480 3.2224358729410163 3.490495799455758 3.9139988662174767
2481 3.222551321438066 3.4906038881358046 3.9140998055793017
2482 3.2226667204147663 3.4907119302828007 3.914200701662923
2483 3.222782068626706 3.490819925935447 3.914301554504456
2484 3.2228973731743062 3.4909278751329134 3.914402364139972
2485 3.2230126290398564 3.49103577791148 3.9145031306054956
2486 3.2231278388068363 3.4911436343094158 3.914603853937009
2487 3.223243000436116 3.491251444363922 3.9147045341704487
2488 3.223358116588516 3.4913592081129883 3.9148051713417074
2489 3.223473184999936 3.4914669255935045 3.914905765486633
2490 3.223588202357836 3.491574596843241 3.9150063166410285
2491 3.223703174313376 3.491682221901267 3.915106824840655
2492 3.223818090550896 3.4917898008043533 3.915207290121226
2493 3.223932957620016 3.49189733359338 3.9153077125184135
2494 3.224047776117676 3.492004820306566 3.9154080920678447
2495 3.224162534241476 3.492112260981862 3.9155084288051034
2496 3.2242772338030763 3.4922196556619185 3.915608722765729
2497 3.2243918838826864 3.492327004388625 3.915708973985216
2498 3.224506480631886 3.492434307200201 3.9158091824990175
2499 3.224621029194126 3.4925415641363773 3.915909348342541
2500 3.224735527094126 3.4926487752347937 3.9160094715511518
2501 3.224849974279696 3.4927559405340496 3.9161095521601705
2502 3.224964375277336 3.492863060072736 3.916209590204875
2503 3.225078729462886 3.492970133887602 3.9163095857205
2504 3.2251930354603258 3.4930771620156182 3.9164095387422364
2505 3.2253072969020757 3.4931841444942746 3.9165094493052317
2506 3.2254215093306158 3.493291081359581 3.916609317444591
2507 3.225535674149556 3.4933979726492974 3.916709143195375
2508 3.225649790858196 3.4935048184005937 3.9168089265926045
2509 3.2257638595574862 3.49361161865081 3.9169086676712523
2510 3.225877879946986 3.493718373437216 3.917008366466253
2511 3.2259918432136963 3.4938250827971724 3.917108023012496
2512 3.226105762212736 3.4939317467715187 3.9172076373448284
2513 3.226219631494906 3.494038365395945 3.917307209498055
2514 3.226333455484606 3.4941449387082812 3.917406739506938
2515 3.226447230714506 3.494251466744567 3.917506227406196
2516 3.226560953310666 3.4943579495421937 3.917605673230506
2517 3.226674627776226 3.4944643871400602 3.9177050770145034
2518 3.226788254893146 3.4945707795752465 3.91780443879278
2519 3.226901836930616 3.4946771268844925 3.917903758599886
2520 3.2270153744974164 3.494783429103609 3.918003036470329
2521 3.2271288637661764 3.4948896862681353 3.9181022724385746
2522 3.2272422993666363 3.4949958984151017 3.9182014665390463
2523 3.2273556827091063 3.495102065583638 3.9183006188061262
2524 3.2274690217933064 3.4952081878122843 3.9183997292741535
2525 3.2275823126853065 3.4953142651363804 3.918498797977427
2526 3.2276955563217666 3.495420297592797 3.918597824950202
2527 3.227808752124347 3.4955262852180033 3.9186968102266926
2528 3.2279219042667466 3.4956322280486694 3.918795753841073
2529 3.2280350078485966 3.495738126119786 3.918894655827473
2530 3.2281480571794967 3.495843979468252 3.918993516219983
2531 3.2282610580531266 3.4959497881331885 3.919092335052651
2532 3.228374015637127 3.496055552151395 3.919191112359484
2533 3.2284869237068468 3.496161271557601 3.919289848174447
2534 3.2285997794512467 3.496266946388967 3.919388542531465
2535 3.2287125867230966 3.4963725766837332 3.9194871954644213
2536 3.2288253433187766 3.4964781624785894 3.9195858070071568
2537 3.2289380542118566 3.496583703811066 3.9196843771934735
2538 3.2290507030119167 3.4966892007167023 3.919782906057131
2539 3.229163305402207 3.496794653237469 3.919881393631849
2540 3.229275855393007 3.496900061409125 3.9199798399513055
2541 3.229388363529517 3.4970054252697613 3.9200782450491367
2542 3.2295008259054967 3.497110744853287 3.9201766089589407
2543 3.229613242907847 3.4972160201951237 3.9202749317142738
2544 3.2297256102939267 3.49732125133051 3.9203732133486504
2545 3.2298379304331766 3.4974264382963263 3.9204714538955465
2546 3.2299502052396365 3.4975315811284924 3.9205696533883962
2547 3.2300624346175564 3.4976366798621483 3.9206678118605933
2548 3.2301746224969965 3.4977417345324446 3.9207659293454924
2549 3.2302867592010664 3.497846745172961 3.920864005876407
2550 3.2303988521520663 3.497951711821047 3.9209620414866095
2551 3.2305108987301763 3.4980566345111135 3.921060036209335
2552 3.2306228987114562 3.4981615132785695 3.921157990077774
2553 3.230734844519146 3.498266348158886 3.9212559031250827
2554 3.230846749101826 3.498371139190472 3.9213537753843717
2555 3.230958603373726 3.498475886406638 3.9214516068887164
2556 3.2310704128076857 3.498580589844224 3.921549397671149
2557 3.2311821781781758 3.4986852495379006 3.9216471477646637
2558 3.231293889644956 3.498789865522007 3.9217448572022153
2559 3.231405543523516 3.498894437834703 3.921842526016717
2560 3.231517146902716 3.4989989665155594 3.9219401542410446
2561 3.231628705804196 3.499103451601346 3.9220377419080337
2562 3.231740212140116 3.499207893126452 3.9221352890504795
2563 3.231851672191676 3.499312291128398 3.92223279570114
2564 3.231963085581116 3.499416645642224 3.9223302618927307
2565 3.232074448775366 3.499520956703091 3.922427687657931
2566 3.232185768065086 3.4996252243475072 3.9225250730293797
2567 3.232297038556256 3.499729448609503 3.9226224180396763
2568 3.232408256068256 3.4998336295249897 3.922719722721381
2569 3.2325194310332757 3.4999377671314758 3.9228169871070167
2570 3.232630562793376 3.500041861462382 3.922914211229065
2571 3.232741643825356 3.5001459125513583 3.9230113951199708
2572 3.232852669169316 3.5002499204349546 3.9231085388121394
2573 3.2329636516390856 3.5003538851516205 3.923205642337936
2574 3.2330745807945656 3.5004578067347967 3.923302705729689
2575 3.2331854491448158 3.500561685221953 3.923399729019688
2576 3.2332962731728156 3.5006655206534396 3.923496712240182
2577 3.233407051986086 3.500769313063176 3.923593655423384
2578 3.2335177838662257 3.500873062485402 3.9236905586014674
2579 3.2336284631470456 3.500976768954998 3.9237874218065683
2580 3.2337390920764455 3.5010804325090144 3.923884245070782
2581 3.2338496787122755 3.5011840531836005 3.9239810284261676
2582 3.2339602195028356 3.501287631011757 3.9240777719047455
2583 3.2340707176081755 3.501391166027833 3.9241744755384977
2584 3.2341811639180955 3.5014946582649293 3.9242711393593694
2585 3.2342915720081957 3.501598107759646 3.9243677633992657
2586 3.2344019362817957 3.5017015145433024 3.9244643476900554
2587 3.2345122542401956 3.5018048786493585 3.9245608922635684
2588 3.2346225224760756 3.5019082001122146 3.9246573971515972
2589 3.2347327481413655 3.5020114789675607 3.9247538623858964
2590 3.2348429261974654 3.5021147152482968 3.9248502879981833
2591 3.2349530557197053 3.502217908989243 3.924946674020137
2592 3.235063142547545 3.5023210602255492 3.925043020483399
2593 3.2351731853187453 3.5024241689900855 3.9251393274195734
2594 3.235283183577465 3.502527235316222 3.9252355948602267
2595 3.2353931382687153 3.502630259237478 3.925331822836889
2596 3.2355030516107153 3.5027332407869842 3.9254280113810522
2597 3.235612910605905 3.5028361799969905 3.9255241605241697
2598 3.235722717881745 3.5029390769047266 3.9256202702976593
2599 3.235832482046515 3.5030419315463828 3.925716340732901
2600 3.235942204308515 3.503144743954809 3.9258123718612383
2601 3.2360518825222253 3.503247514162366 3.9259083637139764
2602 3.2361615206804455 3.5033502422022123 3.9260043163223854
2603 3.2362711160649154 3.5034529281059483 3.926100229717696
2604 3.2363806659803553 3.503555571906195 3.9261961039311037
2605 3.2364901740846554 3.503658173636581 3.9262919389937667
2606 3.2365996346323356 3.5037607333293073 3.9263877349368066
2607 3.2367090488842054 3.5038632510187533 3.926483491791308
2608 3.2368184214930054 3.5039657267387896 3.9265792095883185
2609 3.236927751768455 3.504068160521476 3.9266748883588503
2610 3.237037027117955 3.504170552399112 3.926770528133877
2611 3.2371462606789647 3.5042729024087977 3.9268661289443383
2612 3.2372554548688046 3.504375210582574 3.926961690821135
2613 3.2373646076655445 3.5044774769515303 3.9270572137951336
2614 3.2374737149015242 3.5045797015475064 3.927152697897163
2615 3.2375827769021743 3.5046818844039125 3.9272481431580157
2616 3.2376917977604145 3.504784025554009 3.9273435496084494
2617 3.2378007680702146 3.5048861250294654 3.9274389172791833
2618 3.2379096943322745 3.5049881828655214 3.927534246200903
2619 3.2380185734692843 3.5050901990949077 3.927629536404256
2620 3.238127411125084 3.505192173751504 3.9277247879198556
2621 3.2382362039076042 3.50529410686701 3.927820000778278
2622 3.2383449475557042 3.5053959984743965 3.927915175010064
2623 3.2384536456986743 3.5054978486082327 3.928010310645718
2624 3.238562301865074 3.505599657301679 3.9281054077157087
2625 3.2386709139700742 3.5057014245865252 3.928200466250471
2626 3.238779477825734 3.5058031504953315 3.928295486280401
2627 3.238887995334044 3.5059048350622275 3.9283904678358614
2628 3.2389964698446443 3.506006478320594 3.9284854109471783
2629 3.2391048996108145 3.5061080803025106 3.928580315644643
2630 3.2392132819108146 3.506209641040697 3.928675181958512
2631 3.2393216198080745 3.5063111605688833 3.9287700099190044
2632 3.2394299161063946 3.5064126389196093 3.928864799556305
2633 3.2395381665300746 3.5065140761243256 3.9289595509005646
2634 3.2396463759912746 3.506615472216082 3.929054263981896
2635 3.2397545412129745 3.5067168272260383 3.92914893883038
2636 3.2398626613923343 3.506818141186574 3.9292435754760606
2637 3.2399707365431443 3.5069194141303504 3.929338173948947
2638 3.2400787729313443 3.507020646089997 3.9294327342790116
2639 3.240186769968674 3.5071218370957427 3.9295272564961947
2640 3.240294726379874 3.507222987178019 3.929621740630402
2641 3.240402640412924 3.5073240963677152 3.929716186711501
2642 3.240510510604504 3.5074251646963615 3.9298105947693265
2643 3.240618333428164 3.507526192196018 3.9299049648336797
2644 3.240726113047564 3.507627178900054 3.9299992969343247
2645 3.2408338488701642 3.5077281248402405 3.9300935911009933
2646 3.2409415397736243 3.507829030048547 3.930187847363381
2647 3.2410491866196542 3.507929894557343 3.9302820657511486
2648 3.241156791595014 3.508030718398649 3.9303762462939247
2649 3.241264353312864 3.508131501603635 3.9304703890213006
2650 3.241371863653864 3.5082322442039717 3.930564493962836
2651 3.241479321859334 3.5083329462343675 3.930658561148054
2652 3.2415867370617737 3.5084336077297937 3.9307525906064447
2653 3.2416941093308336 3.50853422872175 3.9308465823674634
2654 3.2418014325524935 3.5086348092416864 3.9309405364605325
2655 3.2419087050131936 3.5087353493233326 3.9310344529150383
2656 3.2420159386227936 3.5088358490010387 3.931128331760335
2657 3.2421231262274235 3.508936308304645 3.9312221730257417
2658 3.2422302699682035 3.509036727266661 3.9313159767405432
2659 3.2423373660059935 3.5091371059187675 3.931409742933992
2660 3.2424444178921936 3.509237444294064 3.9315034716353052
2661 3.2425514276122938 3.5093377424242904 3.9315971628736675
2662 3.2426583941992737 3.5094380003404164 3.931690816678228
2663 3.2427653165519437 3.509538218073753 3.9317844330781035
2664 3.2428721909305835 3.509638395655999 3.931878012102378
2665 3.2429790224391337 3.5097385331202355 3.9319715537801
2666 3.2430858148810136 3.5098386304976015 3.9320650581402847
2667 3.2431925635295937 3.509938687817788 3.9321585252119156
2668 3.2432992702696337 3.510038705112234 3.9322519550239408
2669 3.2434059339721135 3.5101386824116503 3.9323453476052768
2670 3.2435125551088135 3.5102386197471467 3.932438702984805
2671 3.2436191318016334 3.510338517149633 3.932532021191375
2672 3.2437256632125133 3.510438374650699 3.9326253022538022
2673 3.243832147647163 3.510538192282225 3.9327185462008694
2674 3.2439385884900633 3.5106379700767016 3.9328117530613262
2675 3.2440449892365635 3.510737708065328 3.932904922863888
2676 3.2441513503353634 3.510837406277974 3.93299805563724
2677 3.2442576651416832 3.5109370647443203 3.9330911514100317
2678 3.2443639383045233 3.5110366834965063 3.9331842102108805
2679 3.244470171718793 3.5111362625649125 3.9332772320683715
2680 3.2445763659683933 3.511235801979189 3.9333702170110567
2681 3.2446825169998132 3.511335301768745 3.9334631650674545
2682 3.2447886240002934 3.5114347619644817 3.9335560762660524
2683 3.2448946924076236 3.511534182597578 3.9336489506353027
2684 3.2450007149972637 3.5116335636971643 3.9337417882036285
2685 3.2451066972367135 3.5117329052950406 3.933834588999417
2686 3.2452126364342133 3.5118322074209467 3.9339273530510237
2687 3.2453185384665932 3.5119314701056026 3.9340200803867744
2688 3.245424396691233 3.5120306933775187 3.9341127710349584
2689 3.245530209594153 3.5121298772676552 3.9342054250238347
2690 3.245635982277153 3.5122290218075114 3.9342980423816307
2691 3.245741713873773 3.512328127026668 3.93439062313654
2692 3.245847395386813 3.5124271929550037 3.9344831673167255
2693 3.245953036929413 3.51252621962572 3.934575674950316
2694 3.246058634778893 3.5126252070682367 3.9346681460654094
2695 3.246164187849593 3.512724155313333 3.934760580690072
2696 3.2462697048411933 3.512823064392169 3.9348529788523363
2697 3.2463751825423834 3.5129219343326556 3.9349453405802057
2698 3.2464806147165834 3.513020765163872 3.9350376659016484
2699 3.2465860022726933 3.513119556917188 3.935129954844603
2700 3.2466913526006933 3.5132183096236145 3.935222207436975
2701 3.2467966589185933 3.5133170233114006 3.93531442370664
2702 3.2469019203543135 3.513415698011287 3.935406603681439
2703 3.2470071399542233 3.513514333754313 3.935498747389184
2704 3.2471123195783833 3.5136129305703694 3.9355908548576535
2705 3.2472174581405335 3.513711488488636 3.9356829261145942
2706 3.2473225615618135 3.5138100075386722 3.9357749611877244
2707 3.2474276216394538 3.5139084877478286 3.935866960104727
2708 3.2475326316510538 3.514006929146465 3.9359589228932563
2709 3.2476375941857936 3.514105331767401 3.936050849580933
2710 3.2477425136514935 3.514203695642477 3.936142740195348
2711 3.2478473884967234 3.5143020208018836 3.93623459476406
2712 3.2479522237043232 3.5144003072763597 3.936326413314597
2713 3.248057012678203 3.514498555094786 3.9364181958744555
2714 3.248161759508203 3.5145967642884517 3.9365099424711016
2715 3.2482664607682032 3.5146949348871184 3.9366016531319685
2716 3.2483711233491634 3.5147930669217846 3.936693327884461
2717 3.2484757445315435 3.5148911604208912 3.9367849667559494
2718 3.2485803302361034 3.5149892154138573 3.936876569773776
2719 3.2486848746713135 3.515087231927904 3.936968136965251
2720 3.2487893788937137 3.51518520999236 3.9370596683576546
2721 3.2488938419203235 3.5152831496361463 3.9371511639782337
2722 3.2489982630665635 3.5153810508885224 3.9372426238542078
2723 3.2491026405307335 3.5154789137789786 3.937334048012762
2724 3.2492069784202937 3.515576738337645 3.937425436481055
2725 3.249311275751544 3.5156745245931216 3.937516789286211
2726 3.249415529876904 3.515772272574348 3.9376081064553254
2727 3.249519744063534 3.5158699823112145 3.937699388015463
2728 3.249623917462974 3.5159676538323907 3.9377906339936573
2729 3.2497280452688444 3.516065287166837 3.9378818444169124
2730 3.2498321303681443 3.5161628823452533 3.9379730193122007
2731 3.2499361721008144 3.51626043939726 3.938064158706465
2732 3.2500401778655346 3.516357958352696 3.9381552626266187
2733 3.2501441423060644 3.516455439238672 3.9382463310995433
2734 3.2502480683443644 3.5165528820842384 3.93833736415209
2735 3.2503519538459145 3.516650286917355 3.9384283618110816
2736 3.2504557988079945 3.5167476537667413 3.9385193241033085
2737 3.2505596012846745 3.5168449826610972 3.938610251055533
2738 3.2506633646944345 3.5169422736298137 3.938701142694486
2739 3.2507670890084244 3.51703952670101 3.938791999046869
2740 3.250870776691224 3.517136741902796 3.9388828201393533
2741 3.2509744272224843 3.5172339192623623 3.93897360599858
2742 3.2510780276875044 3.5173310588070685 3.939064356651161
2743 3.2511815932184045 3.517428160568965 3.939155072123678
2744 3.2512851162984844 3.517525224574561 3.939245752442683
2745 3.2513885989829343 3.5176222508530874 3.939336397634697
2746 3.251492043933374 3.5177192394330032 3.939427007726214
2747 3.251595450545464 3.5178161903417795 3.9395175827436963
2748 3.2516988154387843 3.517913103607086 3.9396081227135764
2749 3.2518021363013943 3.518009979257802 3.939698627662258
2750 3.251905409883894 3.5181068173236287 3.9397890976161154
2751 3.252008640223554 3.518203617835425 3.939879532601494
2752 3.2521118359854744 3.518300380822561 3.9399699326447073
2753 3.2522149848939343 3.5183971063112374 3.940060297772041
2754 3.2523180929464544 3.5184937943320937 3.9401506280097536
2755 3.2524211533639544 3.51859044491357 3.9402409233840694
2756 3.2525241775771945 3.5186870580865466 3.9403311839211885
2757 3.2526271664149946 3.518783633877733 3.9404214096472776
2758 3.2527301145567944 3.518880172313519 3.9405116005884775
2759 3.2528330216976844 3.5189766734222054 3.9406017567708966
2760 3.2529358897404843 3.5190731372321813 3.9406918782206177
2761 3.253038720562534 3.5191695637711273 3.940781964963692
2762 3.253141507646794 3.5192659530660237 3.9408720170261433
2763 3.2532442548580844 3.51936230514619 3.940962034433965
2764 3.2533469642412443 3.5194586200395266 3.9410520172131216
2765 3.253449635686694 3.5195548977731725 3.941141965389551
2766 3.253552261976174 3.5196511383742886 3.941231878989159
2767 3.253654849303604 3.519747341872625 3.9413217580378253
2768 3.2537573988319237 3.519843508295671 3.941411602561399
2769 3.253859907738034 3.5199396376704772 3.9415014125857017
2770 3.253962375384134 3.5200357300250937 3.9415911881365258
2771 3.254064801879964 3.52013178538778 3.9416809292396353
2772 3.2541671857554038 3.520227803786736 3.9417706359207654
2773 3.2542695236808936 3.5203237852506724 3.941860308205622
2774 3.2543718212001336 3.520419729809478 3.941949946119885
2775 3.2544740752048837 3.520515637491025 3.9420395496892016
2776 3.2545762884409637 3.520611508324281 3.942129118939196
2777 3.2546784639349235 3.5207073423372073 3.942218653895459
2778 3.2547805982994635 3.5208031395566532 3.9423081545835563
2779 3.2548826943130633 3.5208989000106694 3.9423976210290235
2780 3.2549847528668634 3.5209946237262857 3.94248705325737
2781 3.255086770403423 3.521090310730192 3.9425764512940735
2782 3.2551887481187434 3.5211859610503384 3.9426658151645873
2783 3.2552906805588036 3.5212815747142248 3.9427551448943343
2784 3.2553925708663236 3.521377151751291 3.9428444405087104
2785 3.2554944244433237 3.5214726921898274 3.9429337020330832
2786 3.255596238646164 3.521568196056164 3.9430229294927908
2787 3.255698014451514 3.52166366337756 3.943112122913146
2788 3.255799751833474 3.5217590941809065 3.9432012823194316
2789 3.255901452718474 3.5218544884930827 3.943290407736904
2790 3.256003119397774 3.5219498463402594 3.9433794991907902
2791 3.2561047432523442 3.5220451677477658 3.94346855670629
2792 3.256206323778664 3.5221404527440017 3.9435575803085765
2793 3.256307867846254 3.522235701357528 3.943646570022793
2794 3.256409370960494 3.5223309136144243 3.9437355258740583
2795 3.256510830690294 3.5224260895423605 3.94382444788746
2796 3.256612250669334 3.5225212291698567 3.9439133360880603
2797 3.2567136315704337 3.5226163325241124 3.9440021905008926
2798 3.2568149737873937 3.522711399632069 3.9440910111509635
2799 3.2569162755032837 3.522806430520505 3.9441797980632534
2800 3.2570175376152837 3.5229014252168316 3.9442685512627125
2801 3.2571187572122335 3.5229963837481177 3.9443572707742653
2802 3.2572199399820536 3.523091306142454 3.944445956622809
2803 3.2573210876105234 3.52318619242588 3.9445346088332123
2804 3.2574222006917233 3.523281042623816 3.944623227430318
2805 3.257523275725123 3.523375856761452 3.9447118124389418
2806 3.2576243111707033 3.5234706348652085 3.9448003638838705
2807 3.2577253091640235 3.523565376962035 3.9448888817898644
2808 3.2578262723203433 3.5236600830781013 3.9449773661816585
2809 3.257927192976833 3.5237547532386273 3.945065817083958
2810 3.258028073213233 3.5238493874715435 3.9451542345214428
2811 3.2581289165451732 3.52394398580402 3.945242618518765
2812 3.2582297218241734 3.5240385482619563 3.9453309691005503
2813 3.258330479489713 3.5241330748716426 3.945419286291397
2814 3.2584311988249333 3.524227565662749 3.9455075701158773
2815 3.258531881944683 3.524322020661625 3.9455958205985353
2816 3.2586325260381233 3.5244164398938516 3.945684037763889
2817 3.258733130883113 3.5245108233859876 3.9457722216364304
2818 3.258833701724253 3.5246051711646538 3.9458603722406225
2819 3.258934238399303 3.5246994832545897 3.9459484896009047
2820 3.259034737813103 3.524793759680576 3.9460365737416865
2821 3.2591351978263927 3.524888000468472 3.946124624687354
2822 3.2592356131934928 3.5249822056448785 3.946212642462264
2823 3.259335993229883 3.525076375238235 3.9463006270907486
2824 3.259436335004843 3.525170509273661 3.9463885785971122
2825 3.259536640754343 3.5252646077772978 3.9464764970056336
2826 3.259636907177823 3.525358670774474 3.946564382340565
2827 3.259737134335403 3.5254526982916703 3.9466522346261317
2828 3.259837323729603 3.5255466903553265 3.9467400538865323
2829 3.2599374715177833 3.525640646991333 3.9468278401459402
2830 3.2600375836167834 3.525734568226919 3.946915593428503
2831 3.2601376567490234 3.525828454087206 3.9470033137583407
2832 3.2602376926461436 3.525922304598452 3.947091001159547
2833 3.2603376920217935 3.5260161197862883 3.9471786556561903
2834 3.2604376547402336 3.5261098996760745 3.947266277272313
2835 3.2605375735214337 3.5262036442932008 3.9473538660319303
2836 3.2606374553144337 3.526297353665607 3.9474414219590335
2837 3.260737296493674 3.5263910278187636 3.9475289450775843
2838 3.2608371031357737 3.5264846667793996 3.9476164354115224
2839 3.2609368741127738 3.5265782705720863 3.9477038929847588
2840 3.2610366051147737 3.5266718392217724 3.94779131782118
2841 3.2611363002651435 3.526765372754908 3.947878709944647
2842 3.2612359543983236 3.526858871196475 3.947966069378992
2843 3.2613355629688137 3.526952334573251 3.9480533961480253
2844 3.261435137153694 3.5270457629135974 3.948140690275529
2845 3.2615346735754938 3.5271391562419234 3.948227951785262
2846 3.2616341715000137 3.52723251458381 3.9483151807009533
2847 3.2617336277439137 3.5273258379650763 3.9484023770463104
2848 3.2618330458703135 3.527419126412642 3.9484895408450122
2849 3.2619324293321834 3.5275123799521584 3.9485766721207147
2850 3.2620317755726833 3.5276055986080443 3.9486637708970465
2851 3.262131087107113 3.5276987824056008 3.948750837197611
2852 3.262230365170073 3.5277919313692268 3.9488378710459875
2853 3.262329606689483 3.527885045522873 3.948924872465727
2854 3.262428809646063 3.527978124891549 3.9490118414803583
2855 3.262527975044763 3.5280711695009557 3.9490987781133833
2856 3.262627099436283 3.5281641793764216 3.9491856823882783
2857 3.262726190824323 3.528257154544468 3.9492725543284948
2858 3.2628252415020427 3.528350095028794 3.9493593939574594
2859 3.2629242515882226 3.52844300085578 3.9494462012985734
2860 3.2630232253202225 3.528535872051746 3.949532976375212
2861 3.2631221645366626 3.528628708641513 3.9496197192107263
2862 3.2632210698761024 3.528721510649239 3.9497064298284417
2863 3.2633199401168724 3.528814278098845 3.949793108251659
2864 3.2634187724895125 3.5289070110146614 3.949879754503655
2865 3.2635175721864127 3.528999709421968 3.949966368607677
2866 3.2636163348043525 3.529092373344214 3.950052950586955
2867 3.2637150612395027 3.5291850028063703 3.950139500464686
2868 3.2638137491195027 3.529277597833077 3.9502260182640483
2869 3.263912397102403 3.529370158449783 3.950312504008192
2870 3.264011003385703 3.5294626846823896 3.950398957720243
2871 3.264109574175163 3.529555176557406 3.950485379423304
2872 3.264208109278523 3.5296476340991623 3.9505717691404496
2873 3.264306612209543 3.529740057332038 3.9506581268947336
2874 3.264405084243983 3.5298324462791744 3.950744452709183
2875 3.264503516682733 3.5299248009632507 3.9508307466068
2876 3.264601916952013 3.530017121409957 3.950917008610562
2877 3.2647002782159227 3.530109407642383 3.9510032387434246
2878 3.2647986061507828 3.5302016596859795 3.951089437028316
2879 3.264896896621493 3.5302938775642057 3.9511756034881396
2880 3.264995147245493 3.530386061301942 3.9512617381457766
2881 3.265093362696243 3.5304782109248785 3.951347841024082
2882 3.265191545519443 3.530570326457065 3.9514339121458875
2883 3.2652896931605833 3.5306624079216515 3.951519951534
2884 3.265387801505183 3.5307544553426573 3.951605959211202
2885 3.265485875060683 3.5308464687455134 3.951691935200252
2886 3.265583911816903 3.53093844815407 3.9517778795238834
2887 3.265681913976643 3.5310303935928564 3.951863792204806
2888 3.265779881116963 3.5311223050856224 3.9519496732657062
2889 3.265877814114583 3.5312141826562486 3.952035522729245
2890 3.265975714916483 3.531306026328295 3.9521213406180604
2891 3.266073580267913 3.531397836124631 3.952207126954765
2892 3.2661714096003527 3.531489612069237 3.952292881761948
2893 3.2662691944468527 3.5315813541862733 3.9523786050621745
2894 3.2663669428854125 3.5316730625028097 3.952464296877987
2895 3.2664646565176625 3.5317647370431056 3.9525499572319016
2896 3.2665623293015025 3.531856377830852 3.9526355861464118
2897 3.2666599675877825 3.5319479848918083 3.9527211836439875
2898 3.2667575674171023 3.5320395582495245 3.952806749747074
2899 3.2668551285077423 3.5321310979289007 3.9528922844780934
2900 3.266952655971742 3.5322226039549167 3.9529777878594445
2901 3.2670501443668423 3.532314076350773 3.9530632599135003
2902 3.267147597879842 3.5324055151415292 3.953148700662612
2903 3.2672450147798022 3.5324969203507854 3.9532341101291073
2904 3.267342395686282 3.5325882920027216 3.953319488335288
2905 3.267439744937932 3.532679630121288 3.953404835303435
2906 3.267537059554812 3.5327709347289242 3.9534901510558043
2907 3.267634336263252 3.5328622058490806 3.953575435614628
2908 3.267731578590972 3.5329534435063166 3.9536606890021155
2909 3.267828787858542 3.533044647723963 3.953745911240452
2910 3.267925963641942 3.5331358185248796 3.9538311023518
2911 3.268023107496242 3.5332269559320553 3.9539162623582986
2912 3.268120206389042 3.533318059967932 3.9540013912820626
2913 3.268217268248162 3.533409130659408 3.954086489145184
2914 3.2683142902569817 3.533500168030644 3.954171555969732
2915 3.2684112751636816 3.53359117210675 3.9542565917777517
2916 3.2685082234448415 3.5336821429118763 3.9543415965912647
2917 3.2686051338273816 3.5337730804699925 3.954426570432271
2918 3.2687020100559216 3.533863984805489 3.9545115133227453
2919 3.2687988487566217 3.5339548559414555 3.954596425284641
2920 3.2688956542902217 3.5340456939021214 3.954681306339888
2921 3.268992424508162 3.534136498710208 3.954766156510391
2922 3.2690891570259617 3.534227270389154 3.954850975818035
2923 3.269185854718142 3.5343180089632007 3.9549357642846794
2924 3.269282514614222 3.5344087144555867 3.9550205219321617
2925 3.269379135846722 3.534499386890553 3.955105248782297
2926 3.2694757237797023 3.5345900262926198 3.9551899448568753
2927 3.269572273069952 3.5346806326844558 3.955274610177667
2928 3.269668785571712 3.534771206090542 3.955359244766416
2929 3.269765265074312 3.534861746534708 3.9554438486448467
2930 3.269861705877812 3.5349522540394744 3.955528421834658
2931 3.269958111684992 3.535042728629291 3.9556129643575275
2932 3.2700544850883118 3.535133170327327 3.9556974762351103
2933 3.2701508264538517 3.5352235791558533 3.9557819574890374
2934 3.2702471355906515 3.535313955136999 3.9558664081409187
2935 3.2703434127478515 3.5354042982929452 3.9559508282123406
2936 3.2704396479282516 3.535494608645772 3.9560352177248665
2937 3.2705358417857915 3.535584886220948 3.956119576700039
2938 3.2706319992352313 3.535675131043704 3.956203905159375
2939 3.270728121816551 3.53576534313758 3.9562882031243727
2940 3.2708242114829513 3.5358555225255763 3.9563724706165044
2941 3.270920266689881 3.5359456692300126 3.9564567076572223
2942 3.271016282713901 3.536035783273719 3.956540914267955
2943 3.271112264803571 3.536125864681115 3.95662509047011
2944 3.271208209704691 3.5362159134748214 3.9567092362850698
2945 3.271304121139441 3.5363059296785475 3.956793351734197
2946 3.271399999328101 3.5363959133147236 3.956877436838832
2947 3.271495841927331 3.53648586440569 3.9569614916202913
2948 3.2715916449700506 3.536575782974566 3.9570455160998694
2949 3.2716874145707706 3.536665669045802 3.9571295102988406
2950 3.2717831503307706 3.5367555226417586 3.957213474238454
2951 3.2718788501393905 3.5368453437849148 3.957297407939939
2952 3.2719745165185103 3.5369351324984506 3.9573813114245016
2953 3.2720701466181605 3.537024888804677 3.957465184713327
2954 3.2721657375264406 3.5371146127268536 3.9575490278275764
2955 3.2722612948980405 3.53720430428921 3.957632840788391
2956 3.2723568181267204 3.537293963514046 3.9577166236168875
2957 3.2724523071083604 3.537383590423852 3.9578003763341645
2958 3.2725477613838203 3.5374731850411383 3.9578840989612947
2959 3.2726431828607403 3.5375627473885545 3.957967791519331
2960 3.2727385604839405 3.537652277488091 3.958051454029304
2961 3.2728339027000706 3.537741775365457 3.9581350865122222
2962 3.2729292071827105 3.5378312410434933 3.958218688989073
2963 3.2730244767883807 3.53792067454581 3.9583022614808216
2964 3.2731197132502206 3.538010075895036 3.958385804008411
2965 3.2732149143004206 3.538099445113202 3.958469316592763
2966 3.2733100854101806 3.538188782223089 3.9585527992547775
2967 3.273405225825581 3.538278087245615 3.9586362520153338
2968 3.2735003339312607 3.538367360201941 3.958719674895287
2969 3.2735954062398007 3.5384566011137575 3.958803067915474
2970 3.273690436379401 3.5385458100039138 3.958886431096707
2971 3.2737854377587308 3.53863498689739 3.9589697644597774
2972 3.273880400826491 3.5387241318146363 3.959053068025458
2973 3.2739753281218906 3.5388132447793024 3.959136341814496
2974 3.2740702109747706 3.5389023258141687 3.9592195858476193
2975 3.2741650623642706 3.538991374944915 3.959302800145534
2976 3.2742598745697107 3.5390803921928415 3.9593859847289257
2977 3.2743546519492908 3.539169377581828 3.9594691396184567
2978 3.274449391301531 3.539258331134274 3.959552264834769
2979 3.274544095498931 3.5393472528736405 3.959635360398484
2980 3.274638768430131 3.5394361428224066 3.9597184263302005
2981 3.274733408174781 3.539525001001733 3.959801462650497
2982 3.274828014748941 3.5396138274334095 3.9598844693799315
2983 3.2749225870351912 3.5397026221392056 3.959967446539037
2984 3.2750171274958313 3.539791385141252 3.960050394148331
2985 3.2751116366255815 3.5398801164608384 3.9601333122283062
2986 3.2752061114260815 3.539968816119075 3.960216200799434
2987 3.2753005532570216 3.540057484138061 3.960299059882167
2988 3.2753949597146215 3.5401461205394273 3.960381889496934
2989 3.2754893350283116 3.5402347253455937 3.9604646896641453
2990 3.275583679126212 3.54032329857755 3.9605474604041895
2991 3.2756779911886618 3.5404118402562963 3.9606302017374326
2992 3.2757722700062617 3.5405003504030925 3.960712913684222
2993 3.2758665163438216 3.540588829039589 3.960795596264883
2994 3.2759607319549815 3.540677276187165 3.9608782494997197
2995 3.2760549164986816 3.5407656918666013 3.9609608734090163
2996 3.2761490636715216 3.5408540760987774 3.961043468013035
2997 3.2762431813396415 3.5409424289066638 3.961126033332019
2998 3.2763372652352016 3.5410307503105902 3.9612085693861894
2999 3.2764313160044916 3.5411190403322963 3.9612910761957463
3000 3.2765253339344915 3.541207298993293 3.96137355378087
3001 3.2766193187423216 3.541295526314979 3.9614560021617202
3002 3.2767132720661416 3.541383722318835 3.9615384213584344
3003 3.2768071893295816 3.5414718870257813 3.9616208113911306
3004 3.2769010738823017 3.541560020458248 3.961703172279908
3005 3.276994929107402 3.5416481226375343 3.9617855040448413
3006 3.277088744383442 3.5417361935838008 3.961867806705989
3007 3.277182524564472 3.5418242333207273 3.9619500802833842
3008 3.2772762700876723 3.5419122418703637 3.9620323247970437
3009 3.2773699750417125 3.5420002192546 3.962114540266963
3010 3.2774636456698123 3.542088165497276 3.962196726713115
3011 3.2775572811155023 3.542176080620142 3.9622788841554546
3012 3.2776508811239022 3.5422639646452185 3.9623610126139157
3013 3.2777444464040824 3.5423518175945947 3.962443112108411
3014 3.2778379805593025 3.5424396394901114 3.9625251826588332
3015 3.2779314817393024 3.5425274303523975 3.9626072242850565
3016 3.278024952223942 3.5426151902026835 3.9626892370069315
3017 3.2781183927567223 3.54270291906143 3.962771220844292
3018 3.278211802935082 3.542790616948836 3.9628531758169485
3019 3.278305179125772 3.542878283885222 3.962935101944694
3020 3.278398521074372 3.542965919892098 3.9630169992472997
3021 3.2784918314566216 3.5430535249910444 3.9630988677445176
3022 3.2785851079344415 3.5431410992027406 3.963180707456078
3023 3.2786783521276015 3.543228642548627 3.9632625184016943
3024 3.2787715584604014 3.5433161550495926 3.9633443006010554
3025 3.2788647362649015 3.543403636728359 3.963426054073834
3026 3.2789578848966614 3.5434910876045453 3.963507778839682
3027 3.2790509958707115 3.543578507697972 3.96358947491823
3028 3.2791440787405914 3.543665897031248 3.9636711423290887
3029 3.2792371314379913 3.5437532556238143 3.963752781091851
3030 3.2793301508926915 3.5438405834957805 3.9638343912260883
3031 3.2794231388204516 3.543927880668257 3.9639159727513515
3032 3.2795160945434914 3.544015147161773 3.963997525687173
3033 3.2796090167768015 3.5441023829970693 3.964079050053066
3034 3.2797019094526214 3.5441895881952954 3.9641605458685216
3035 3.279794771833221 3.5442767627762914 3.9642420131530125
3036 3.2798876024819013 3.544363906760128 3.9643234519259924
3037 3.279980399960581 3.544451020167334 3.964404862206895
3038 3.2800731630728412 3.5445381030189003 3.9644862440151316
3039 3.280165893538561 3.5446251553361967 3.964567597370098
3040 3.2802585925017613 3.544712177140013 3.964648922291168
3041 3.2803512602257414 3.5447991684507496 3.9647302187976967
3042 3.2804438911638814 3.5448861292887055 3.9648114869090185
3043 3.2805364881323813 3.544973059675992 3.96489272664445
3044 3.2806290551983013 3.545059959633778 3.9649739380232867
3045 3.2807215953670013 3.5451468291818844 3.965055121064805
3046 3.280814101381821 3.5452336683391303 3.965136275788262
3047 3.280906571158891 3.545320477126707 3.965217402212896
3048 3.2809990121220913 3.5454072555664733 3.9652985003579246
3049 3.2810914185004814 3.5454940036778395 3.9653795702425483
3050 3.2811837942469815 3.5455807214820956 3.965460611885945
3051 3.2812761371859316 3.545667408999222 3.965541625307276
3052 3.2813684522202116 3.5457540662498985 3.9656226105256813
3053 3.2814607335720614 3.5458406932531847 3.965703567560283
3054 3.281552980344481 3.5459272900300207 3.9657844964301843
3055 3.2816451934726314 3.5460138566016273 3.965865397154467
3056 3.2817373752678316 3.5461003929889037 3.965946269752197
3057 3.2818295261178014 3.5461868992119796 3.9660271142424173
3058 3.2819216434444214 3.5462733752908457 3.966107930644154
3059 3.2820137310909816 3.5463598212463223 3.9661887189764142
3060 3.2821057900281816 3.5464462370979586 3.966269479258185
3061 3.2821978165137717 3.5465326228649747 3.9663502115084346
3062 3.2822898139057117 3.546618978567801 3.966430915746113
3063 3.2823817772645616 3.5467053042257572 3.9665115919901504
3064 3.2824737048632815 3.5467915998597634 3.9665922402594576
3065 3.2825655988963813 3.5468778654912896 3.966672860572927
3066 3.2826574604568015 3.546964101141076 3.9667534529494324
3067 3.2827492888290615 3.5470503068294925 3.9668340174078285
3068 3.2828410864263815 3.5471364825771285 3.96691455396695
3069 3.2829328524726216 3.547222628403775 3.9669950626456143
3070 3.2830245860681218 3.5473087443294613 3.9670755434626193
3071 3.2831162899975816 3.5473948303744978 3.9671559964367433
3072 3.2832079575559816 3.5474808865582736 3.9672364215867475
3073 3.2832995864569114 3.54756691290235 3.967316818931373
3074 3.2833911844022716 3.5476529094290163 3.967397188489342
3075 3.2834827482467714 3.5477388761580424 3.96747753027936
3076 3.2835742729657316 3.547824813110209 3.967557844320111
3077 3.2836657661453117 3.5479107203079154 3.967638130630262
3078 3.283757228576732 3.5479965977710815 3.967718389228461
3079 3.283848661359922 3.548082445519358 3.9677986201333377
3080 3.283940058511922 3.548168263572024 3.9678788233635025
3081 3.284031420976232 3.5482540519502903 3.9679589989375477
3082 3.2841227524711116 3.5483398106750466 3.9680391468740472
3083 3.2842140515698715 3.5484255397659625 3.9681192671915566
3084 3.2843053189724314 3.5485112392431586 3.968199359908611
3085 3.2843965552868815 3.5485969091265153 3.96827942504373
3086 3.2844877602270013 3.5486825494357013 3.9683594626154126
3087 3.2845789286906113 3.5487681601904675 3.9684394726421406
3088 3.2846700664094914 3.548853741412204 3.968519455142377
3089 3.2847611709969615 3.54893929312043 3.968599410134565
3090 3.2848522471710617 3.549024815335427 3.9686793376371323
3091 3.2849432930397118 3.549110308075933 3.968759237668486
3092 3.2850343077293918 3.549195771361289 3.9688391102470164
3093 3.2851252914483218 3.5492812052111056 3.968918955391094
3094 3.2852162442812016 3.5493666096449115 3.9689987731190723
3095 3.2853071686650517 3.549451984682198 3.9690785634492856
3096 3.285398060816332 3.5495373303416544 3.9691583264000507
3097 3.2854889242258216 3.54962264664318 3.9692380619896657
3098 3.2855797510800215 3.5497079336055366 3.969317770236411
3099 3.2856705479682518 3.549793191249993 3.9693974511585486
3100 3.2857613125892517 3.549878419595679 3.9694771047743234
3101 3.2858520407789715 3.5499636186624555 3.96955673110196
3102 3.2859427381406716 3.5500487884715115 3.9696363301596667
3103 3.2860334045425215 3.550133929042218 3.969715901965633
3104 3.2861240386110016 3.550219040393974 3.9697954465380323
3105 3.2862146379777015 3.5503041225466103 3.9698749638950157
3106 3.2863052092483014 3.5503891755207064 3.969954454054721
3107 3.2863957512363315 3.550474199334703 3.970033917035265
3108 3.2864862639352515 3.550559194007409 3.970113352854748
3109 3.2865767415869014 3.5506441595576255 3.9701927615312527
3110 3.2866671843988016 3.550729096005992 3.9702721430828425
3111 3.2867575956586017 3.5508140033730684 3.9703514975275636
3112 3.2868479791862018 3.5508988816783447 3.9704308248834446
3113 3.2869383336999016 3.5509837309400707 3.9705101251684964
3114 3.2870286575431216 3.551068551176897 3.970589398400712
3115 3.2871189463165216 3.5511533424079933 3.970668644598066
3116 3.2872092052761617 3.5512381046539296 3.970747863778516
3117 3.2872994312984716 3.5513228379335757 3.9708270559600023
3118 3.2873896278047114 3.5514075422667917 3.9709062211604462
3119 3.2874797888936613 3.551492217672328 3.9709853593977518
3120 3.287569919453661 3.5515768641708143 3.9710644706898064
3121 3.287660018479101 3.5516614817813004 3.971143555054479
3122 3.287750089396681 3.5517460705231465 3.9712226125096213
3123 3.287840127298021 3.551830630414603 3.971301643073066
3124 3.287930136673301 3.551915161475479 3.9713806467626305
3125 3.288020116735801 3.551999663724135 3.971459623596113
3126 3.288110067292021 3.5520841371791714 3.971538573591296
3127 3.288199988492281 3.552168581859238 3.971617496765942
3128 3.288289878453881 3.552252997782924 3.9716963931377975
3129 3.288379741049711 3.55233738496941 3.971775262724593
3130 3.288469573176511 3.5524217434366263 3.9718541055440375
3131 3.2885593767063708 3.5525060732034826 3.9719329216138273
3132 3.288649154390171 3.552590374288279 3.972011710951638
3133 3.2887388985485706 3.552674646708425 3.972090473575129
3134 3.2888286068853905 3.552758890483771 3.972169209501943
3135 3.2889182840933406 3.5528431056348877 3.972247918749705
3136 3.2890079331135005 3.5529272921808337 3.9723266013360212
3137 3.2890975537528004 3.55301145013972 3.9724052572784827
3138 3.2891871378475006 3.5530955795297063 3.9724838865946626
3139 3.2892766942080804 3.5531796803715423 3.9725624893021165
3140 3.2893662160162807 3.5532637526831587 3.972641065418383
3141 3.2894557038601207 3.5533477964846454 3.9727196149609836
3142 3.2895451621300404 3.553431811795891 3.9727981379474224
3143 3.2896345887461305 3.5535157986353774 3.972876634395187
3144 3.2897239790170105 3.553599757022234 3.9729551043217475
3145 3.2898133415187605 3.5536836869770703 3.9730335477445564
3146 3.2899026775055007 3.553767588517757 3.9731119646810504
3147 3.2899919867220206 3.5538514616617527 3.973190355148647
3148 3.2900812671815007 3.553935306426589 3.9732687191647504
3149 3.2901705138722206 3.5540191228304154 3.973347056746743
3150 3.2902597298102205 3.5541029108929614 3.9734253679119944
3151 3.2903489169746205 3.554186670632988 3.973503652677855
3152 3.2904380742575006 3.554270402068614 3.9735819110616593
3153 3.2905272005499207 3.5543541052183003 3.973660143080724
3154 3.2906162987790406 3.5544377801008467 3.973738348752349
3155 3.2907053672369906 3.554521426734113 3.9738165280938187
3156 3.2907944044667907 3.5546050451364892 3.9738946811223994
3157 3.2908834107148905 3.5546886353268157 3.9739728078553407
3158 3.2909723849016506 3.5547721973238415 3.974050908309876
3159 3.2910613311272003 3.554855731146648 3.974128982503221
3160 3.2911502470492002 3.554939236813004 3.974207030452575
3161 3.2912391327887 3.55502271434141 3.9742850521751216
3162 3.29132798887796 3.555106163750316 3.9743630476880263
3163 3.2914168125918897 3.555189585057992 3.9744410170084383
3164 3.2915056094925297 3.5552729782835586 3.9745189601534907
3165 3.29159437419633 3.5553563434443647 3.9745968771402995
3166 3.29168310685517 3.5554396805594513 3.974674767985964
3167 3.29177180948964 3.5555229896477973 3.9747526327075664
3168 3.29186047414308 3.555606270727734 3.9748304713221745
3169 3.2919491106611103 3.5556895238200905 3.9749082838468364
3170 3.2920377135242105 3.5557727489425766 3.9749860702985864
3171 3.2921262886232703 3.555855946114633 3.975063830694441
3172 3.29221483382963 3.555939115353829 3.9751415650513993
3173 3.2923033484405 3.556022256678395 3.9752192733864455
3174 3.29239183854482 3.5561053701067715 3.975296955716548
3175 3.29248029963282 3.5561884556554677 3.975374612058656
3176 3.2925687283973804 3.5562715133424043 3.9754522424297054
3177 3.2926571285812303 3.55635454318653 3.9755298468466127
3178 3.2927455030408304 3.5564375452056067 3.97560742532628
3179 3.2928338470693506 3.556520519416483 3.975684977885593
3180 3.2929221625063505 3.5566034658374797 3.975762504541421
3181 3.2930104475668207 3.556686384486326 3.9758400053106158
3182 3.2930987042188606 3.5567692753813023 3.975917480210015
3183 3.2931869335093906 3.5568521385400587 3.9759949292564367
3184 3.2932751313919506 3.5569349739799048 3.976072352466687
3185 3.2933633037216508 3.557017781719411 3.976149749857552
3186 3.293451445590471 3.5571005617752975 3.976227121445804
3187 3.293539554985971 3.557183314165814 3.976304467248198
3188 3.293627635154051 3.5572660389098303 3.9763817872814737
3189 3.293715682933811 3.5573487360251863 3.9764590815623526
3190 3.293803698893711 3.5574314055307026 3.9765363501075437
3191 3.293891682039191 3.5575140474450087 3.976613592933736
3192 3.2939796378545507 3.557596661787035 3.9766908100576046
3193 3.294067568572421 3.557679248573981 3.9767680014958087
3194 3.2941554668775006 3.557761807822337 3.976845167264991
3195 3.294243334713151 3.557844339550874 3.976922307381778
3196 3.2943311698378306 3.55792684377774 3.9769994218627795
3197 3.2944189747714607 3.5580093205217764 3.977076510724591
3198 3.2945067508211205 3.5580917698010226 3.977153573983791
3199 3.2945944960641604 3.5581741916330984 3.977230611656942
3200 3.2946822134401605 3.558256586036215 3.9773076237605918
3201 3.2947699014421006 3.5583389530276515 3.9773846103112693
3202 3.2948575611552005 3.5584212926251473 3.977461571325492
3203 3.2949451902705507 3.558503604846094 3.9775385068197577
3204 3.2950327902578307 3.5585858897085902 3.97761541681055
3205 3.2951203614343307 3.5586681472302666 3.9776923013143373
3206 3.2952079058489105 3.5587503774286424 3.97776916034757
3207 3.2952954177593705 3.5588325803205887 3.9778459939266857
3208 3.2953828971604904 3.558914755924755 3.9779228020681034
3209 3.2954703378216204 3.5589969042597813 3.9779995847882286
3210 3.2955577527342204 3.5590790253462377 3.9780763421034493
3211 3.2956451346084106 3.559161119200634 3.978153074030139
3212 3.2957324910190904 3.55924318584174 3.978229780584656
3213 3.2958198137403105 3.5593252252859564 3.9783064617833404
3214 3.2959071053375104 3.5594072375522323 3.9783831176425197
3215 3.2959943664174105 3.559489222658709 3.978459748178505
3216 3.2960815995490904 3.5595711806233252 3.9785363534075895
3217 3.2961688018995003 3.559653111463211 3.978612933346054
3218 3.2962559669966405 3.5597350151963676 3.9786894880101618
3219 3.2963431039746607 3.559816891842794 3.9787660174161616
3220 3.296430212767061 3.5598987414196404 3.9788425215802854
3221 3.2965172922765906 3.5599805639440665 3.9789190005187525
3222 3.2966043390851705 3.5600623594335628 3.9789954542477632
3223 3.2966913551862103 3.5601441279066686 3.9790718827835034
3224 3.2967783439290903 3.560225869381295 3.979148286142146
3225 3.2968653051833403 3.5603075838743012 3.979224664339845
3226 3.2969522407217404 3.5603892714025775 3.97930101739274
3227 3.2970391465424203 3.560470931982454 3.979377345316958
3228 3.29712602183554 3.5605525656314896 3.9794536481286076
3229 3.29721286543535 3.560634172367486 3.979529925843782
3230 3.29729967801615 3.5607157522085924 3.9796061784785604
3231 3.29738646248229 3.5607973051727386 3.979682406049007
3232 3.2974732182826103 3.5608788312769453 3.9797586085711694
3233 3.2975599465143004 3.5609603305383914 3.9798347860610805
3234 3.2976466457854205 3.561041802973908 3.9799109385347577
3235 3.2977333187788704 3.5611232486007443 3.979987066008205
3236 3.2978199634231506 3.5612046674353106 3.980063168497408
3237 3.297906579263371 3.561286059494647 3.9801392460183393
3238 3.2979931692117708 3.561367424795923 3.9802152985869568
3239 3.2980797292842507 3.5614487633553993 3.980291326219201
3240 3.2981662576962507 3.5615300751905554 3.9803673289309986
3241 3.2982527572962206 3.5616113603194117 3.9804433067382625
3242 3.2983392223439805 3.561692618759098 3.9805192596568872
3243 3.2984256581851303 3.561773850528504 3.9805951877027566
3244 3.2985120672506505 3.5618550556448607 3.980671090891735
3245 3.2985984487612505 3.561936234124637 3.980746969239674
3246 3.2986847985611107 3.562017385984533 3.980822822762411
3247 3.2987711225887706 3.562098511242519 3.9808986514757665
3248 3.2988574136338906 3.562179609914726 3.980974455395547
3249 3.2989436760459405 3.5622606820194918 3.9810502345375443
3250 3.2990299082634404 3.5623417275738083 3.981125988917534
3251 3.2991161144452605 3.5624227465951344 3.9812017185512785
3252 3.2992022941037806 3.5625037390996406 3.981277423454524
3253 3.299288445547351 3.562584705103637 3.981353103643002
3254 3.2993745714106106 3.5626656446239435 3.9814287591324304
3255 3.299460667462611 3.56274655767656 3.9815043899385105
3256 3.2995467331478108 3.562827444278776 3.98157999607693
3257 3.299632773577371 3.5629083044480425 3.98165557756336
3258 3.299718780020691 3.562989138200229 3.9817311344134603
3259 3.2998047615333013 3.5630699455538752 3.9818066666428718
3260 3.2998907144977014 3.5631507265247317 3.981882174267224
3261 3.2999766329125615 3.563231481129648 3.9819576573021296
3262 3.3000625208180216 3.5633122093873046 3.982033115763188
3263 3.3001483790602317 3.563392911315131 3.9821085496659814
3264 3.3002342078986318 3.563473586930287 3.982183959026081
3265 3.3003200094539817 3.563554236249843 3.982259343859041
3266 3.300405780590762 3.5636348592902096 3.982334704180401
3267 3.3004915257827117 3.5637154560687456 3.982410040005687
3268 3.3005772347036717 3.563796026601432 3.982485351350409
3269 3.3006629139187615 3.5638765709073983 3.982560638230064
3270 3.3007485681679616 3.5639570890037544 3.9826359006601324
3271 3.3008341941816814 3.5640375809061506 3.9827111386560823
3272 3.3009197941188813 3.5641180466312266 3.982786352233367
3273 3.301005370762401 3.564198486194953 3.9828615414074227
3274 3.3010909195639013 3.5642788996124395 3.982936706193674
3275 3.3011764415711515 3.5643592869001757 3.9830118466075306
3276 3.3012619359000714 3.564439648074322 3.9830869626643857
3277 3.3013474019607316 3.5645199831512984 3.9831620543796205
3278 3.3014328413261715 3.5646002921476945 3.983237121768599
3279 3.3015182507507714 3.5646805750796107 3.9833121648466756
3280 3.3016036304627714 3.564760831964127 3.9833871836291848
3281 3.3016889834138814 3.5648410628182434 3.98346217813145
3282 3.3017743120990612 3.5649212676580495 3.98353714836878
3283 3.301859610282801 3.5650014464988655 3.9836120943564675
3284 3.301944884728561 3.5650815993579013 3.983687016109793
3285 3.302030131299811 3.565161726250298 3.9837619136440208
3286 3.302115350226651 3.565241827192444 3.983836786974403
3287 3.3022005365788307 3.56532190220065 3.9839116361161757
3288 3.3022856956801907 3.565401951292716 3.983986461084563
3289 3.302370826511691 3.565481974484813 3.9840612618947704
3290 3.302455928481091 3.565561971793409 3.9841360385619935
3291 3.3025410019829406 3.5656419432351454 3.9842107911014124
3292 3.302626047971821 3.5657218888265314 3.9842855195281928
3293 3.3027110647358806 3.5658018085837777 3.9843602238574856
3294 3.302796056458001 3.5658817025236043 3.9844349041044285
3295 3.302881017967101 3.5659615706614503 3.984509560284145
3296 3.302965949558781 3.5660414130143168 3.984584192411744
3297 3.3030508532763507 3.5661212295991027 3.98465880050232
3298 3.303135726844631 3.566201020432079 3.9847333845709554
3299 3.303220573561711 3.566280785530196 3.984807944632717
3300 3.303305394517711 3.566360524909392 3.984882480702657
3301 3.303390189384341 3.566440238585268 3.9849569927958135
3302 3.303474957833041 3.5665199265735144 3.9850314809272134
3303 3.303559702639801 3.5665995888899107 3.985105945111867
3304 3.303644419843001 3.566679225549387 3.98518038536477
3305 3.303729111790001 3.566758836568063 3.9852548017009077
3306 3.303813777061481 3.5668384219613394 3.9853291941352476
3307 3.303898414732911 3.5669179817450356 3.9854035626827446
3308 3.303983026591511 3.566997515935242 3.9854779073583404
3309 3.3040676120767607 3.5670770245474976 3.9855522281769638
3310 3.3041521687409605 3.567156507597504 3.985626525153526
3311 3.3042366965181404 3.5672359651016903 3.9857007983029282
3312 3.3043211978594202 3.5673153970764964 3.985775047640056
3313 3.3044056676314004 3.5673948035376126 3.9858492731797814
3314 3.3044901095444406 3.5674741845022693 3.985923474936963
3315 3.3045745266492905 3.5675535399865654 3.9859976529264443
3316 3.3046589111893305 3.5676328700056716 3.986071807163057
3317 3.3047432667782606 3.567712174577088 3.986145937661618
3318 3.3048275944118606 3.567791453717214 3.9862200444369305
3319 3.3049118931618207 3.5678707074421405 3.9862941275037826
3320 3.3049961588122208 3.567949935768227 3.986368186876953
3321 3.3050803943831406 3.568029138713093 3.9864422225712013
3322 3.3051646030967405 3.568108316293439 3.9865162346012775
3323 3.3052487841905207 3.5681874685249855 3.9865902229819166
3324 3.3053329397932005 3.5682665954236716 3.986664187727838
3325 3.3054170698077003 3.568345697004788 3.986738128853751
3326 3.3055011740038402 3.568424773283644 3.9868120463743497
3327 3.3055852485248303 3.56850382427561 3.986885940304314
3328 3.30566929100803 3.5685828499972065 3.986959810658311
3329 3.30575331027414 3.568661850465652 3.987033657450993
3330 3.3058373021981398 3.5687408256955084 3.987107480697002
3331 3.3059212671148597 3.568819775702565 3.9871812804109634
3332 3.3060052009278995 3.568898700502501 3.9872550566074896
3333 3.3060891072364296 3.568977600112217 3.9873288093011805
3334 3.3061729882759496 3.5690564745475237 3.987402538506621
3335 3.3062568416816998 3.56913532382355 3.987476244238385
3336 3.3063406693902597 3.569214147956126 3.9875499265110306
3337 3.30642446756697 3.5692929469604926 3.987623585339104
3338 3.30650823975073 3.569371720853029 3.9876972207371373
3339 3.30659198748025 3.569450469649045 3.9877708327196486
3340 3.30667570177465 3.5695291933633815 3.9878444213011446
3341 3.3067593897486303 3.569607892013558 3.9879179864961167
3342 3.3068430465589502 3.5696865656149543 3.9879915283190437
3343 3.3069266794931402 3.5697652141843905 3.988065046784391
3344 3.3070102864486604 3.5698438377364967 3.988138541906612
3345 3.3070938659901103 3.5699224362865234 3.988212013700145
3346 3.3071774157104903 3.5700010098501394 3.9882854621794146
3347 3.3072609401959 3.5700795584437257 3.9883588873588343
3348 3.30734443834498 3.5701580820822816 3.988432289252803
3349 3.3074279110983 3.570236580781128 3.9885056678757067
3350 3.3075113575883 3.5703150545552944 3.9885790232419183
3351 3.3075947772147503 3.5703935034200605 3.9886523553657978
3352 3.3076781722261104 3.570471927390877 3.988725664261691
3353 3.3077615392733706 3.5705503264825134 3.988798949943931
3354 3.3078448826852105 3.5706287007107296 3.988872212426838
3355 3.3079281899856605 3.570707050089986 3.9889454517247205
3356 3.3080114691927807 3.5707853746384526 3.98901866785187
3357 3.308094721550691 3.570863674371899 3.9890918608225694
3358 3.308177948606871 3.5709419493057153 3.9891650306510846
3359 3.308261147241201 3.5710201994548214 3.9892381773516727
3360 3.308344316111601 3.571098424835058 3.9893113009385726
3361 3.308427458244121 3.571176625462654 3.989384401426015
3362 3.308510575087401 3.5712548013529304 3.989457478828215
3363 3.3085936653337407 3.571332952520766 3.9895305331593747
3364 3.3086767267996606 3.5714110789814226 3.9896035644336845
3365 3.3087597620444105 3.5714891807507985 3.989676572665321
3366 3.3088427700952505 3.571567257844025 3.9897495578684476
3367 3.3089257509550305 3.5716453102765113 3.9898225200572144
3368 3.3090087068158307 3.5717233380636575 3.989895459245761
3369 3.3090916352561806 3.571801341220204 3.989968375448212
3370 3.3091745345601806 3.5718793197616003 3.990041268678678
3371 3.309257406010621 3.5719572737037963 3.99011413895126
3372 3.309340251296101 3.572035203062353 3.9901869862800434
3373 3.309423068868671 3.5721131078523194 3.9902598106791034
3374 3.309505857448951 3.5721909880891958 3.9903326121624985
3375 3.309588619907701 3.572268843788852 3.990405390744278
3376 3.309671357497781 3.572346674966298 3.9904781464384764
3377 3.309754067319481 3.572424481636164 3.990550879259117
3378 3.309836749443181 3.5725022638139308 3.9906235892202084
3379 3.309919407858991 3.572580021515047 3.9906962763357487
3380 3.3100020412201907 3.572657754753773 3.99076894061972
3381 3.3100846510865507 3.5727354635447592 3.990841582086096
3382 3.3101672359078105 3.572813147902185 3.990914200748834
3383 3.3102497942000206 3.5728908078406816 3.9909867966218817
3384 3.3103323260345805 3.5729684433753075 3.9910593697191703
3385 3.3104148299597305 3.573046054521094 3.991131920054622
3386 3.3104973091274106 3.57312364129349 3.9912044476421444
3387 3.3105797632715106 3.5732012037070064 3.9912769524956335
3388 3.3106621863999908 3.573278741776223 3.9913494346289715
3389 3.3107445861393106 3.573356255517479 3.9914218940560295
3390 3.3108269583933105 3.573433744944855 3.991494330790664
3391 3.3109093039452704 3.5735112100736313 3.991566744846721
3392 3.3109916216118305 3.5735886509188477 3.991639136238033
3393 3.3110739137373306 3.5736660674958842 3.991711504978421
3394 3.3111561696352507 3.5737434598194207 3.9917838510816908
3395 3.3112383978932507 3.573820827907277 3.9918561745616383
3396 3.311320601944691 3.5738981717747333 3.9919284754320468
3397 3.3114027759861506 3.573975491436049 3.992000753706685
3398 3.3114849222283906 3.5740527869071856 3.9920730093993115
3399 3.3115670426462205 3.5741300582034414 3.9921452425236716
3400 3.3116491347962205 3.574207305339528 3.9922174530934975
3401 3.3117312016404306 3.5742845283308644 3.9922896411225097
3402 3.3118132429456506 3.5743617271919907 3.992361806624417
3403 3.3118952592952207 3.5744389019375067 3.992433949612914
3404 3.3119772481073007 3.574516052581833 3.9925060701016846
3405 3.3120592102709008 3.5745931791401397 3.9925781681043992
3406 3.312141149264401 3.5746702816273257 3.992650243634716
3407 3.312223060051771 3.5747473600572626 3.9927222967062823
3408 3.312304946623771 3.5748244144452888 3.9927943273327324
3409 3.312386809224801 3.574901444805565 3.9928663355276854
3410 3.312468643734701 3.5749784511521714 3.992938321304753
3411 3.3125504513508712 3.5750554335003875 3.9930102846775317
3412 3.3126322336471112 3.575132391865134 3.993082225659606
3413 3.312713988751501 3.57520932626086 3.9931541442645493
3414 3.312795716360941 3.5752862367025564 3.9932260405059212
3415 3.312877417469791 3.5753631232052925 3.9932979143972696
3416 3.312959092082671 3.575439985783839 3.993369765952131
3417 3.3130407392474712 3.575516824452955 3.9934415951840294
3418 3.313122359070851 3.5755936392276713 3.993513402106477
3419 3.313203947249081 3.575670430122978 3.9935851867329726
3420 3.3132855099740812 3.575747197155114 3.993656949077003
3421 3.313367043898641 3.5758239403385 3.993728689152044
3422 3.313448550258121 3.5759006596885263 3.993800406971559
3423 3.313530034533511 3.5759773552202123 3.993872102548999
3424 3.313611495122951 3.5760540269469687 3.9939437758978027
3425 3.313692930012201 3.5761306748826653 3.994015427031397
3426 3.3137743415020413 3.5762072990417515 3.994087055963198
3427 3.313855728125591 3.576283899437998 3.9941586627066066
3428 3.313937089854471 3.5763604760855943 3.994230247275015
3429 3.314018421345351 3.57643702899873 3.9943018096818026
3430 3.314099719102451 3.5765135581931466 3.994373349940335
3431 3.3141809894396212 3.576590063685593 3.9944448680639666
3432 3.3142622351413014 3.576666545490969 3.9945163640660413
3433 3.3143434556300515 3.576743003623356 3.9945878379598905
3434 3.3144246510147517 3.576819438096992 3.994659289758833
3435 3.3145058158397016 3.5768958489260783 3.9947307194761748
3436 3.3145869557771017 3.576972236126395 3.9948021271252125
3437 3.3146680732733516 3.577048599712061 3.994873512719229
3438 3.3147491635915918 3.5771249396964775 3.9949448762714956
3439 3.3148302313793216 3.5772012560944133 3.995016217795272
3440 3.3149112769193216 3.57727754891928 3.995087537303806
3441 3.314992299049422 3.5773538181843962 3.9951588348103333
3442 3.315073298361882 3.5774300639034124 3.995230110328078
3443 3.3151542675650316 3.5775062860897986 3.9953013638702535
3444 3.3152352130335516 3.5775824847591347 3.9953725954500587
3445 3.3153161341199016 3.5776586599251408 3.995443805080683
3446 3.3153970286942216 3.5777348116017174 3.9955149927753033
3447 3.3154778949350514 3.5778109398033733 3.995586158547085
3448 3.3155587350880116 3.5778870445451396 3.9956573024091826
3449 3.3156395526078515 3.5779631258413858 3.9957284243747355
3450 3.3157203448458517 3.5780391837054726 3.995799524456875
3451 3.3158011074255116 3.5781152181515186 3.9958706026687207
3452 3.3158818448381915 3.5781912291949047 3.9959416590233774
3453 3.3159625595419113 3.5782672168497007 3.9960126935339413
3454 3.3160432489194713 3.578343181129257 3.996083706213495
3455 3.3161239134609213 3.5784191220476735 3.9961546970751103
3456 3.316204554382521 3.5784950396188995 3.9962256661318483
3457 3.3162851679235312 3.578570933856526 3.996296613396756
3458 3.316365755645291 3.578646804775222 3.996367538882871
3459 3.316446317761511 3.578722652389198 3.99643844260322
3460 3.3165268495729108 3.578798476712594 3.9965093245708148
3461 3.316607354647951 3.5788742777609004 3.9965801847986575
3462 3.316687832715391 3.5789500555485665 3.9966510232997408
3463 3.3167682885597607 3.579025810090113 3.9967218400870417
3464 3.3168487189332807 3.579101541398669 3.9967926351735286
3465 3.3169291247780306 3.5791772494882954 3.9968634085721573
3466 3.3170095057198505 3.5792529343727715 3.9969341602958735
3467 3.3170898630137704 3.5793285960659778 3.9970048903576094
3468 3.3171701942398504 3.579404234581424 3.9970755987702864
3469 3.3172504975311203 3.57947984993331 3.997146285546816
3470 3.3173307750095202 3.5795554421363662 3.997216950700096
3471 3.3174110254666904 3.579631011204703 3.9972875942430135
3472 3.3174912460614103 3.579706557152769 3.997358216188445
3473 3.3175714420073903 3.5797820799958253 3.9974288165492555
3474 3.3176516132423903 3.5798575797476215 3.997499395338298
3475 3.31773176154589 3.5799330564219174 3.9975699525684134
3476 3.3178118887684502 3.580008510031954 3.9976404882524332
3477 3.3178919946760503 3.58008394059043 3.997711002403176
3478 3.3179720763216505 3.5801593481101066 3.99778149503345
3479 3.3180521339563707 3.580234732604583 3.997851966156051
3480 3.318132163481571 3.5803100940873795 3.997922415783765
3481 3.3182121658425507 3.580385432573186 3.9979928439293655
3482 3.318292143204151 3.580460748076412 3.9980632506056155
3483 3.3183720985341907 3.580536040610838 3.998133635825266
3484 3.3184520335836707 3.5806113101893846 3.998203999601057
3485 3.3185319394758706 3.580686556824461 3.9982743419457174
3486 3.3186118202246506 3.580761780531017 3.9983446628719657
3487 3.3186916776854107 3.580836981322843 3.9984149623925074
3488 3.3187715095644506 3.5809121592131894 3.9984852405200377
3489 3.3188513181018204 3.5809873142159554 3.9985554972672412
3490 3.3189310984548204 3.581062446344392 3.9986257326467904
3491 3.3190108539106404 3.581137555613128 3.998695946671348
3492 3.3190905809848403 3.5812126420358443 3.998766139353564
3493 3.3191702850622304 3.5812877056272105 3.998836310706077
3494 3.3192499642996904 3.581362746400347 3.9989064607415163
3495 3.3193296179709404 3.5814377643688933 3.9989765894724996
3496 3.3194092480759805 3.5815127595466896 3.999046696911632
3497 3.3194888509514104 3.5815877319469958 3.999116783071509
3498 3.3195684255891904 3.581662681584112 3.999186847964715
3499 3.3196479781883803 3.581737608472618 3.9992568916038223
3500 3.3197275103683803 3.5818125126253144 3.999326914001393
3501 3.3198070165379403 3.581887394054531 3.9993969151699784
3502 3.3198864963890604 3.5819622527741872 3.999466895122118
3503 3.3199659549030303 3.582037088798283 3.999536853870342
3504 3.3200453914590304 3.5821119021393897 3.9996067914271656
3505 3.3201248067325806 3.582186692810246 3.9996767078050985
3506 3.3202041990507807 3.5822614608233923 3.9997466030166353
3507 3.320283569439711 3.582336206191839 3.99981647707426
3508 3.3203629119103506 3.5824109289282946 3.999886329990449
3509 3.3204422326097207 3.5824856290471714 3.9999561617776638
3510 3.3205215304946205 3.5825603065611173 4.000025972448357
3511 3.3206008027303704 3.5826349614830733 4.00009576201497
3512 3.3206800491138906 3.58270959382678 4.000165530489934
3513 3.3207592758004805 3.582784203606026 4.000235277885667
3514 3.3208384792169405 3.582858790832842 4.000305004214579
3515 3.3209176582475406 3.5829333555202685 4.000374709489067
3516 3.3209968156080607 3.583007897681655 4.000444393721519
3517 3.3210759480025507 3.583082417329571 4.0005140569243105
3518 3.3211550581832308 3.5831569144775175 4.000583699109807
3519 3.3212341391922506 3.583231389138204 4.000653320290363
3520 3.3213131980050505 3.5833058413263097 4.000722920478323
3521 3.3213922332230603 3.583380271054526 4.0007924996860185
3522 3.3214712421081805 3.5834546783359325 4.000862057925773
3523 3.3215502249850104 3.5835290631843786 4.000931595209898
3524 3.32162918492717 3.5836034256136147 4.0010011115506945
3525 3.32170812532817 3.583677765636511 4.001070606960453
3526 3.3217870425676903 3.5837520832649674 4.00114008145145
3527 3.3218659382423104 3.5838263785119038 4.001209535035957
3528 3.3219448114451104 3.5839006513897798 4.001278967726231
3529 3.3220236616213206 3.583974901911306 4.0013483795345195
3530 3.3221024853211207 3.5840491300893427 4.00141777047306
3531 3.3221812808925906 3.584123335937719 4.001487140554076
3532 3.3222600536757905 3.584197519470725 4.001556489789785
3533 3.3223388019493405 3.5842716807011312 4.001625818192391
3534 3.3224175234956603 3.5843458196421873 4.001695125774088
3535 3.32249622214016 3.5844199363077633 4.00176441254706
3536 3.3225748963368003 3.5844940307106397 4.0018336785234805
3537 3.32265354864117 3.584568102864026 4.001902923715509
3538 3.32273217503037 3.584642152780402 4.0019721481353
3539 3.32281077668044 3.5847161804733787 4.002041351794994
3540 3.32288935505164 3.5847901859562246 4.0021105347067225
3541 3.3229679073917002 3.5848641692417913 4.002179696882603
3542 3.32304643764042 3.5849381303436973 4.002248838334749
3543 3.3231249462333903 3.585012069274444 4.002317959075255
3544 3.3232034282197103 3.5850859860464 4.002387059116215
3545 3.3232818870459604 3.5851598806733262 4.002456138469703
3546 3.3233603247078003 3.5852337531680027 4.002525197147788
3547 3.3234387410744004 3.585307603542639 4.002594235162527
3548 3.3235171370792402 3.585381431809475 4.002663252525967
3549 3.3235955096462404 3.5854552379804816 4.002732249250146
3550 3.3236738561937402 3.5855290220684877 4.002801225347087
3551 3.32375217971299 3.585602784087044 4.002870180828808
3552 3.32383048145731 3.58567652404885 4.002939115707312
3553 3.3239087559304 3.585750241966246 4.003008029994596
3554 3.32398700918184 3.5858239378531125 4.0030769237026425
3555 3.32406524093844 3.585897611721619 4.003145796843426
3556 3.32414344872208 3.5859712635840046 4.0032146494289105
3557 3.32422163275589 3.5860448934532014 4.00328348147105
3558 3.32429979315647 3.5861185013420678 4.003352292981786
3559 3.32437793402662 3.586192087263424 4.003421083973054
3560 3.3244560516050203 3.5862656512289304 4.003489854456772
3561 3.3245341462579603 3.5863391932512965 4.003558604444856
3562 3.3246122190644605 3.586412713343123 4.003627333949207
3563 3.3246902692160805 3.586486211516699 4.003696042981715
3564 3.3247682967234407 3.586559687784536 4.003764731554262
3565 3.3248463030231905 3.586633142159132 4.00383339967872
3566 3.3249242824925305 3.5867065746525784 4.0039020473669495
3567 3.3250022409183506 3.5867799852785347 4.0039706746308
3568 3.3250801768493905 3.5868533740490305 4.004039281482114
3569 3.3251580915456307 3.586926740976497 4.00410786793272
3570 3.325235984447431 3.5870000860730036 4.004176433994439
3571 3.325313853994821 3.58707340935077 4.004244979679081
3572 3.325391701448421 3.587146710822446 4.004313504998444
3573 3.325469523425031 3.5872199905003224 4.004382009964319
3574 3.325547318897471 3.5872932483976285 4.004450494588486
3575 3.325625091342221 3.587366484527875 4.004518958882713
3576 3.3257028437738207 3.5874396989035913 4.0045874028587605
3577 3.3257805727707606 3.5875128915364574 4.004655826528376
3578 3.3258582795958604 3.5875860624391036 4.0047242299033
3579 3.3259359657635503 3.5876592116237997 4.004792612995261
3580 3.3260136296033505 3.587732339102386 4.004860975815977
3581 3.3260912719501006 3.587805444887162 4.004929318377158
3582 3.3261688877290605 3.5878785289901884 4.004997640690502
3583 3.3262464822877904 3.5879515914249347 4.005065942767698
3584 3.3263240513373904 3.588024632203371 4.0051342246204245
3585 3.3264015975402903 3.588097651338657 4.00520248626035
3586 3.3264791197958705 3.5881706488432035 4.005270727699133
3587 3.3265566170026104 3.58824362472972 4.005338948948425
3588 3.3266340859052903 3.5883165790112157 4.005407150019861
3589 3.3267115335464204 3.5883895117016023 4.005475330925071
3590 3.3267889594713203 3.5884624228128184 4.005543491675675
3591 3.3268663607830704 3.5885353123569246 4.00561163228328
3592 3.3269437354803504 3.588608180346781 4.005679752759486
3593 3.3270210892851404 3.5886810267957974 4.005747853115881
3594 3.3270984180047805 3.5887538517157838 4.005815933364047
3595 3.3271757225480303 3.5888266551197097 4.00588399351555
3596 3.32725300389635 3.588899437020286 4.005952033581949
3597 3.3273302620248804 3.5889721974299422 4.006020053574797
3598 3.3274074985638404 3.5890449363611086 4.006088053505631
3599 3.3274847146769604 3.5891176538257548 4.006156033385982
3600 3.3275619103769603 3.589190349835521 4.006223993227367
3601 3.32763908524447 3.589263024402037 4.006291933041299
3602 3.32771623774317 3.5893356775370435 4.006359852839278
3603 3.3277933625163003 3.5894083092526996 4.006427752632795
3604 3.3278704653029805 3.5894809195626465 4.006495632433327
3605 3.3279475471606306 3.5895535084789225 4.006563492252348
3606 3.3280246074166904 3.5896260760132686 4.006631332101319
3607 3.3281016472015605 3.5896986221776053 4.006699151991691
3608 3.3281786639664404 3.5897711469835314 4.006766951934904
3609 3.32825566144009 3.5898436504433473 4.0068347319423925
3610 3.3283326355206904 3.5899161325683138 4.006902492025576
3611 3.3284095875556403 3.58998859337082 4.006970232195869
3612 3.3284865144868405 3.5900610328628764 4.007037952464673
3613 3.3285634200461107 3.590133451057333 4.00710565284338
3614 3.3286403051856106 3.590205847965999 4.007173333343375
3615 3.3287171691954107 3.5902782236004156 4.007240993976032
3616 3.3287940098101307 3.5903505779723117 4.007308634752713
3617 3.3288708256306108 3.590422911094038 4.007376255684773
3618 3.3289476178253308 3.5904952229783245 4.007443856783557
3619 3.3290243882513706 3.5905675136375703 4.0075114380603996
3620 3.3291011311291707 3.590639783083657 4.007578999526626
3621 3.329177850270051 3.590712031330053 4.007646541193554
3622 3.329254545286991 3.5907842583891694 4.007714063072487
3623 3.3293312191620608 3.5908564642735157 4.007781565174723
3624 3.329407870820941 3.590928648994772 4.007849047511548
3625 3.3294845013271908 3.591000812564908 4.00791651009424
3626 3.3295611109475507 3.591072954995594 4.007983952934068
3627 3.3296376979904205 3.5911450762984205 4.008051376042289
3628 3.3297142606177004 3.5912171764854364 4.008118779430152
3629 3.32979080032847 3.5912892555691927 4.008186163108896
3630 3.32986731869567 3.5913613135618188 4.008253527089752
3631 3.32994381293636 3.591433350475005 4.008320871383939
3632 3.33002028647604 3.591505366321201 4.0083881960026675
3633 3.33009673736622 3.5915773611119075 4.00845550095714
3634 3.33017316714546 3.5916493348591536 4.008522786258547
3635 3.33024957513626 3.5917212875745403 4.008590051918072
3636 3.33032596193318 3.5917932192698463 4.008657297946888
3637 3.3304023246034 3.5918651299566826 4.008724524356158
3638 3.33047866574146 3.591937019647459 4.008791731157034
3639 3.33055498459618 3.592008888353865 4.008858918360664
3640 3.3306312824905797 3.592080736087791 4.008926085978181
3641 3.33070755878265 3.5921525628607576 4.008993234020712
3642 3.33078381184653 3.592224368684454 4.0090603624993735
3643 3.3308600411479397 3.59229615357101 4.009127471425271
3644 3.3309362478648596 3.592367917532696 4.009194560809503
3645 3.3310124320098597 3.5924396605814524 4.009261630663158
3646 3.33108859538208 3.592511382729209 4.0093286809973145
3647 3.33116473412931 3.592583083987395 4.009395711823044
3648 3.33124085424579 3.5926547643684916 4.009462723151404
3649 3.33131695125808 3.592726423883328 4.009529714993447
3650 3.33139302433908 3.592798062543954 4.009596687360215
3651 3.33146907284358 3.5928696803626403 4.00966364026274
3652 3.3315450945554996 3.592941277351826 4.009730573712045
3653 3.3316210902158896 3.5930128535245522 4.009797487719143
3654 3.3316970625395896 3.593084408893649 4.0098643822950395
3655 3.3317730108810895 3.593155943471195 4.009931257450731
3656 3.3318489378482097 3.5932274572694416 4.009998113197201
3657 3.3319248451001098 3.5932989502999177 4.010064949545429
3658 3.3320007285908497 3.593370422573694 4.010131766506381
3659 3.3320765910403396 3.59344187410294 4.0101985640910165
3660 3.3321524281069395 3.5935133048990764 4.010265342310283
3661 3.3322282436094994 3.5935847149747024 4.010332101175121
3662 3.3323040378544992 3.5936561043413686 4.010398840696463
3663 3.332379808584589 3.5937274730105346 4.010465560885229
3664 3.332455555409229 3.593798820994271 4.010532261752332
3665 3.3325312809795293 3.5938701483047475 4.010598943308676
3666 3.332606983952849 3.5939414549534034 4.010665605565156
3667 3.332682664855639 3.59401274095204 4.010732248532654
3668 3.332758324471559 3.594084006312306 4.010798872222049
3669 3.332833961566979 3.594155251045632 4.010865476644206
3670 3.3329095774028787 3.594226475163778 4.010932061809984
3671 3.3329851731311586 3.594297678678154 4.010998627730231
3672 3.3330607419364386 3.5943688615998504 4.011065174415787
3673 3.3331362893757985 3.594440023941807 4.011131701877482
3674 3.3332118158305386 3.594511165715443 4.011198210126138
3675 3.3332873206165385 3.594582286932069 4.0112646991725684
3676 3.3333628066148586 3.5946533876031754 4.011331169027575
3677 3.3334382728480785 3.5947244677394616 4.011397619701953
3678 3.3335137172713787 3.5947955273518883 4.011464051206487
3679 3.3335891404135887 3.5948665664519646 4.011530463551954
3680 3.3336645391239887 3.594937585051051 4.011596856749121
3681 3.3337399168382986 3.595008583161357 4.011663230808748
3682 3.333815272503019 3.5950795607941535 4.011729585741581
3683 3.333890604953319 3.5951505179609895 4.011795921558364
3684 3.3339659183652386 3.595221454673726 4.011862238269827
3685 3.334041210174689 3.595292370943082 4.011928535886692
3686 3.3341164812803488 3.5953632667804687 4.011994814419673
3687 3.3341917325447787 3.595434142197045 4.012061073879475
3688 3.3342669595942986 3.5955049972037307 4.012127314276793
3689 3.3343421637696387 3.595575831812627 4.0121935356223135
3690 3.3344173459329385 3.5956466460354632 4.012259737926716
3691 3.3344925014474684 3.5957174398837295 4.012325921200668
3692 3.3345676348289084 3.5957882133701657 4.012392085454832
3693 3.3346427467928383 3.595858966506282 4.012458230699856
3694 3.3347178367255985 3.5959296993033885 4.012524356946385
3695 3.3347929061191985 3.5960004117729545 4.012590464205052
3696 3.3348679564299184 3.596071103926041 4.01265655248648
3697 3.3349429877103782 3.5961417757733067 4.012722621801287
3698 3.335017992432358 3.5962124273253933 4.01278867216008
3699 3.335092974084568 3.5962830585949694 4.012854703573455
3700 3.3351679345305683 3.5963536695937557 4.0129207160520055
3701 3.335242872082488 3.5964242603329617 4.012986709606308
3702 3.335317785902568 3.5964948308242484 4.013052684246937
3703 3.335392679114598 3.596565381079494 4.013118639984454
3704 3.335467549437078 3.596635911109731 4.013184576829415
3705 3.335542400625828 3.596706420926597 4.0132504947923655
3706 3.335617228434768 3.5967769105407132 4.013316393883841
3707 3.335692033730058 3.5968473799638394 4.01338227411437
3708 3.335766819900018 3.596917829207496 4.013448135494472
3709 3.335841583807888 3.596988258282282 4.013513978034659
3710 3.335916327879388 3.5970586671996383 4.013579801745432
3711 3.335991048085078 3.5971290559703446 4.013645606637284
3712 3.336065744326998 3.5971994246062606 4.013711392720699
3713 3.336140419180488 3.597269773119267 4.013777160006155
3714 3.336215069094888 3.5973401015205435 4.013842908504118
3715 3.336289690033738 3.5974104098222193 4.013908638225046
3716 3.336364291966658 3.597480698037506 4.01397434917939
3717 3.336438874686758 3.597550966176922 4.014040041377592
3718 3.336513436351078 3.5976212142510384 4.014105714830082
3719 3.336587978313528 3.5976914422709148 4.014171369547286
3720 3.336662500924728 3.5977616502472407 4.01423700553962
3721 3.336736998916888 3.597831838190607 4.01430262281749
3722 3.336811474424768 3.597902006113013 4.014368221391294
3723 3.336885931483598 3.5979721540258796 4.014433801271423
3724 3.336960361433038 3.598042281939536 4.014499362468256
3725 3.3370347741935382 3.5981123898666323 4.0145649049921674
3726 3.3371091659818783 3.598182477817149 4.014630428853521
3727 3.3371835368878884 3.598252545802075 4.014695934062671
3728 3.3372578871133283 3.5983225938323713 4.014761420629966
3729 3.3373322113785084 3.5983926219189377 4.014826888565743
3730 3.3374065126428083 3.598462630074084 4.014892337880333
3731 3.337480794129178 3.59853261830932 4.014957768584057
3732 3.337555056376138 3.598602586635286 4.015023180687227
3733 3.337629301490518 3.5986725350624726 4.015088574200148
3734 3.337703524411578 3.5987424636007987 4.015153949133118
3735 3.337777726461378 3.598812372261535 4.01521930549642
3736 3.337851901080098 3.5988822610555915 4.015284643300338
3737 3.337926057136478 3.5989521299956277 4.015349962555138
3738 3.3380001923671583 3.599021979091924 4.015415263271085
3739 3.3380743079468584 3.5990918083553605 4.0154805454584315
3740 3.3381484037796585 3.5991616177964967 4.015545809127423
3741 3.3382224783479986 3.599231407425913 4.015611054288296
3742 3.3382965327150984 3.5993011772545893 4.015676280951281
3743 3.3383705682070586 3.5993709272932155 4.015741489126595
3744 3.3384445826316984 3.5994406575521216 4.01580667882445
3745 3.3385185747313484 3.599510368042218 4.015871850055052
3746 3.3385925438092485 3.599580058774744 4.0159370028285934
3747 3.3386664938143786 3.5996497297611207 4.016002137155261
3748 3.3387404232268185 3.599719381011707 4.016067253045234
3749 3.3388143332622184 3.599789012537263 4.0161323505086814
3750 3.3388882233372184 3.599858624348219 4.016197429555764
3751 3.338962094705998 3.5999282164551554 4.016262490196637
3752 3.339035943183358 3.5999977888683112 4.016327532441444
3753 3.339109770360388 3.6000673415990376 4.016392556300323
3754 3.339183574525948 3.600136874658254 4.016457561783399
3755 3.339257359862898 3.6002063880573303 4.016522548900795
3756 3.339331123984458 3.6002758818065166 4.016587517662622
3757 3.339404868371668 3.6003453559166925 4.016652468078982
3758 3.339478592740508 3.600414810398339 4.016717400159972
3759 3.339552295265558 3.600484245262005 4.0167823139156775
3760 3.339625976075158 3.600553660518721 4.016847209356179
3761 3.3396996362756277 3.6006230561794776 4.016912086491544
3762 3.339773272873608 3.600692432254964 4.016976945331839
3763 3.339846888969428 3.6007617887566603 4.0170417858871135
3764 3.3399204837889878 3.6008311256952164 4.017106608167417
3765 3.3399940593060378 3.600900443081483 4.017171412182784
3766 3.340067615273978 3.600969740925779 4.017236197943246
3767 3.340141152915158 3.601039019238485 4.017300965458824
3768 3.340214672171798 3.6011082780296513 4.01736571473953
3769 3.3402881694055377 3.601177517309338 4.01743044579537
3770 3.340361645763038 3.601246737088564 4.01749515863634
3771 3.340435099865318 3.6013159373780406 4.017559853272428
3772 3.3405085313130383 3.601385118188837 4.017624529713617
3773 3.340581939442448 3.601454279532123 4.017689187969877
3774 3.340655326759448 3.6015234214192393 4.017753828051172
3775 3.3407286959984477 3.601592543860855 4.01781844996746
3776 3.3408020449117277 3.6016616468669116 4.017883053728688
3777 3.3408753745735575 3.6017307304479376 4.017947639344795
3778 3.3409486830744575 3.6017997946141738 4.018012206825715
3779 3.3410219649133976 3.60186883937636 4.01807675618137
3780 3.3410952281551975 3.601937864746686 4.018141287421675
3781 3.3411684680156974 3.6020068707352024 4.01820580055654
3782 3.3412416875735174 3.602075857353219 4.018270295595864
3783 3.3413148858619275 3.602144824611225 4.018334772549537
3784 3.3413880647892875 3.6022137725199617 4.018399231427443
3785 3.3414612212314374 3.6022827010896576 4.018463672239458
3786 3.3415343548255376 3.602351610331364 4.0185280949954505
3787 3.3416074699043574 3.60242050025622 4.018592499705279
3788 3.3416805634932776 3.6024893708742165 4.018656886378793
3789 3.3417536334110274 3.6025582221961225 4.018721255025839
3790 3.3418266791801274 3.602627054233279 4.018785605656252
3791 3.341899704379107 3.602695866997145 4.018849938279858
3792 3.341972707318467 3.6027646604982313 4.018914252906477
3793 3.342045689379717 3.6028334347474873 4.018978549545922
3794 3.3421186513004972 3.602902189755494 4.019042828207994
3795 3.3421915947298473 3.60297092553263 4.019107088902493
3796 3.342264514789007 3.603039642088836 4.019171331639202
3797 3.3423374161258472 3.6031083394353325 4.019235556427905
3798 3.3424102997458474 3.6031770175821087 4.019299763278371
3799 3.3424831661614274 3.603245676538885 4.019363952200366
3800 3.3425560054354273 3.6033143163152412 4.019428123203645
3801 3.3426288220666573 3.6033829369233676 4.019492276297957
3802 3.3427016178960973 3.603451538374264 4.019556411493041
3803 3.3427743912294074 3.60352012067844 4.019620528798631
3804 3.3428471471800876 3.603588683846847 4.019684628224451
3805 3.3429198845493877 3.6036572278890833 4.019748709780219
3806 3.3429926019473277 3.6037257528150595 4.0198127734756435
3807 3.343065300343188 3.603794258635046 4.019876819320424
3808 3.343137979450388 3.603862745359052 4.019940847324256
3809 3.343210638753598 3.6039312129971584 4.020004857496825
3810 3.343283278041898 3.6039996615595746 4.020068849847806
3811 3.343355899581368 3.604068091056561 4.020132824386871
3812 3.343428499197608 3.604136501497777 4.020196781123683
3813 3.343501077669848 3.6042048928939736 4.020260720067895
3814 3.3435736391342683 3.60427326525569 4.020324641229153
3815 3.3436461809777684 3.6043416185923762 4.020388544617096
3816 3.3437187032945683 3.6044099529141627 4.020452430241356
3817 3.343791205873618 3.6044782682311487 4.020516298111556
3818 3.3438636855256783 3.604546564553485 4.020580148237311
3819 3.3439361418468883 3.6046148418921513 4.020643980628229
3820 3.3440085744330883 3.6046831002582276 4.02070779529391
3821 3.3440809872357584 3.604751339662894 4.020771592243947
3822 3.3441533818016382 3.6048195601162902 4.020835371487923
3823 3.344225758761178 3.604887761628146 4.020899133035417
3824 3.3442981179040583 3.604955944208023 4.0209628768959975
3825 3.3443704553478084 3.605024107865529 4.021026603079225
3826 3.3444427754328285 3.6050922526112856 4.021090311594653
3827 3.3445150762649285 3.6051603784547717 4.02115400245183
3828 3.3445873537664883 3.605228485405958 4.021217675660294
3829 3.3446596133526283 3.605296573475874 4.0212813312295745
3830 3.3447318533955284 3.6053646426741306 4.021344969169195
3831 3.3448040749094985 3.6054326930107568 4.021408589488672
3832 3.3448762771852585 3.605500724495513 4.021472192197513
3833 3.3449484603179185 3.605568737138339 4.0215357773052185
3834 3.3450206243643383 3.6056367309491453 4.02159934482128
3835 3.345092768959588 3.6057047059378213 4.021662894755186
3836 3.345164894620748 3.6057726621143478 4.021726427116409
3837 3.3452369991026782 3.6058405994885643 4.021789941914424
3838 3.3453090831521384 3.6059085180708905 4.02185343915869
3839 3.3453811510099785 3.605976417871547 4.021916918858663
3840 3.3454532006611784 3.606044298899643 4.0219803810237895
3841 3.3455252277077383 3.6061121611648095 4.022043825663511
3842 3.3455972340491185 3.6061800046778156 4.022107252787258
3843 3.3456692205486687 3.6062478294489324 4.022170662404455
3844 3.3457411871094287 3.6063156354881984 4.02223405452452
3845 3.3458131306352787 3.606383422805675 4.022297429156861
3846 3.3458850496430186 3.606451191412221 4.022360786310882
3847 3.3459569490343286 3.6065189413190772 4.022424125995976
3848 3.346028829366489 3.6065866725362037 4.022487448221531
3849 3.346100690465919 3.6066543850734103 4.022550752996927
3850 3.346172529040419 3.6067220789405465 4.022614040331534
3851 3.346244343374149 3.6067897541483127 4.022677310234717
3852 3.3463161357945492 3.6068574107078493 4.022740562715835
3853 3.3463879069355693 3.6069250486296855 4.022803797784236
3854 3.3464596562754694 3.6069926679241817 4.022867015449262
3855 3.3465313855665695 3.6070602686018285 4.022930215720248
3856 3.3466030953672097 3.6071278506726547 4.022993398606522
3857 3.3466747856576298 3.607195414146541 4.023056564117403
3858 3.34674645564647 3.6072629590333674 4.023119712262204
3859 3.34681810805346 3.6073304853432138 4.02318284305023
3860 3.34688974154746 3.60739799308545 4.023245956490777
3861 3.34696135406272 3.6074654822697862 4.023309052593139
3862 3.3470329439953397 3.607532952906462 4.023372131366595
3863 3.3471045160755097 3.6076004050061288 4.023435192820423
3864 3.34717606788871 3.6076678385782053 4.0234982369638885
3865 3.34724760366636 3.607735253632731 4.023561263806254
3866 3.3473191217281997 3.6078026501786473 4.023624273356773
3867 3.3473906212047497 3.6078700282253235 4.023687265624691
3868 3.3474620980927896 3.60793738778235 4.023750240619246
3869 3.3475335542281996 3.608004728860346 4.0238131983496706
3870 3.3476049926866995 3.608072051469452 4.023876138825187
3871 3.3476764129076697 3.608139355619009 4.023939062055014
3872 3.3477478149883098 3.6082066413184952 4.02400196804836
3873 3.3478191968182998 3.6082739085773614 4.024064856814427
3874 3.3478905550072797 3.6083411574055977 4.0241277283624095
3875 3.3479618948035297 3.608408387814064 4.024190582701495
3876 3.34803321316477 3.60847559981226 4.024253419840863
3877 3.3481045081707097 3.608542793410466 4.024316239789689
3878 3.3481757861209496 3.6086099686194526 4.024379042557135
3879 3.3482470453292397 3.608677125448359 4.024441828152363
3880 3.3483182844960395 3.608744263906755 4.024504596584522
3881 3.3483895033298796 3.6088113840045413 4.024567347862756
3882 3.3484607036353595 3.6088784857516876 4.024630081996202
3883 3.3485318862477396 3.6089455691576937 4.024692798993988
3884 3.3486030521971397 3.6090126342318403 4.024755498865239
3885 3.3486741955214896 3.6090796809831365 4.024818181619069
3886 3.3487453192696495 3.6091467094221223 4.024880847264583
3887 3.3488164224892394 3.6092137195585487 4.024943495810886
3888 3.3488875048881193 3.609280711402405 4.025006127267068
3889 3.3489585632571894 3.609347684963751 4.025068741642217
3890 3.3490296008811895 3.6094146402534677 4.025131338945411
3891 3.3491006191019097 3.609481577281584 4.025193919185724
3892 3.34917161957355 3.6095484960577804 4.0252564823722174
3893 3.34924260348444 3.609615396591307 4.02531902851395
3894 3.34931357132292 3.6096822788911034 4.025381557619974
3895 3.34938451792997 3.60974914296598 4.025444069699329
3896 3.34945544227237 3.6098159888260657 4.025506564761056
3897 3.3495263368471 3.6098828164817522 4.025569042814179
3898 3.34959720829512 3.6099496259453483 4.025631503867723
3899 3.34966805780392 3.6100164172274547 4.025693947930703
3900 3.3497388856649204 3.610083190338361 4.025756375012125
3901 3.3498096953686005 3.6101499452882777 4.025818785120991
3902 3.3498804856867204 3.610216682086514 4.025881178266292
3903 3.3499512564829503 3.61028340074269 4.025943554457018
3904 3.35002200851879 3.610350101266456 4.026005913702145
3905 3.35009274009619 3.6104167836672625 4.026068256010648
3906 3.35016345236719 3.6104834479549885 4.026130581391491
3907 3.35023414562519 3.6105500941392146 4.026192889853632
3908 3.35030481961671 3.610616722229441 4.026255181406022
3909 3.35037547342356 3.610683332235227 4.026317456057606
3910 3.35044610753446 3.610749924166363 4.02637971381732
3911 3.35051672427669 3.6108164980325097 4.0264419546940955
3912 3.35058732284973 3.610883053842726 4.026504178696854
3913 3.35065790225681 3.6109495916062726 4.026566385834512
3914 3.35072846185267 3.611016111332659 4.0266285761159795
3915 3.35079900322312 3.6110826130315545 4.026690749550157
3916 3.3508695271719997 3.6111490967122206 4.0267529061459415
3917 3.35094003379872 3.6112155623837072 4.026815045912219
3918 3.35101051932396 3.6112820100550334 4.0268771688578715
3919 3.35108098325748 3.61134843973618 4.026939274991775
3920 3.35115142973428 3.611414851437246 4.027001364322793
3921 3.3512218585794398 3.611481245167272 4.027063436859788
3922 3.3512922649899597 3.6115476209353385 4.027125492611614
3923 3.35136265173057 3.6116139787517447 4.027187531587114
3924 3.3514330216073698 3.611680318626081 4.027249553795133
3925 3.3515033720906198 3.611746640567217 4.027311559244499
3926 3.3515737032005597 3.6118129445846634 4.027373547944039
3927 3.3516440159784797 3.61187923068792 4.027435519902572
3928 3.3517143117807198 3.6119454988862163 4.027497475128909
3929 3.3517845888214697 3.612011749188432 4.027559413631856
3930 3.3518548464925697 3.612077981603899 4.027621335420211
3931 3.35192508587574 3.6121441961420953 4.027683240502764
3932 3.3519953051831797 3.612210392812221 4.0277451288883
3933 3.3520655059294597 3.6122765716239273 4.0278070005855975
3934 3.35213568632576 3.6123427325864736 4.027868855603425
3935 3.35220584910716 3.61240887570957 4.027930693950548
3936 3.3522759947279597 3.612475001002226 4.027992515635723
3937 3.35234612309164 3.6125411084733328 4.0280543206677
3938 3.3524162325658 3.6126071981317986 4.0281161090552215
3939 3.3524863229742397 3.612673269986945 4.028177880807025
3940 3.3525563951650397 3.6127393240481314 4.028239635931839
3941 3.3526264448636396 3.6128053603244976 4.028301374438388
3942 3.3526964764646396 3.612871378826264 4.0283630963353865
3943 3.3527664883726396 3.61293737956253 4.0284248016315445
3944 3.3528364825011994 3.613003362542796 4.028486490335564
3945 3.3529064549661993 3.6130693277760724 4.028548162456141
3946 3.3529764073260595 3.6131352752723487 4.028609818001963
3947 3.3530463410219893 3.613201205041215 4.028671456981716
3948 3.353116249047589 3.613267117091891 4.028733079404071
3949 3.353186138804999 3.6133330114353672 4.028794685277699
3950 3.353256012882999 3.6133988880807535 4.028856274611261
3951 3.353325863639259 3.6134647470365 4.028917847413413
3952 3.3533956959139792 3.613530588312986 4.0289794036928015
3953 3.3534655059335092 3.6135964119193624 4.029040943458071
3954 3.353535298976009 3.6136622178657287 4.0291024667178545
3955 3.3536050720181594 3.613728006160845 4.029163973480781
3956 3.3536748229837996 3.6137937768142314 4.029225463755472
3957 3.3537445560076997 3.6138595298359277 4.029286937550543
3958 3.35381426940952 3.6139252652349243 4.0293483948746
3959 3.3538839638830598 3.6139909830206305 4.029409835736248
3960 3.35395364146906 3.6140566832022767 4.029471260144079
3961 3.35402330052609 3.6141223657885733 4.029532668106682
3962 3.35409293790593 3.6141880307886396 4.029594059632639
3963 3.3541625597314098 3.6142536782123855 4.0296554347305245
3964 3.35423216099117 3.614319308068172 4.029716793408907
3965 3.35430174448112 3.614384920365618 4.029778135676348
3966 3.35437130827976 3.6144505151136346 4.0298394615414015
3967 3.35444085506587 3.614516092321611 4.029900771012617
3968 3.35451038406811 3.614581651998257 4.0299620640985365
3969 3.35457989578465 3.6146471941524734 4.030023340807694
3970 3.3546493863073503 3.61471271879303 4.030084601148618
3971 3.3547188598259705 3.614778225929676 4.030145845129832
3972 3.3547883138604906 3.6148437155711024 4.0302070727598505
3973 3.3548577504185206 3.614909187726619 4.030268284047182
3974 3.3549271678133805 3.6149746424050253 4.0303294790003275
3975 3.3549965668216304 3.6150400796155413 4.030390657627785
3976 3.3550659485782703 3.6151054993671874 4.030451819938041
3977 3.35513531354308 3.6151709016686935 4.03051296593958
3978 3.3552046604258803 3.61523628652867 4.030574095640877
3979 3.35527398590624 3.615301653956046 4.030635209050402
3980 3.35534329143724 3.615367003960582 4.030696306176616
3981 3.35541258022471 3.6154323365516685 4.030757387027979
3982 3.35548185069851 3.6154976517378845 4.030818451612937
3983 3.35555110359747 3.6155629495282007 4.030879499939935
3984 3.3556203406569898 3.615628229931397 4.030940532017409
3985 3.35568956174084 3.6156934929558133 4.031001547853791
3986 3.35575876579592 3.6157587386098196 4.031062547457502
3987 3.35582795200757 3.6158239669020458 4.031123530836962
3988 3.35589711784569 3.6158891778413222 4.03118449800058
3989 3.35596626636289 3.6159543714371085 4.031245448956761
3990 3.3560353950679898 3.6160195476980945 4.031306383713902
3991 3.3561045033836296 3.6160847066335906 4.031367302280396
3992 3.35617359428491 3.616149848253047 4.031428204664627
3993 3.35624266699576 3.6162149725651638 4.031489090874972
3994 3.35631171582692 3.6162800795788295 4.031549960919806
3995 3.3563807443133196 3.616345169304356 4.031610814807492
3996 3.3564497568716796 3.616410241751162 4.0316716525463905
3997 3.3565187526460094 3.616475296927558 4.031732474144855
3998 3.3565877312994292 3.6165403348420644 4.03179327961123
3999 3.3566566848167394 3.616605355503281 4.031854068953855
4000 3.3567256218167394 3.616670358921807 4.031914842181067
4001 3.356794537921459 3.616735345106083 4.031975599301188
4002 3.3568634363534593 3.6168003140656393 4.032036340322543
4003 3.356932314573409 3.6168652658091953 4.032097065253445
4004 3.357001173923969 3.6169302003461015 4.032157774102201
4005 3.357070014587369 3.616995117685368 4.032218466877113
4006 3.357138837587249 3.617060017835954 4.032279143586477
4007 3.3572076412633387 3.61712490080656 4.032339804238582
4008 3.3572764253168588 3.6171897666062964 4.032400448841708
4009 3.3573451918141286 3.6172546152443426 4.032461077404135
4010 3.3574139419007287 3.617319446729359 4.032521689934129
4011 3.3574826749983786 3.617384261069715 4.032582286439956
4012 3.3575513890840587 3.6174490582739214 4.032642866929873
4013 3.3576200837785786 3.6175138383509875 4.032703431412128
4014 3.3576887604284984 3.6175786013100137 4.03276397989497
4015 3.3577574178519485 3.6176433471597598 4.032824512386633
4016 3.3578260581994686 3.6177080759092766 4.032885028895352
4017 3.3578946811728487 3.617772787567073 4.032945529429352
4018 3.3579632861924087 3.617837482141729 4.03300601399685
4019 3.358031875531539 3.6179021596419654 4.033066482606062
4020 3.358100448450339 3.6179668200759316 4.0331269352651935
4021 3.358169001192619 3.6180314634519584 4.033187371982445
4022 3.358237537882519 3.6180960897793044 4.0332477927660095
4023 3.3583060568139187 3.6181606990662005 4.033308197624077
4024 3.3583745533419185 3.6182252913212967 4.033368586564829
4025 3.3584430335246687 3.618289866554393 4.03342895959644
4026 3.3585114962585685 3.618354424773779 4.0334893167270796
4027 3.3585799391908386 3.6184189659880155 4.033549657964911
4028 3.3586483659686786 3.6184834902062417 4.03360998331809
4029 3.3587167731509786 3.618547997436688 4.03367029279477
4030 3.3587851614852786 3.6186124876884342 4.033730586403091
4031 3.3588535312762784 3.61867696097037 4.033790864151195
4032 3.3589218825063583 3.6187414172913064 4.033851126047212
4033 3.358990215964498 3.6188058566600527 4.033911372099268
4034 3.3590585332067384 3.618870279085219 4.033971602315483
4035 3.3591268309886386 3.6189346845750254 4.03403181670397
4036 3.3591951063458785 3.618999073138492 4.034092015272837
4037 3.3592633659603783 3.619063444785368 4.034152198030183
4038 3.3593316077161983 3.619127799523744 4.034212364984106
4039 3.3593998316768983 3.6191921373622304 4.034272516142692
4040 3.359468036694098 3.6192564583094162 4.034332651514025
4041 3.3595362241644082 3.6193207623741728 4.03439277110618
4042 3.359604394232468 3.619385049565019 4.034452874927229
4043 3.359672546234438 3.619449319890435 4.034512962985236
4044 3.359740680516998 3.619513573359061 4.034573035288258
4045 3.3598087968203476 3.619577809979447 4.034633091844348
4046 3.3598768946822077 3.6196420297602034 4.03469313266155
4047 3.3599449730733877 3.6197062327100498 4.034753157747906
4048 3.360013035254828 3.6197704188379562 4.034813167111447
4049 3.360081077890028 3.6198345881520826 4.0348731607602035
4050 3.360149100232028 3.6198987406614087 4.034933138702195
4051 3.3602171037613777 3.619962876375095 4.034993100945437
4052 3.3602850876095776 3.620026995301931 4.0350530474979385
4053 3.3603530533798276 3.6200910974509175 4.035112978367704
4054 3.3604210014197875 3.6201551828306533 4.03517289356273
4055 3.3604889351186373 3.6202192514496496 4.035232793091006
4056 3.3605568497155174 3.620283303315576 4.03529267696052
4057 3.3606247467344073 3.620347338437272 4.035352545179248
4058 3.3606926247380873 3.6204113568231984 4.035412397755165
4059 3.3607604841960175 3.6204753584821647 4.035472234696236
4060 3.3608283269584174 3.6205393434228608 4.035532056010425
4061 3.3608961535773676 3.6206033116535172 4.035591861705684
4062 3.3609639630618076 3.6206672631822236 4.035651651789961
4063 3.3610317508851475 3.62073119801731 4.035711426271202
4064 3.3610995207673877 3.620795116168216 4.035771185157342
4065 3.3611672744800876 3.6208590176434625 4.035830928456313
4066 3.3612350098114474 3.6209229024511287 4.035890656176038
4067 3.3613027293471074 3.620986770599835 4.035950368324437
4068 3.3613704303048673 3.621050622097561 4.036010064909422
4069 3.3614381147832875 3.6211144569529674 4.036069745938902
4070 3.3615057849638874 3.6211782751741937 4.0361294114207755
4071 3.3615734357427174 3.62124207676884 4.036189061362939
4072 3.3616410708890374 3.621305861745756 4.0362486957732795
4073 3.3617086902240874 3.6213696301128624 4.036308314659683
4074 3.361776293324547 3.6214333818781186 4.036367918030024
4075 3.3618438775255473 3.621497117049585 4.036427505892175
4076 3.361911442605867 3.6215608356359708 4.036487078254002
4077 3.361978988588757 3.621624537646037 4.036546635123361
4078 3.3620465173733773 3.6216882230885337 4.03660617650811
4079 3.3621140293102774 3.62175189197174 4.036665702416093
4080 3.3621815233630774 3.6218155443038462 4.036725212855154
4081 3.3622489948625573 3.6218791800932926 4.036784707833126
4082 3.3623164498309173 3.6219427993496587 4.036844187357841
4083 3.3623838891910474 3.622006402081045 4.036903651437122
4084 3.3624513119470474 3.6220699882953213 4.036963100078786
4085 3.362518719022247 3.6221335580005976 4.0370225332906475
4086 3.3625861075406873 3.6221971112047537 4.037081951080512
4087 3.3626534795695773 3.62226064791637 4.037141353456178
4088 3.3627208359512575 3.6223241681435168 4.037200740425442
4089 3.3627881745437276 3.622387671894053 4.037260111996092
4090 3.3628554979478276 3.622451159176359 4.0373194681759115
4091 3.3629228023843574 3.622514629998175 4.037378808972676
4092 3.3629900886953172 3.622578084368161 4.037438134394157
4093 3.3630573583782173 3.6226415222947677 4.037497444448121
4094 3.363124613095437 3.622704943786074 4.037556739142327
4095 3.363191853404937 3.6227683488497497 4.037616018484528
4096 3.363259077530377 3.622831737493326 4.037675282482472
4097 3.363326284349647 3.6228951097247624 4.037734531143902
4098 3.363393472903747 3.622958465552289 4.037793764476553
4099 3.3634606410032872 3.623021804984365 4.037852982488157
4100 3.3635277898192872 3.6230851280299814 4.037912185186436
4101 3.363594923599387 3.6231484346978378 4.037971372579111
4102 3.363662036995667 3.6232117249955937 4.038030544673895
4103 3.3637291273642873 3.62327499893221 4.038089701478495
4104 3.363796198092367 3.6233382565172865 4.038148843000612
4105 3.363863252035867 3.6234014977595925 4.038207969247943
4106 3.363930288234267 3.6234647226671988 4.038267080228176
4107 3.363997308354837 3.623527931248405 4.038326175948997
4108 3.364064310081317 3.623591123511101 4.038385256418085
4109 3.364131296232017 3.623654299463738 4.0384443216431105
4110 3.364198265311817 3.623717459114074 4.038503371631742
4111 3.364265216852267 3.62378060247023 4.038562406391641
4112 3.364332152934027 3.6238437295404364 4.0386214259304625
4113 3.364399070498037 3.6239068403324124 4.038680430255856
4114 3.3644659666064367 3.623969934854619 4.038739419375467
4115 3.3645328439979365 3.624033013116225 4.038798393296934
4116 3.3645997054544163 3.6240960751257307 4.038857352027888
4117 3.3646665440025063 3.624159120890957 4.038916295575957
4118 3.3647333639470864 3.6242221504214136 4.038975223948762
4119 3.3648001652300463 3.6242851637255598 4.03903413715392
4120 3.3648669517896463 3.624348160811866 4.03909303519904
4121 3.364933722003676 3.624411141687842 4.0391519180917275
4122 3.365000473424356 3.624474106361388 4.039210785839579
4123 3.365067207147916 3.624537054840994 4.03926963845019
4124 3.365133920807236 3.6245999871348804 4.0393284759311445
4125 3.365200618674736 3.624662903251837 4.039387298290028
4126 3.365267299785936 3.6247258031996132 4.039446105534414
4127 3.3653339626804257 3.6247886869861894 4.039504897671874
4128 3.365400607135146 3.6248515546198954 4.039563674709973
4129 3.365467235280416 3.6249144061091116 4.03962243665627
4130 3.3655338475548158 3.624977241461698 4.039681183518317
4131 3.3656004425383057 3.625040060685404 4.039739915303664
4132 3.3656670224459857 3.6251028637883205 4.039798632019853
4133 3.3657335845349756 3.625165650777997 4.03985733367442
4134 3.3658001294502955 3.625228421662643 4.039916020274896
4135 3.3658666592433457 3.6252911764503093 4.039974691828808
4136 3.3659331691839856 3.6253539151485454 4.040033348343674
4137 3.3659996619438854 3.6254166377660417 4.040091989827009
4138 3.3660661310930653 3.625479344310838 4.040150616286323
4139 3.3661325843108854 3.6255420347925242 4.040209227729117
4140 3.3661990195946854 3.6256047092188304 4.040267824162891
4141 3.3662654359342055 3.6256673675979667 4.0403264055951364
4142 3.3663318341409454 3.625730009938383 4.040384972033338
4143 3.366398212706925 3.625792636248329 4.040443523484978
4144 3.3664645741013253 3.6258552465364153 4.040502059957532
4145 3.3665309188055255 3.6259178408106516 4.04056058145847
4146 3.3665972483377655 3.625980419078928 4.040619087995257
4147 3.3666635589921756 3.6260429813487645 4.04067757957535
4148 3.3667298504615757 3.626105527628571 4.040736056206203
4149 3.3667961243056257 3.626168057926827 4.040794517895264
4150 3.3668623832056257 3.6262305722516333 4.040852964649976
4151 3.3669286249466457 3.6262930706104397 4.040911396477774
4152 3.3669948519624056 3.6263555530112255 4.0409698133860905
4153 3.3670610621616257 3.626418019461382 4.041028215382352
4154 3.3671272565254857 3.6264804699687985 4.041086602473977
4155 3.367193432545686 3.626542904541125 4.041144974668381
4156 3.367259592117486 3.6266053231866113 4.041203331972974
4157 3.367325731359296 3.6266677259130473 4.04126167439516
4158 3.367391854411676 3.626730112729154 4.041320001942335
4159 3.367457961675086 3.6267924836426504 4.041378314621894
4160 3.367524051470286 3.6268548386611563 4.041436612441225
4161 3.3675901259865664 3.6269171777926927 4.041494895407709
4162 3.3676561854586664 3.626979501044749 4.041553163528722
4163 3.3677222273739265 3.6270418084247558 4.041611416811635
4164 3.3677882527156466 3.627104099940742 4.0416696552638145
4165 3.3678542603020465 3.627166375600498 4.041727878892621
4166 3.3679202518250464 3.627228635412094 4.041786087705408
4167 3.3679862264359266 3.6272908793831906 4.041844281709528
4168 3.3680521859112065 3.627353107521647 4.041902460912321
4169 3.3681181311948967 3.6274153198348933 4.041960625321127
4170 3.3681840594786965 3.6274775163301296 4.042018774943281
4171 3.3682499702880566 3.6275396970152256 4.042076909786108
4172 3.3683158633984167 3.627601861898162 4.042135029856931
4173 3.3683817381260366 3.6276640109869684 4.042193135163068
4174 3.368447588819637 3.6277261442898348 4.042251225711832
4175 3.3685134205118867 3.627788261816301 4.042309301510525
4176 3.3685792320586065 3.627850363574697 4.042367362566451
4177 3.3686450281208367 3.6279124495736235 4.042425408886905
4178 3.3687108061768165 3.6279745198205595 4.0424834404791765
4179 3.3687765672969263 3.628036574323586 4.04254145735055
4180 3.3688423128449263 3.628098613090522 4.042599459508306
4181 3.3689080400463762 3.6281606361288583 4.042657446959718
4182 3.3689737512268962 3.6282226434467444 4.042715419712055
4183 3.3690394453673864 3.628284635051771 4.042773377772579
4184 3.3691051252554662 3.628346610951767 4.042831321148549
4185 3.369170789077266 3.6284085711538934 4.042889249847219
4186 3.3692364356036664 3.6284705156657395 4.0429471638758345
4187 3.369302063437196 3.628532444495186 4.043005063241638
4188 3.3693676749067163 3.6285943576504422 4.043062947951866
4189 3.369433270541496 3.628656255139158 4.043120818013752
4190 3.369498849781796 3.6287181369688546 4.043178673434519
4191 3.369564410642546 3.6287800031471806 4.04323651422139
4192 3.3696299535267062 3.6288418536822573 4.04329434038158
4193 3.3696954800115764 3.6289036885821035 4.043352151922299
4194 3.3697609910884365 3.62896550785436 4.043409948850754
4195 3.3698264820440866 3.629027311506426 4.043467731174141
4196 3.3698919562602465 3.6290890995468224 4.043525498899657
4197 3.3699574121686067 3.629150871983259 4.043583252034492
4198 3.3700228546226865 3.629212628823815 4.0436409905858275
4199 3.3700882799135266 3.6292743700754113 4.043698714560843
4200 3.3701536876055265 3.6293360957458476 4.043756423966713
4201 3.3702190778089163 3.6293978058430234 4.043814118810605
4202 3.370284451978656 3.62945950037481 4.043871799099681
4203 3.370349811192486 3.629521179348726 4.0439294648411
4204 3.370415153628166 3.6295828427720322 4.043987116042014
4205 3.370480480868216 3.6296444906524186 4.044044752709571
4206 3.370545793276556 3.6297061229971943 4.044102374850911
4207 3.370611089113876 3.629767739813581 4.0441599824731735
4208 3.370676366934196 3.629829341109207 4.044217575583488
4209 3.370741628783986 3.6298909268920436 4.044275154188982
4210 3.370806877216386 3.62995249716957 4.0443327182967765
4211 3.370872109859496 3.630014051948656 4.044390267913988
4212 3.370937323876416 3.630075591236732 4.044447803047726
4213 3.371002520767626 3.6301371150418986 4.044505323705097
4214 3.371067702708926 3.630198623371895 4.044562829893201
4215 3.3711328693486764 3.6302601162339414 4.044620321619134
4216 3.3711980189437165 3.6303215936353377 4.044677798889986
4217 3.3712631540931666 3.630383055583794 4.044735261712843
4218 3.3713282711131867 3.6304445020864002 4.044792710094781
4219 3.3713933694815768 3.6305059331511167 4.044850144042879
4220 3.3714584524315767 3.630567348786023 4.0449075635642044
4221 3.371523519653097 3.6306287489984292 4.044964968665822
4222 3.3715885700758768 3.6306901337957154 4.045022359354791
4223 3.371653604149187 3.630751503185512 4.045079735638165
4224 3.371718619619267 3.6308128571753384 4.045137097522994
4225 3.371783619934517 3.6308741957732447 4.04519444501632
4226 3.3718486037704167 3.6309355189864605 4.045251778125184
4227 3.3719135691674667 3.630996826822527 4.045309096856617
4228 3.3719785198303067 3.631058119289443 4.045366401217651
4229 3.372043453672487 3.6311193963943293 4.045423691215307
4230 3.372108372116987 3.631180658144796 4.045480966856603
4231 3.3721732757839167 3.631241904548112 4.045538228148552
4232 3.372238158903517 3.6313031356113985 4.045595475098165
4233 3.372303026199787 3.6313643513431346 4.045652707712442
4234 3.372367877403967 3.631425551750681 4.0457099259983815
4235 3.3724327130094167 3.631486736841457 4.045767129962977
4236 3.372497531010617 3.6315479066227634 4.0458243196132155
4237 3.372562331858097 3.6316090611023695 4.045881494956081
4238 3.372627117358877 3.631670200287936 4.045938655998551
4239 3.3726918889821467 3.631731324186692 4.045995802747596
4240 3.3727566447637467 3.6317924328055184 4.046052935210186
4241 3.3728213841800767 3.6318535261517546 4.046110053393283
4242 3.3728861087009165 3.6319146042328607 4.046167157303844
4243 3.3729508161481165 3.631975667055947 4.046224246948821
4244 3.3730155068035166 3.6320367146286334 4.046281322335163
4245 3.3730801809916167 3.6320977469584697 4.04633838346981
4246 3.373144840480797 3.6321587640529263 4.046395430359702
4247 3.373209483643097 3.6322197659190523 4.046452463011769
4248 3.3732741102937367 3.632280752564278 4.04650948143294
4249 3.3733387212675767 3.632341723996075 4.0465664856301355
4250 3.3734033161675767 3.632402680221711 4.046623475610276
4251 3.373467894596427 3.6324636212485473 4.04668045138027
4252 3.373532458537667 3.6325245470840337 4.046737412947027
4253 3.373597006276137 3.63258545773515 4.04679436031745
4254 3.3736615377970773 3.6326463532092768 4.0468512934984355
4255 3.3737260492987775 3.632707233513793 4.0469082124968745
4256 3.3737905436162174 3.6327680986569693 4.046965117319656
4257 3.3738550195848074 3.6328289486464054 4.047022007973663
4258 3.3739194812339073 3.6328897834899716 4.047078884465772
4259 3.3739839204575772 3.6329506031945877 4.047135746802854
4260 3.374048344096777 3.633011407769074 4.047192594991779
4261 3.374112754182367 3.63307219722064 4.047249429039409
4262 3.374177148015827 3.6331329715560168 4.0473062489526015
4263 3.374241525284027 3.633193730782563 4.047363054738209
4264 3.374305884778187 3.6332544749077087 4.04741984640308
4265 3.374370229297787 3.633315203939165 4.047476623954056
4266 3.3744345560984867 3.6333759178839813 4.047533387397976
4267 3.3744988679384567 3.6334366167498473 4.047590136741674
4268 3.3745631654011365 3.633497300543804 4.047646871991975
4269 3.3746274462955363 3.6335579692727498 4.047703593155704
4270 3.3746917134250363 3.6336186229440957 4.0477603002396805
4271 3.374755966605296 3.633679261564592 4.047816993250717
4272 3.3748202032168164 3.6337398851410287 4.04787367219562
4273 3.3748844267913864 3.633800493680805 4.047930337081196
4274 3.3749486342813264 3.6338610871904913 4.047986987914243
4275 3.3750128276813265 3.6339216656773674 4.0480436247015525
4276 3.3750770057804864 3.6339822291482435 4.048100247449916
4277 3.375141169591106 3.6340427776102096 4.048156856166117
4278 3.375205314778706 3.634103311070116 4.0482134508569345
4279 3.375269437433676 3.634163829535822 4.048270031529142
4280 3.375333544258076 3.634224333016098 4.04832659818951
4281 3.3753976356227957 3.6342848215181442 4.048383150844803
4282 3.3754617121559156 3.6343452950490702 4.04843968950178
4283 3.3755257743146454 3.6344057536158365 4.048496214167197
4284 3.375589820157485 3.6344661972252927 4.048552724847803
4285 3.3756538472273854 3.634526625884739 4.048609221550344
4286 3.3757178547799853 3.6345870396020454 4.04866570428156
4287 3.375781847986475 3.6346474383852514 4.048722173048187
4288 3.375845826232875 3.6347078222411877 4.048778627856955
4289 3.375909788004095 3.6347681911768235 4.04883506871459
4290 3.3759737352588948 3.63482854519948 4.048891495627815
4291 3.3760376664387945 3.634888884316016 4.048947908603343
4292 3.3761015817439546 3.6349492085336523 4.049004307647888
4293 3.3761654823191445 3.6350095178595585 4.049060692768156
4294 3.3762293680217446 3.635069812300635 4.049117063970848
4295 3.3762932366903944 3.635130091863811 4.049173421262663
4296 3.3763570892123944 3.635190356556517 4.049229764650291
4297 3.3764209263897342 3.635250606385973 4.049286094140421
4298 3.376484748509214 3.6353108413592095 4.049342409739736
4299 3.376548555728874 3.635371061483186 4.049398711454913
4300 3.376612348550874 3.635431266764822 4.049454999292626
4301 3.376676125843354 3.635491457210918 4.049511273259542
4302 3.376739887420114 3.635551632828534 4.049567533362327
4303 3.376803632449384 3.6356117936247707 4.049623779607638
4304 3.3768673628103443 3.635671939606917 4.04968001200213
4305 3.376931076724244 3.635732070781823 4.049736230552452
4306 3.3769947729278242 3.6357921871567496 4.04979243526525
4307 3.3770584498985343 3.6358522887392457 4.049848626147162
4308 3.3771221111100544 3.6359123755372122 4.049904803204824
4309 3.3771857559880343 3.635972447557738 4.049960966444867
4310 3.3772493822337344 3.636032504808045 4.050017115873916
4311 3.3773129909525146 3.636092547295881 4.050073251498592
4312 3.3773765857945945 3.6361525750287376 4.050129373325513
4313 3.3774401642020244 3.6362125880132536 4.0501854813612885
4314 3.3775037262034844 3.6362725862566596 4.050241575612526
4315 3.3775672719571346 3.6363325697661764 4.050297656085829
4316 3.3776307995064148 3.6363925385489826 4.050353722787793
4317 3.3776943112104147 3.636452492612709 4.050409775725011
4318 3.3777578061050146 3.636512431964435 4.050465814904072
4319 3.3778212876308147 3.6365723566114614 4.050521840331561
4320 3.3778847526644147 3.6366322665602877 4.050577852014054
4321 3.3779481994197647 3.636692161818134 4.050633849958126
4322 3.3780116312095445 3.63675204239263 4.050689834170346
4323 3.3780750487981743 3.6368119082906363 4.05074580465728
4324 3.3781384474591345 3.6368717595188325 4.050801761425488
4325 3.3782018302043846 3.636931596084989 4.0508577044815235
4326 3.3782651951163447 3.636991417996175 4.050913633831939
4327 3.378328543564635 3.637051225259902 4.0509695494832805
4328 3.378391875967675 3.637111017883358 4.051025451442089
4329 3.378455191705225 3.6371707958736343 4.0510813397149015
4330 3.378518488338025 3.6372305592379606 4.05113721430825
4331 3.378581768795575 3.637290307984127 4.051193075228662
4332 3.378645033930055 3.637350042119243 4.051248922482661
4333 3.378708285850815 3.6374097616502197 4.051304756076765
4334 3.378771522161315 3.6374694665834757 4.051360576017489
4335 3.378834742717565 3.637529156925982 4.051416382311339
4336 3.378897946941885 3.6375888326847385 4.051472174964822
4337 3.378961135297085 3.6376484938668745 4.051527953984437
4338 3.379024309591085 3.6377081404794107 4.051583719376679
4339 3.379087470678485 3.637767772528947 4.0516394711480395
4340 3.379150617635085 3.6378273900218834 4.051695209305004
4341 3.379213749709695 3.6378869929648294 4.051750933854054
4342 3.379276866063775 3.6379465813645657 4.051806644801667
4343 3.379339966118795 3.6380061552280623 4.0518623421543145
4344 3.379403051858795 3.6380657145624182 4.051918025918464
4345 3.379466123835345 3.6381252593742746 4.051973696100581
4346 3.379529180036265 3.6381847896701407 4.052029352707121
4347 3.3795922218386547 3.638244305456987 4.052084995744541
4348 3.3796552487509346 3.638303806741463 4.0521406252192875
4349 3.3797182608900544 3.638363293530329 4.052196241137807
4350 3.3797812562850544 3.6384227658303154 4.052251843506539
4351 3.3798442364444243 3.6384822236486016 4.052307432331921
4352 3.379907200353544 3.6385416669920176 4.052363007620384
4353 3.3799701486947744 3.638601095867624 4.052418569378354
4354 3.3800330830652943 3.63866051028232 4.0524741176122525
4355 3.3800960041052943 3.6387199102426364 4.052529652328499
4356 3.3801589117148945 3.638779295754953 4.052585173533505
4357 3.3802218023085544 3.638838666825669 4.0526406812336795
4358 3.3802846800990944 3.6388980234620054 4.052696175435428
4359 3.3803475421098943 3.638957365670212 4.052751656145149
4360 3.3804103868446944 3.639016693457218 4.052807123369237
4361 3.3804732161641846 3.6390760068302948 4.052862577114085
4362 3.3805360272193847 3.6391353057962808 4.052918017386076
4363 3.380598824445575 3.6391945903626675 4.052973444191594
4364 3.380661607480695 3.6392538605359235 4.053028857537015
4365 3.380724376573545 3.6393131163226 4.053084257428712
4366 3.380787128698605 3.639372357729186 4.053139643873053
4367 3.3808498674661247 3.639431584762862 4.053195016876402
4368 3.380912591815085 3.6394907974299784 4.053250376445118
4369 3.380975302212895 3.639549995737125 4.053305722585556
4370 3.381037998690295 3.6396091796907815 4.053361055304065
4371 3.381100678436905 3.6396683492974176 4.053416374606992
4372 3.381163343974265 3.639727504564144 4.053471680500679
4373 3.381225992097025 3.63978664549749 4.053526972991461
4374 3.381288623840425 3.6398457721047164 4.053582252085673
4375 3.3813512402404253 3.639904884392843 4.053637517789641
4376 3.3814138447405053 3.6399639823686494 4.053692770109689
4377 3.3814764368472154 3.6400230660381254 4.053748009052136
4378 3.3815390138339954 3.640082135407372 4.053803234623296
4379 3.3816015736292755 3.6401411904831082 4.053858446829482
4380 3.3816641186714755 3.640200231272525 4.053913645676997
4381 3.3817266480711354 3.6402592577822506 4.053968831172144
4382 3.3817891632168355 3.640318270019117 4.05402400332122
4383 3.3818516605014954 3.640377267989633 4.054079162130516
4384 3.3819141425408557 3.6404362517011295 4.054134307606321
4385 3.381976607655156 3.6404952211603363 4.0541894397549205
4386 3.382039058944236 3.6405541763743625 4.0542445585825915
4387 3.382101495123066 3.6406131173496092 4.05429966409561
4388 3.382163916836466 3.6406720440927653 4.054354756300247
4389 3.382226324905266 3.6407309566103714 4.054409835202768
4390 3.382288714575566 3.6407898549087774 4.054464900809435
4391 3.3823510822318856 3.6408487389954134 4.054519953126506
4392 3.3824134354998057 3.64090760887853 4.054574992160234
4393 3.3824757741905858 3.6409664645646362 4.054630017916866
4394 3.3825380989502256 3.6410253060602824 4.0546850304026485
4395 3.382600407041026 3.641084133371869 4.0547400296238205
4396 3.3826626990643858 3.641142946506415 4.054795015586618
4397 3.3827249758419757 3.641201745470801 4.054849988297272
4398 3.3827872379761357 3.6412605302717176 4.054904947762009
4399 3.3828494858056857 3.641319300915714 4.054959893987053
4400 3.3829117185256856 3.64137805740926 4.055014826978621
4401 3.3829739387634357 3.6414367997590062 4.055069746742926
4402 3.3830361441737757 3.641495527971003 4.055124653286179
4403 3.3830983341711556 3.6415542420518285 4.0551795466145855
4404 3.3831605093587154 3.641612942008195 4.055234426734346
4405 3.3832226684899154 3.641671627846671 4.055289293651656
4406 3.3832848112866953 3.641730299574107 4.055344147372709
4407 3.3833469382640753 3.6417889571974134 4.055398987903692
4408 3.3834090513039152 3.6418476007233798 4.05545381525079
4409 3.3834711493794254 3.6419062301583662 4.0555086294201805
4410 3.3835332343296254 3.641964845508962 4.055563430418041
4411 3.3835953055246355 3.6420234467813386 4.055618218250539
4412 3.3836573619370753 3.6420820339818047 4.055672992923844
4413 3.3837194044805954 3.642140607116901 4.055727754444116
4414 3.3837814341577555 3.6421991661929574 4.055782502817514
4415 3.3838434493669554 3.6422577112160734 4.055837238050191
4416 3.3839054517291953 3.64231624219271 4.055891960148296
4417 3.3839674385379253 3.642374759128956 4.055946669117974
4418 3.3840294095146652 3.6424332620315125 4.0560013649653675
4419 3.3840913648226554 3.642491750907139 4.05605604769661
4420 3.3841533060396554 3.642550225762555 4.056110717317837
4421 3.3842152326666355 3.642608686604121 4.0561653738351735
4422 3.3842771454423954 3.642667133438308 4.056220017254745
4423 3.3843390438678056 3.642725566271414 4.056274647582671
4424 3.384400929522686 3.6427839851098507 4.056329264825065
4425 3.3844627997841856 3.6428423899596667 4.05638386898804
4426 3.384524654461986 3.642900780827503 4.0564384600777
4427 3.3845864956676857 3.642959157720039 4.056493038100151
4428 3.3846483217505257 3.6430175206434754 4.056547603061489
4429 3.3847101335388756 3.643075869604382 4.056602154967808
4430 3.3847719316401754 3.6431342046091375 4.0566566938251984
4431 3.3848337150228156 3.6431925256639843 4.056711219639746
4432 3.3848954798623354 3.64325083277539 4.0567657324175315
4433 3.3849572301781055 3.6433091259506867 4.0568202321646325
4434 3.3850189675978655 3.643367405196293 4.056874718887121
4435 3.3850806931739155 3.6434256705182593 4.056929192591068
4436 3.3851424047209955 3.6434839219223956 4.0569836532825345
4437 3.3852041003629654 3.6435421594150017 4.057038100967584
4438 3.3852657795538255 3.643600383002798 4.057092535652272
4439 3.3853274447657355 3.643658592692624 4.057146957342648
4440 3.3853890956309356 3.6437167884907606 4.057201366044763
4441 3.3854507272960155 3.643774970403567 4.057255761764658
4442 3.3855123439215555 3.643833138438493 4.057310144508374
4443 3.3855739446059356 3.6438912926020492 4.0573645142819466
4444 3.385635531602176 3.643949432900946 4.057418871091405
4445 3.3856971047200757 3.644007559341382 4.057473214942778
4446 3.3857586636803956 3.644065671929598 4.057527545842087
4447 3.3858202086484157 3.6441237706718947 4.057581863795352
4448 3.3858817394336955 3.644181855574531 4.057636168808585
4449 3.3859432555342455 3.644239926643807 4.057690460887799
4450 3.3860047567592453 3.644297983886133 4.0577447400389985
4451 3.386066242873245 3.644356027307959 4.057799006268185
4452 3.386127715955685 3.6444140569157852 4.057853259581358
4453 3.386189173946125 3.6444720727156414 4.05790749998451
4454 3.386250617143365 3.6445300747140177 4.05796172748363
4455 3.386312042906115 3.6445880629173337 4.058015942084706
4456 3.386373451532275 3.6446460373326004 4.058070143793716
4457 3.386434845726735 3.644703997966756 4.05812433261664
4458 3.3864962247189747 3.6447619448261324 4.058178508559449
4459 3.386557588139275 3.6448198779172287 4.058232671628113
4460 3.386618936375875 3.6448777972466253 4.058286821828597
4461 3.386680268746645 3.6449357028208116 4.058340959166861
4462 3.386741584345905 3.644993594646428 4.058395083648862
4463 3.3868028816871854 3.6450514727303145 4.058449195280552
4464 3.386864163791665 3.645109337079641 4.058503294067881
4465 3.3869254322537654 3.6451671877008973 4.058557380016793
4466 3.3869866873738452 3.6452250246002134 4.058611453133227
4467 3.3870479298098353 3.6452828477836494 4.058665513423119
4468 3.387109159147795 3.6453406572571154 4.058719560892403
4469 3.387170375599175 3.645398453026612 4.058773595547005
4470 3.387231575978375 3.645456235098088 4.058827617392851
4471 3.387292761568665 3.6455140034782043 4.058881626435858
4472 3.387353934861625 3.6455717581733307 4.058935622681945
4473 3.387415094280085 3.6456294991892766 4.058989606137023
4474 3.3874762365457047 3.645687226532203 4.059043576806998
4475 3.3875373640612048 3.645744940208999 4.0590975346977745
4476 3.3875984741282847 3.6458026402260155 4.059151479815253
4477 3.387659569329705 3.645860326590202 4.059205412165328
4478 3.3877206480854247 3.645917999307928 4.059259331753891
4479 3.387781706709225 3.645975658385914 4.059313238586832
4480 3.3878427515924248 3.6460333038317003 4.05936713267003
4481 3.3879037822747047 3.6460909356513964 4.0594210140093665
4482 3.3879647987884645 3.6461485538512126 4.0594748826107185
4483 3.3880258008523243 3.646206158437349 4.059528738479956
4484 3.388086786391124 3.646263749416065 4.059582581622945
4485 3.388147757813324 3.646321326794081 4.059636412045552
4486 3.388208715375724 3.6463788905775774 4.059690229753632
4487 3.388269659425044 3.6464364407726735 4.059744034753044
4488 3.388330590173604 3.64649397738541 4.059797827049638
4489 3.388391506172944 3.646551500421776 4.059851606649261
4490 3.388452407500244 3.646609009888082 4.059905373557757
4491 3.388513294816574 3.6466665057906185 4.059959127780964
4492 3.388574168199494 3.646723988135525 4.060012869324718
4493 3.388635028265784 3.646781456928921 4.060066598194851
4494 3.388695875857344 3.6468389121767877 4.06012031439719
4495 3.388756710153494 3.6468963538849137 4.060174017937558
4496 3.388817530422934 3.64695378205927 4.060227708821774
4497 3.388878333775324 3.647011196705986 4.060281387055654
4498 3.388939123030864 3.6470685978318325 4.0603350526450095
4499 3.388999897412444 3.647125985442949 4.060388705595647
4500 3.389060659112444 3.647183359545645 4.060442345913372
4501 3.389121404968524 3.6472407201457413 4.060495973603982
4502 3.3891821364082837 3.6472980672497575 4.060549588673273
4503 3.3892428548602838 3.6473554008638938 4.060603191127037
4504 3.389303560628044 3.64741272099403 4.060656780971062
4505 3.3893642520781437 3.6474700276459764 4.060710358211132
4506 3.389424929468604 3.6475273208259025 4.060763922853025
4507 3.389485590668914 3.647584600539919 4.060817474902518
4508 3.389546238325634 3.647641866794605 4.060871014365384
4509 3.3896068713897143 3.6476991195959516 4.06092454124739
4510 3.389667490389914 3.647756358950178 4.060978055554299
4511 3.3897280947276043 3.647813584863384 4.061031557291873
4512 3.3897886867365643 3.6478707973418008 4.061085046465867
4513 3.3898492648258243 3.647927996391137 4.061138523082033
4514 3.3899098300214843 3.647985182017453 4.061191987146121
4515 3.3899703830794343 3.6480423542265794 4.0612454386638746
4516 3.390030922362594 3.6480995130241753 4.0612988776410335
4517 3.3900914466393344 3.648156658416262 4.061352304083336
4518 3.3901519575235546 3.6482137904091285 4.0614057179965135
4519 3.3902124556812447 3.648270909008705 4.061459119386296
4520 3.390272939925645 3.6483280142207715 4.061512508258407
4521 3.390333412053075 3.6483851060513675 4.06156588461857
4522 3.390393872594895 3.648442184506134 4.0616192484725
4523 3.390454319504715 3.6484992495905906 4.0616725998259104
4524 3.390514754173035 3.6485563013107067 4.0617259386845115
4525 3.390575173783035 3.648613339672143 4.061779265054009
4526 3.3906355797704752 3.648670364681179 4.0618325789401055
4527 3.3906959737984255 3.6487273763437758 4.0618858803484965
4528 3.3907563552217854 3.6487843746655217 4.061939169284877
4529 3.3908167250254753 3.648841359652148 4.061992445754938
4530 3.3908770799368755 3.6488983313091645 4.062045709764364
4531 3.3909374224355755 3.648955289642801 4.062098961318839
4532 3.3909977515131753 3.649012234658737 4.06215220042404
4533 3.3910580672485353 3.649069166362873 4.062205427085645
4534 3.3911183667734752 3.6491260847610896 4.06225864130932
4535 3.3911786545192752 3.6491829898598955 4.062311843100736
4536 3.3912389284790354 3.649239881664822 4.0623650324655545
4537 3.3912991894121056 3.6492967601818385 4.062418209409436
4538 3.3913594380329655 3.6493536254167447 4.062471373938035
4539 3.3914196727416854 3.6494104773751808 4.062524526057002
4540 3.3914798924820855 3.649467316063137 4.062577665771988
4541 3.3915400981045156 3.649524141486834 4.062630793088634
4542 3.3916002903236357 3.6495809536523 4.062683908012581
4543 3.391660469627436 3.6496377525654067 4.062737010549468
4544 3.391720635050156 3.6496945382319126 4.062790100704924
4545 3.391780785261806 3.649751310657789 4.062843178484581
4546 3.391840918431466 3.6498080698492954 4.062896243894062
4547 3.3919010365464963 3.6498648158130917 4.062949296938989
4548 3.391961141095296 3.649921548555398 4.063002337624978
4549 3.392021230519426 3.649978268082104 4.063055365957644
4550 3.392081306535426 3.6500349743994405 4.063108381942597
4551 3.392141369950776 3.6500916675132564 4.063161385585443
4552 3.392201419889256 3.650148347429223 4.063214376891783
4553 3.392261456794446 3.650205014153199 4.063267355867217
4554 3.3923214771482457 3.650261667690945 4.06332032251734
4555 3.392381484809346 3.6503183080489916 4.0633732768477415
4556 3.392441478490706 3.650374935233018 4.063426218864009
4557 3.392501455810766 3.6504315492489843 4.063479148571727
4558 3.3925614210410857 3.6504881501033704 4.063532065976474
4559 3.3926213732587858 3.6505447378017166 4.063584971083827
4560 3.3926813105827858 3.650601312349763 4.063637863899356
4561 3.392741233821766 3.6506578737536595 4.063690744428632
4562 3.392801141732046 3.6507144220193757 4.063743612677219
4563 3.392861037130206 3.650770957153152 4.063796468650676
4564 3.392920916855846 3.650827479160608 4.063849312354563
4565 3.392980779070346 3.6508839880480544 4.063902143794431
4566 3.3930406254497063 3.6509404838222013 4.063954962975831
4567 3.3931004572600063 3.6509969664893873 4.064007769904309
4568 3.393160275950886 3.6510534360556735 4.064060564585406
4569 3.393220080551376 3.6511098925267995 4.064113347024663
4570 3.393279869769976 3.651166335908716 4.064166117227613
4571 3.393339646062566 3.651222766207652 4.064218875199786
4572 3.393399408091886 3.6512791834292986 4.064271620946712
4573 3.393459157537986 3.6513355875796347 4.0643243544739125
4574 3.3935188944811263 3.6513919786642712 4.064377075786909
4575 3.3935786182238763 3.6514483566887974 4.0644297848912165
4576 3.393638328480196 3.6515047216589536 4.064482481792347
4577 3.393698022263436 3.65156107358054 4.064535166495812
4578 3.393757702353276 3.6516174124600056 4.064587839007114
4579 3.3938173684175057 3.651673738303192 4.064640499331756
4580 3.3938770220015058 3.651730051116008 4.064693147475235
4581 3.3939366630941357 3.6517863509040245 4.064745783443045
4582 3.3939962922340956 3.651842637672811 4.064798407240676
4583 3.3940559031317754 3.651898911427817 4.064851018873616
4584 3.3941155021452953 3.651955172175863 4.064903618347349
4585 3.3941750875214955 3.6520114199223794 4.064956205667351
4586 3.3942346600742357 3.652067654673176 4.0650087808391
4587 3.3942942169941857 3.652123876433882 4.065061343868067
4588 3.3943537611593055 3.652180085210738 4.065113894759722
4589 3.3944132916864653 3.6522362810093543 4.0651664335195274
4590 3.394472807921465 3.6522924638355305 4.065218960152945
4591 3.3945323123774753 3.652348633695207 4.065271474665434
4592 3.3945918037579554 3.6524047905937733 4.065323977062446
4593 3.3946512783771654 3.6524609345368995 4.065376467349433
4594 3.3947107398973655 3.6525170655310557 4.065428945531839
4595 3.3947701900533156 3.652573183581912 4.065481411615109
4596 3.3948296257091557 3.6526292886947584 4.0655338656046816
4597 3.3948890470368256 3.652685380875565 4.065586307505992
4598 3.3949484537026056 3.652741460130261 4.0656387373244725
4599 3.3950078485918658 3.6527975264648473 4.06569115506555
4600 3.395067227875866 3.6528535798846935 4.065743560734652
4601 3.395126591680236 3.652909620396 4.065795954337196
4602 3.395185937921736 3.6529656480049364 4.065848335878603
4603 3.3952452717885158 3.6530216627181225 4.065900705364285
4604 3.3953045939601956 3.6530776645410485 4.065953062799652
4605 3.3953639000513456 3.653133653479055 4.066005408190112
4606 3.3954231918457256 3.653189629538431 4.066057741541066
4607 3.3954824702068658 3.6532455927250775 4.0661100628579145
4608 3.3955417346625456 3.653301543044704 4.066162372146054
4609 3.3956009863073056 3.6533574805031197 4.066214669410876
4610 3.3956602248534056 3.653413405105896 4.066266954657768
4611 3.3957194488601754 3.6534693168586623 4.066319227892118
4612 3.3957786573472153 3.6535252157673583 4.0663714891193035
4613 3.3958378540848853 3.6535811018381343 4.066423738344705
4614 3.3958970350022053 3.6536369750763207 4.066475975573697
4615 3.3959562002713555 3.6536928354881275 4.066528200811649
4616 3.3960153529265553 3.6537486830797237 4.066580414063928
4617 3.3960744926797655 3.65380451785662 4.0666326153359
4618 3.3961336199354655 3.6538603398243863 4.066684804632921
4619 3.3961927349598353 3.653916148988502 4.066736981960351
4620 3.396251837788235 3.6539719453543884 4.066789147323541
4621 3.396310923049485 3.6540277289274545 4.066841300727841
4622 3.396369994612925 3.654083499714271 4.066893442178597
4623 3.396429051819875 3.654139257720567 4.066945571681151
4624 3.396488096508195 3.6541950029522132 4.066997689240841
4625 3.396547123070695 3.6542507354146796 4.067049794863002
4626 3.396606136721395 3.6543064551146456 4.067101888552967
4627 3.396665134395375 3.654362162057662 4.067153970316064
4628 3.396724118347935 3.654417856249938 4.0672060401576156
4629 3.3967830886139248 3.654473537697194 4.067258098082944
4630 3.396842046432025 3.6545292064051407 4.067310144097367
4631 3.3969009914208748 3.6545848623792168 4.067362178206198
4632 3.3969599227819947 3.654640505624943 4.067414200414748
4633 3.3970188389287848 3.6546961361480093 4.067466210728324
4634 3.3970777366053846 3.6547517539544456 4.067518209152228
4635 3.3971366214530345 3.6548073590509818 4.067570195691761
4636 3.3971954930434745 3.654862951443128 4.067622170352219
4637 3.3972543513191344 3.654918531136484 4.067674133138896
4638 3.3973131967789745 3.6549740981366603 4.067726084057078
4639 3.3973720271388843 3.655029652449157 4.067778023112054
4640 3.397430846748484 3.6550851940799625 4.067829950309107
4641 3.3974896503069343 3.655140723034129 4.067881865653513
4642 3.3975484395193942 3.655196239317845 4.067933769150548
4643 3.397607216324284 3.6552517429369313 4.067985660805486
4644 3.397665979364044 3.655307233896788 4.068037540623593
4645 3.397724728813094 3.655362712203104 4.068089408610136
4646 3.397783466193314 3.6554181778615304 4.068141264770373
4647 3.3978421895423243 3.6554736308773865 4.068193109109566
4648 3.397900900010644 3.655529071256413 4.068244941632967
4649 3.397959599400404 3.655584499004099 4.0682967623458275
4650 3.398018286213404 3.6556399141255453 4.068348571253396
4651 3.398076959601624 3.6556953166261716 4.068400368360915
4652 3.398135620763384 3.655750706511578 4.068452153673626
4653 3.398194269734534 3.655806083787104 4.068503927196766
4654 3.398252905573614 3.6558614484580803 4.068555688935569
4655 3.398311524452464 3.655916800530037 4.068607438895265
4656 3.398370126125584 3.655972140009323 4.06865917708108
4657 3.398428714864614 3.6560274669023394 4.068710903498239
4658 3.398487288562494 3.6560827812145655 4.068762618151961
4659 3.398545849909584 3.6561380829519314 4.068814321047462
4660 3.398604397031184 3.656193372119788 4.068866012189956
4661 3.398662932665784 3.656248648723884 4.068917691584652
4662 3.398721455777424 3.6563039127693804 4.068969359236756
4663 3.398779967381204 3.6563591642616564 4.0690210151514705
4664 3.3988384644352037 3.6564144032058725 4.0690726593339965
4665 3.398896946834504 3.656469629607839 4.069124291789528
4666 3.398955417180404 3.6565248434733855 4.069175912523258
4667 3.399013873875584 3.656580044807782 4.069227521540377
4668 3.399072318542624 3.656635233616638 4.069279118846069
4669 3.399130750143824 3.656690409905214 4.069330704445516
4670 3.399189168247924 3.6567455736789904 4.069382278343897
4671 3.3992475735444336 3.6568007249435364 4.069433840546388
4672 3.3993059660225136 3.6568558637042727 4.069485391058162
4673 3.3993643455778635 3.656910989966619 4.069536929884387
4674 3.3994227099093437 3.6569661037360155 4.069588457030226
4675 3.3994810630723435 3.6570212050183915 4.069639972500843
4676 3.3995394048697034 3.6570762938188075 4.069691476301396
4677 3.3995977296788236 3.657131370142364 4.0697429684370405
4678 3.399656043287824 3.6571864339953604 4.069794448912927
4679 3.3997143422241236 3.6572414853828565 4.069845917734206
4680 3.3997726296117237 3.6572965243106528 4.06989737490602
4681 3.3998309029594336 3.657351550783879 4.069948820433512
4682 3.3998891609449737 3.6574065648081957 4.07000025432182
4683 3.399947406834564 3.657461566389542 4.070051676576077
4684 3.400005639212524 3.6575165555331584 4.070103087201417
4685 3.400063860925624 3.6575715322445843 4.070154486202967
4686 3.400122069949024 3.657626496528751 4.070205873585852
4687 3.400180266787574 3.657681448391017 4.070257249355193
4688 3.400238449508694 3.6577363878366334 4.070308613516108
4689 3.4002966191326442 3.6577913148712597 4.0703599660737115
4690 3.4003547765396442 3.657846229500336 4.070411307033115
4691 3.400412920358804 3.6579011317291124 4.070462636399427
4692 3.400471049875244 3.6579560215631286 4.070513954177752
4693 3.400529166720134 3.6580108990080746 4.07056526037319
4694 3.400587272384874 3.658065764069291 4.07061655499084
4695 3.400645363619874 3.6581206167517974 4.070667838035797
4696 3.400703443043474 3.6581754570613034 4.070719109513152
4697 3.400761505196854 3.6582302850029595 4.070770369427992
4698 3.4008195531210936 3.658285100583076 4.070821617785402
4699 3.4008775864289538 3.6583399038073123 4.070872854590465
4700 3.4009356049679536 3.6583946946814083 4.070924079848257
4701 3.4009936101838636 3.6584494732111343 4.070975293563852
4702 3.401051601078344 3.658504239401951 4.071026495742324
4703 3.401109577310844 3.6585589932595273 4.0710776863887395
4704 3.401167540845564 3.6586137347896037 4.071128865508164
4705 3.401225492895164 3.6586684639975 4.071180033105657
4706 3.401283429920024 3.658723180888276 4.071231189186279
4707 3.401341354356164 3.6587778854677424 4.071282333755083
4708 3.4013992674641638 3.6588325777411885 4.071333466817123
4709 3.4014571682450936 3.6588872577136344 4.071384588377444
4710 3.4015150541450936 3.658941925390311 4.071435698441093
4711 3.4015729263774834 3.658996580776987 4.07148679701311
4712 3.4016307842244435 3.6590512238791733 4.071537884098536
4713 3.4016886309266234 3.6591058547025295 4.071588959702405
4714 3.4017464607230035 3.659160473252026 4.071640023829747
4715 3.4018042749214032 3.659215079533852 4.071691076485594
4716 3.4018620781788433 3.659269673553918 4.071742117674968
4717 3.401919870249633 3.659324255317144 4.071793147402892
4718 3.401977649425353 3.6593788248285004 4.071844165674386
4719 3.402035417913273 3.659433382093317 4.071895172494464
4720 3.402093174004473 3.659487927116453 4.071946167868139
4721 3.402150919010393 3.659542459903129 4.071997151800419
4722 3.402208653015593 3.6595969804582857 4.07204812429631
4723 3.402266375585163 3.659651488786842 4.072099085360815
4724 3.402324085150163 3.659705984893808 4.072150034998933
4725 3.402381783826163 3.6597604687845244 4.0722009732156605
4726 3.4024394707999632 3.659814940463881 4.0722519000159885
4727 3.402497147385003 3.659869399936937 4.072302815404908
4728 3.402554809647483 3.659923847208473 4.072353719387404
4729 3.402612459656943 3.6599782822840994 4.072404611968461
4730 3.402670097403043 3.6600327051689856 4.0724554931530585
4731 3.402727721077663 3.660087115868302 4.072506362946171
4732 3.402785331805383 3.660141514387598 4.072557221352773
4733 3.402842930948153 3.6601959007321843 4.072608068377836
4734 3.402900514614053 3.6602502749070807 4.072658904026325
4735 3.402958085963853 3.6603046369181267 4.072709728303203
4736 3.403015645555533 3.6603589867704933 4.072760541213432
4737 3.403073190442053 3.6604133244692294 4.072811342761969
4738 3.4031307235496326 3.6604676500200055 4.072862132953768
4739 3.4031882426882327 3.660521963427872 4.072912911793778
4740 3.4032457504064326 3.6605762646983377 4.072963679286948
4741 3.4033032441815627 3.6606305538363744 4.073014435438224
4742 3.403360726468463 3.660684830847481 4.073065180252543
4743 3.4034181965931527 3.660739095736637 4.073115913734847
4744 3.4034756551146725 3.660793348508963 4.073166635890068
4745 3.4035331019281228 3.6608475891694594 4.07321734672314
4746 3.4035905348403026 3.6609018177231456 4.073268046238989
4747 3.4036479556915826 3.660956034175502 4.073318734442541
4748 3.4037053629049425 3.661010238531618 4.073369411338718
4749 3.4037627573243627 3.6610644307969147 4.073420076932439
4750 3.4038201398418626 3.6611186109766307 4.073470731228619
4751 3.4038775062189526 3.661172779075817 4.073521374232172
4752 3.4039348588672724 3.661226935100413 4.073572005948006
4753 3.4039922004851726 3.6612810790558497 4.073622626381027
4754 3.4040495286383927 3.661335210946986 4.0736732355361385
4755 3.404106842270093 3.6613893307791923 4.0737238334182395
4756 3.4041641424629727 3.6614434385580585 4.073774420032228
4757 3.4042214294441626 3.6614975342889444 4.073824995382996
4758 3.4042787047256025 3.6615516179771608 4.073875559475435
4759 3.4043359701057323 3.661605689627697 4.073926112314431
4760 3.4043932230049325 3.6616597492451635 4.073976653904869
4761 3.4044504636509525 3.6617137968347095 4.074027184251629
4762 3.4045076924145525 3.661767832401436 4.074077703359589
4763 3.4045649088093923 3.661821855950362 4.0741282112336235
4764 3.404622113587472 3.661875867486608 4.074178707878604
4765 3.404679306119422 3.661929867015134 4.0742291932993995
4766 3.4047364862044223 3.6619838545410306 4.074279667500873
4767 3.4047936548809523 3.662037830069427 4.074330130487889
4768 3.4048508112332723 3.6620917936052333 4.074380582265304
4769 3.4049079552511823 3.6621457451535493 4.0744310228379765
4770 3.4049650857796823 3.662199684719476 4.074481452210756
4771 3.405022204430232 3.662253612308352 4.074531870388495
4772 3.405079307232072 3.662307527925178 4.074582277376038
4773 3.405136397228262 3.662361431575784 4.074632673178229
4774 3.405193473023962 3.6624153232653605 4.0746830577999065
4775 3.4052505352289617 3.6624692029993864 4.07473343124591
4776 3.4053075861728015 3.6625230707832124 4.074783793521072
4777 3.4053646240782713 3.6625769266216985 4.074834144630223
4778 3.405421648361551 3.662630770520075 4.074884484578192
4779 3.405478662548401 3.662684602483691 4.0749348133698025
4780 3.405535663618201 3.662738422517157 4.074985131009877
4781 3.405592652086381 3.6627922306257132 4.075035437503232
4782 3.4056496296163807 3.6628460268144893 4.075085732854685
4783 3.4057065950507206 3.6628998110882653 4.075136017069047
4784 3.405763547087681 3.662953583452062 4.075186290151128
4785 3.405820484041931 3.6630073439111683 4.075236552105733
4786 3.4058774090130908 3.6630610924712244 4.075286802937666
4787 3.405934321512481 3.663114829137221 4.075337042651726
4788 3.405991220285041 3.6631685539142476 4.07538727125271
4789 3.4060481069483313 3.663222266807654 4.075437488745412
4790 3.4061049813007314 3.6632759678224502 4.0754876951346235
4791 3.4061618432842313 3.663329656963686 4.07553789042513
4792 3.4062186925053513 3.6633833342364226 4.0755880746217175
4793 3.4062755297686214 3.663436999645799 4.075638247729167
4794 3.4063323555914415 3.6634906531967855 4.075688409752257
4795 3.4063891698681914 3.6635442948942414 4.075738560695764
4796 3.4064459728768712 3.6635979247430477 4.075788700564458
4797 3.4065027629288913 3.663651542748024 4.07583882936311
4798 3.4065595415492713 3.66370514891434 4.075888947096485
4799 3.4066163080084615 3.663758743246847 4.075939053769347
4800 3.4066730619124614 3.663812325750543 4.075989149386456
4801 3.4067298053155413 3.663865896430509 4.076039233952568
4802 3.4067865359514613 3.663919455291395 4.076089307472439
4803 3.406843256067391 3.6639730023383215 4.076139369950818
4804 3.4068999628196712 3.6640265375759378 4.0761894213924545
4805 3.4069566579276214 3.664080061009484 4.076239461802092
4806 3.4070133392187816 3.6641335726438404 4.076289491184473
4807 3.4070700073554714 3.664187072484337 4.076339509544336
4808 3.407126663481231 3.6642405605361628 4.076389516886418
4809 3.407183309125041 3.664294036804269 4.07643951321545
4810 3.407239941968841 3.664347501293285 4.076489498536163
4811 3.4072965596450207 3.664400954008321 4.076539472853283
4812 3.4073531620942608 3.6644543949549773 4.076589436171535
4813 3.407409751856231 3.664507824138864 4.0766393884956384
4814 3.407466330701951 3.6645612415650604 4.076689329830311
4815 3.407522898236801 3.6646146472382766 4.076739260180268
4816 3.407579454692001 3.664668041163303 4.076789179550222
4817 3.407635999383691 3.664721423344879 4.076839087944879
4818 3.407692533602971 3.664774793787885 4.076888985368947
4819 3.4077490564250112 3.664828152496932 4.076938871827127
4820 3.4078055681776114 3.6648814994768184 4.076988747324121
4821 3.4078620689959416 3.6649348347322745 4.077038611864624
4822 3.4079185586295018 3.664988158268001 4.077088465453329
4823 3.4079750373581716 3.665041470088747 4.07713830809493
4824 3.4080315033394517 3.6650947701992034 4.077188139794111
4825 3.4080879558394517 3.66514805860444 4.077237960555558
4826 3.408144394413392 3.665201335309676 4.077287770383954
4827 3.4082008198229716 3.6652546003202224 4.077337569283976
4828 3.4082572309474517 3.6653078536412287 4.077387357260301
4829 3.4083136306251816 3.6653610952780746 4.077437134317602
4830 3.4083700200540816 3.665414325235551 4.077486900460548
4831 3.4084263984521117 3.6654675435181976 4.077536655693806
4832 3.4084827643119517 3.665520750130714 4.077586400022041
4833 3.4085391182518716 3.6655739450781097 4.077636133449914
4834 3.4085954570716717 3.665627128365266 4.0776858559820806
4835 3.4086517839030215 3.6656802999977223 4.077735567623199
4836 3.4087080993648216 3.665733459980369 4.0777852683779185
4837 3.4087644043182115 3.6657866083179647 4.077834958250891
4838 3.4088206962382714 3.665839745015091 4.07788463724676
4839 3.4088769753083614 3.6658928700768474 4.077934305370172
4840 3.4089332422927616 3.6659459835082937 4.077983962625764
4841 3.4089894973753117 3.66599908531433 4.078033609018175
4842 3.409045740158932 3.6660521754998165 4.0780832445520385
4843 3.4091019716992017 3.666105254069693 4.078132869231988
4844 3.4091581907272417 3.666158321028679 4.07818248306265
4845 3.4092143978629417 3.666211376381755 4.078232086048652
4846 3.4092705939204215 3.6662644201337713 4.078281678194614
4847 3.4093267790357316 3.6663174522894075 4.078331259505159
4848 3.4093829534419715 3.666370472853314 4.078380829984901
4849 3.4094391162086315 3.66642348183009 4.078430389638456
4850 3.4094952649981316 3.6664764792245266 4.0784799384704336
4851 3.4095513997999314 3.6665294650418927 4.078529476485443
4852 3.4096075217679713 3.666582439287459 4.0785790036880885
4853 3.409663631620141 3.666635401966255 4.078628520082973
4854 3.409719729540841 3.6666883530831607 4.078678025674695
4855 3.409775814986341 3.666741292643017 4.078727520467852
4856 3.409831886489941 3.6667942206507735 4.078777004467036
4857 3.409887942195481 3.66684713711168 4.078826477676841
4858 3.409943985395141 3.666900042031366 4.07887594010185
4859 3.4100000161276114 3.6669529354147827 4.078925391746651
4860 3.4100560359382115 3.667005817266869 4.078974832615825
4861 3.4101120432621816 3.6670586875922453 4.079024262713951
4862 3.410168040277542 3.667111546395852 4.079073682045606
4863 3.410224026197232 3.667164393682178 4.0791230906153615
4864 3.4102799994554718 3.6672172294558743 4.07917248842779
4865 3.410335959263922 3.6672700537219107 4.079221875487456
4866 3.4103919074614018 3.6673228664854167 4.079271251798929
4867 3.410447844768462 3.667375667751143 4.079320617366766
4868 3.4105037687905817 3.6674284575236893 4.079369972195527
4869 3.4105596792741317 3.6674812358081454 4.079419316289769
4870 3.410615577767232 3.667534002609652 4.0794686496540455
4871 3.4106714604121517 3.6675867579330284 4.079517972292906
4872 3.410727331485032 3.6676395017838845 4.079567284210897
4873 3.4107831905865718 3.667692234166951 4.079616585412564
4874 3.4108390390718717 3.667744955087037 4.07966587590245
4875 3.410894875518122 3.667797664548673 4.07971515568509
4876 3.410950698257842 3.66785036255668 4.079764424765023
4877 3.411006507378252 3.667903049116216 4.079813683146781
4878 3.4110623058934317 3.667955724232422 4.079862930834895
4879 3.4111180906717817 3.6680083879098184 4.079912167833891
4880 3.4111738622885817 3.6680610401535647 4.079961394148294
4881 3.4112296234183015 3.6681136809687005 4.080010609782628
4882 3.4112853740519613 3.668166310359717 4.080059814741408
4883 3.4113411120808914 3.668218928331103 4.080109009029153
4884 3.4113968400837713 3.6682715348877792 4.080158192650374
4885 3.4114525567328715 3.6683241300341356 4.080207365609582
4886 3.4115082614325516 3.668376713774832 4.080256527911287
4887 3.4115639520718415 3.668429286114648 4.080305679559989
4888 3.4116196323063215 3.6684818470587945 4.080354820560193
4889 3.4116753010026013 3.6685343966117303 4.080403950916397
4890 3.4117309571244014 3.668586934778147 4.080453070633098
4891 3.4117866008086515 3.668639461562943 4.080502179714788
4892 3.4118422310182916 3.66869197697099 4.0805512781659585
4893 3.4118978479388815 3.6687444810073657 4.080600365991097
4894 3.4119534516582215 3.668796973677112 4.080649443194689
4895 3.4120090443690216 3.6688494549852484 4.080698509781215
4896 3.412064623467262 3.668901924936345 4.080747565755157
4897 3.4121201925665217 3.668954383535501 4.080796611120988
4898 3.412175750139702 3.6690068307870773 4.080845645883183
4899 3.412231297353222 3.6690592666957436 4.080894670046215
4900 3.412286832679222 3.6691116912659303 4.080943683614549
4901 3.412342355912182 3.669164104502377 4.080992686592651
4902 3.4123978678268623 3.669216506409863 4.0810416789849855
4903 3.4124533675805124 3.6692688969930094 4.0810906607960105
4904 3.4125088566347523 3.6693212762566056 4.081139632030182
4905 3.4125643352258526 3.669373644205142 4.081188592691956
4906 3.4126198009900524 3.669426000843058 4.081237542785782
4907 3.4126752538193723 3.6694783461752745 4.08128648231611
4908 3.4127306948327725 3.669530680206731 4.081335411287385
4909 3.4127861232353927 3.6695830029421375 4.081384329704051
4910 3.4128415368079925 3.6696353143863636 4.081433237570546
4911 3.4128969386338626 3.6696876145447295 4.081482134891309
4912 3.4129523276721025 3.669739903421926 4.0815310216707745
4913 3.4130077058289827 3.6697921810228524 4.081579897913374
4914 3.413063072948063 3.669844447352019 4.081628763623537
4915 3.4131184252848628 3.669896702413965 4.081677618805689
4916 3.413173766220823 3.6699489462139914 4.081726463464254
4917 3.413229096090913 3.6700011787567077 4.081775297603654
4918 3.413284413754913 3.670053400046654 4.081824121228306
4919 3.4133397209249328 3.6701056100886 4.081872934342624
4920 3.4133950167065326 3.670157808886966 4.081921736951022
4921 3.4134503003523626 3.6702099964463524 4.0819705290579105
4922 3.413505573821723 3.670262172771509 4.082019310667695
4923 3.413560836712073 3.670314337866785 4.082068081784779
4924 3.413616086995713 3.670366491736612 4.0821168424135665
4925 3.413671323382463 3.6704186343858276 4.082165592558456
4926 3.413726545566563 3.6704707658195344 4.082214332223842
4927 3.413781753931853 3.6705228860428907 4.082263061414118
4928 3.413836951129293 3.6705749950609765 4.082311780133676
4929 3.413892135818973 3.670627092878333 4.082360488386901
4930 3.413947307547573 3.670679179499769 4.0824091861781815
4931 3.414002466108053 3.6707312549301854 4.082457873511898
4932 3.414057612082373 3.6707833191745216 4.08250655039243
4933 3.414112747680743 3.670835372237598 4.082555216824155
4934 3.4141678700327027 3.6708874141237837 4.082603872811447
4935 3.414222974292053 3.6709394448380306 4.082652518358678
4936 3.4142780675054127 3.6709914643862667 4.082701153470216
4937 3.414333149614413 3.671043472772993 4.082749778150428
4938 3.414388219178013 3.671095470002719 4.082798392403676
4939 3.414443276087833 3.6711474560802455 4.082846996234322
4940 3.414498321964433 3.671199431010392 4.082895589646722
4941 3.4145533579846727 3.6712513947976477 4.082944172645234
4942 3.4146083815702126 3.6713033474462637 4.082992745234208
4943 3.4146633948370027 3.6713552889610104 4.083041307417994
4944 3.4147183975786026 3.6714072193462264 4.08308985920094
4945 3.4147733891928524 3.6714591386062927 4.083138400587391
4946 3.4148283696707527 3.6715110467457093 4.083186931581686
4947 3.414883338459133 3.6715629437689756 4.083235452188167
4948 3.414938295251893 3.671614829680702 4.083283962411169
4949 3.414993240485103 3.671666704485558 4.083332462255026
4950 3.415048174644603 3.6717185681881244 4.0833809517240685
4951 3.4151030963846627 3.6717704207928805 4.083429430822625
4952 3.4151580069833027 3.671822262304577 4.083477899555021
4953 3.4152129059857725 3.6718740927277027 4.083526357925579
4954 3.4152677942746323 3.671925912066839 4.083574805938619
4955 3.4153226719401824 3.6719777203263853 4.083623243598461
4956 3.415377537387742 3.672029517510721 4.083671670909416
4957 3.415432392144582 3.6720813036245477 4.083720087875799
4958 3.4154872357557022 3.672133078672254 4.083768494501919
4959 3.4155420657822324 3.6721848426583206 4.083816890792081
4960 3.4155968841486324 3.6722365955877168 4.083865276750592
4961 3.415651690746522 3.6722883374650226 4.083913652381751
4962 3.4157064863110023 3.672340068294839 4.083962017689858
4963 3.415761269443532 3.6723917880816153 4.084010372679209
4964 3.4158160420706123 3.6724434968300814 4.084058717354099
4965 3.4158708034884624 3.672495194544578 4.084107051718817
4966 3.4159255512051225 3.6725468812295845 4.0841553757776525
4967 3.4159802885385226 3.6725985568900805 4.084203689534889
4968 3.4160350151322825 3.6726502215303767 4.084251992994812
4969 3.4160897327167925 3.672701875154853 4.0843002861617
4970 3.4161444391965925 3.672753517767539 4.084348569039832
4971 3.4161991347119125 3.6728051493728855 4.084396841633481
4972 3.4162538162209923 3.672856769975312 4.084445103946922
4973 3.4163084865981124 3.672908379579848 4.084493355984422
4974 3.4163631448893126 3.6729599781909448 4.08454159775025
4975 3.4164177910853124 3.6730115658132405 4.08458982924867
4976 3.4164724266198725 3.673063142451377 4.084638050483943
4977 3.4165270493939524 3.6731147081097033 4.08468626146033
4978 3.4165816585019724 3.6731662627929893 4.084734462182086
4979 3.4166362563239523 3.6732178065061856 4.084782652653464
4980 3.4166908403609524 3.673269339253762 4.084830832878718
4981 3.4167454118482823 3.673320861040688 4.084879002862096
4982 3.4167999734667824 3.6733723718716846 4.084927162607843
4983 3.4168545234142123 3.6734238717509307 4.0849753121202035
4984 3.4169090582923722 3.673475360682967 4.085023451403417
4985 3.4169635809821224 3.6735268386730136 4.085071580461722
4986 3.4170180919229223 3.6735783057257096 4.085119699299357
4987 3.4170725922028122 3.6736297618456057 4.085167807920551
4988 3.417127079817932 3.6736812070370317 4.085215906329537
4989 3.417181556006072 3.673732641304718 4.085263994530541
4990 3.417236020808172 3.6737840646531446 4.085312072527789
4991 3.417290473666282 3.6738354770867807 4.0853601403255055
4992 3.417344914421482 3.673886878610207 4.085408197927908
4993 3.417399343314202 3.6739382692280333 4.0854562453392145
4994 3.417453760984542 3.6739896489448194 4.08550428256364
4995 3.417508166724342 3.6740410177649956 4.085552309605398
4996 3.417562562872582 3.674092375693132 4.085600326468696
4997 3.417616948821422 3.6741437227333282 4.085648333157742
4998 3.417671322813122 3.6741950588898042 4.0856963296767415
4999 3.417725684788552 3.6742463841671307 4.085744316029896
5000 3.417780035738552 3.6742976985698874 4.085792292221403
5001 3.417834376204472 3.674349002102453 4.085840258255461
5002 3.417888703626752 3.6744002947690997 4.085888214136263
5003 3.417943019846942 3.6744515765746057 4.085936159868003
5004 3.417997325006342 3.674502847523382 4.085984095454867
5005 3.418051619296392 3.6745541076198087 4.086032020901044
5006 3.418105900906252 3.6746053568682244 4.086079936210716
5007 3.418160169375892 3.6746565952733308 4.086127841388066
5008 3.418214426148052 3.674707822839917 4.08617573643727
5009 3.4182686715643618 3.674759039572483 4.086223621362508
5010 3.4183229059666616 3.6748102454754594 4.08627149616795
5011 3.4183771284943614 3.6748614405532054 4.086319360857771
5012 3.4184313383364815 3.674912624810252 4.086367215436136
5013 3.4184855384914417 3.674963798251288 4.086415059907212
5014 3.4185397220317415 3.675014960880404 4.086462894275163
5015 3.4185938941118916 3.6750661127030706 4.086510718544151
5016 3.4186480561274917 3.675117253723727 4.086558532718331
5017 3.4187022054112117 3.6751683839465334 4.086606336801862
5018 3.4187563454662717 3.6752195033761796 4.086654130798896
5019 3.4188104742770915 3.675270612016656 4.086701914713584
5020 3.4188645922866914 3.675321709872352 4.086749688550073
5021 3.4189186983818516 3.6753727969475682 4.08679745231251
5022 3.4189727922019917 3.6754238732468245 4.086845206005037
5023 3.4190268749434516 3.6754749387747108 4.086892949631797
5024 3.4190809449396116 3.675525993535577 4.086940683196925
5025 3.4191350049448617 3.6755770375341035 4.086988406704558
5026 3.4191890532421017 3.6756280707744198 4.087036120158829
5027 3.4192430913807614 3.6756790932609955 4.0870838235638685
5028 3.4192971186486014 3.675730104997992 4.087131516923804
5029 3.4193511323716512 3.675781105989708 4.08717920024276
5030 3.4194051328420514 3.6758320962409745 4.0872268735248625
5031 3.4194591233204115 3.675883075756561 4.0872745367742285
5032 3.4195131026411314 3.675934044540587 4.087322189994977
5033 3.4195670707451815 3.6759850025974035 4.087369833191225
5034 3.4196210266673814 3.6760359499313697 4.087417466367084
5035 3.4196749726140316 3.676086886547036 4.087465089526663
5036 3.4197289084258315 3.6761378124485122 4.087512702674073
5037 3.4197828339937617 3.6761887276399388 4.087560305813416
5038 3.4198367501155817 3.676239632125475 4.087607898948798
5039 3.4198906571864116 3.676290525909121 4.087655482084317
5040 3.4199445542912117 3.6763414089947974 4.087703055224072
5041 3.419998437489802 3.6763922813866037 4.087750618372157
5042 3.4200523096967816 3.6764431430894198 4.087798171532667
5043 3.420106171660002 3.6764939941075463 4.08784571470969
5044 3.420160021303122 3.676544834445133 4.087893247907316
5045 3.420213861038622 3.676595664106739 4.087940771129629
5046 3.4202676890922423 3.676646483096446 4.087988284380713
5047 3.4203215077262725 3.676697291418682 4.088035787664647
5048 3.4203753156202725 3.6767480890774284 4.0880832809855105
5049 3.4204291096858723 3.6767988760769246 4.088130764347377
5050 3.4204828929938724 3.6768496524220207 4.088178237754322
5051 3.4205366671016026 3.6769004181169573 4.088225701210415
5052 3.4205904311928825 3.6769511731656634 4.0882731547197215
5053 3.4206441844005226 3.67700191757223 4.088320598286311
5054 3.4206979239868427 3.677052651340916 4.088368031914245
5055 3.4207516537334928 3.6771033744765225 4.088415455607582
5056 3.4208053730256527 3.6771540869830988 4.088462869370384
5057 3.4208590799838925 3.677204788864815 4.088510273206705
5058 3.4209127774316124 3.677255480126211 4.088557667120598
5059 3.4209664653102623 3.677306160771267 4.088605051116113
5060 3.4210201399686624 3.6773568308039737 4.088652425197299
5061 3.4210738042315523 3.6774074902290397 4.088699789368203
5062 3.421127457888152 3.6774581390506156 4.088747143632867
5063 3.421181100879452 3.677508777272892 4.088794487995333
5064 3.421234731880412 3.677559404900068 4.0888418224596395
5065 3.421288350476912 3.6776100219366046 4.08888914702982
5066 3.421341955494692 3.677660628387041 4.088936461709912
5067 3.4213955498124022 3.6777112242561474 4.088983766503944
5068 3.421449135550202 3.6777618095481235 4.089031061415946
5069 3.421502712244322 3.6778123842667494 4.089078346449944
5070 3.421556277504122 3.677862948415896 4.089125621609961
5071 3.421609830712402 3.6779135019999023 4.089172886900019
5072 3.4216633722152823 3.6779640450232285 4.089220142324137
5073 3.4217169029171224 3.678014577490265 4.089267387886332
5074 3.4217704232154222 3.678065099405221 4.089314623590619
5075 3.4218239316301724 3.6781156107722275 4.089361849441008
5076 3.4218774303859725 3.678166111595704 4.089409065441507
5077 3.4219309176979125 3.67821660187963 4.089456271596126
5078 3.4219843928971923 3.678267081628336 4.089503467908869
5079 3.422037858565182 3.678317550846282 4.089550654383736
5080 3.422091312560382 3.6783680095374183 4.089597831024727
5081 3.422144756601592 3.6784184577061145 4.0896449978358405
5082 3.422198190680752 3.6784688953564006 4.089692154821071
5083 3.422251613264902 3.678519322492307 4.08973930198441
5084 3.422305022464302 3.6785697391181635 4.089786439329847
5085 3.422358420151002 3.6786201452386695 4.089833566861372
5086 3.422411807587842 3.678670540858156 4.089880684582968
5087 3.422465182070552 3.678720925980702 4.089927792498617
5088 3.4225185449636717 3.678771300610918 4.089974890612303
5089 3.422571897632552 3.6788216647531446 4.090021978928
5090 3.4226252401708517 3.6788720184114507 4.090069057449685
5091 3.422678571806822 3.678922361589887 4.090116126181331
5092 3.422731893703222 3.6789726942926535 4.090163185126909
5093 3.4227852058011816 3.679023016523719 4.090210234290387
5094 3.4228385070739415 3.679073328287066 4.090257273675731
5095 3.4228917987868916 3.679123629586872 4.0903043032869055
5096 3.4229450799129717 3.6791739204270684 4.09035132312787
5097 3.4229983493225817 3.6792242008117846 4.090398333202584
5098 3.4230516090462215 3.6792744707453706 4.090445333515005
5099 3.4231048594839115 3.679324730231777 4.090492324069085
5100 3.4231580990469115 3.6793749792748733 4.090539304868777
5101 3.4232113273697915 3.6794252178788396 4.09058627591803
5102 3.4232645463317914 3.6794754460479258 4.09063323722079
5103 3.4233177526592313 3.679525663786012 4.090680188781003
5104 3.4233709475680314 3.6795758710976183 4.09072713060261
5105 3.4234241310496314 3.6796260679870243 4.090774062689552
5106 3.4234773043719713 3.6796762544585104 4.090820985045765
5107 3.423530469059091 3.679726430516107 4.090867897675184
5108 3.423583622600611 3.679776596163543 4.090914800581743
5109 3.4236367660098908 3.679826751405039 4.090961693769371
5110 3.4236898997898906 3.679876896244615 4.091008577241997
5111 3.4237430238305504 3.679927030686191 4.091055451003546
5112 3.4237961370504704 3.6799771547337072 4.091102315057941
5113 3.4238492379585805 3.6800272683913136 4.091149169409103
5114 3.4239023278245004 3.68007737166345 4.091196014060952
5115 3.4239554085324007 3.6801274645543063 4.0912428490174015
5116 3.424008477925921 3.6801775470677027 4.091289674282367
5117 3.424061537019981 3.680227619207879 4.09133648985976
5118 3.424114582684521 3.6802776809788753 4.091383295753489
5119 3.424167618084021 3.680327732385342 4.09143009196746
5120 3.424220644541621 3.6803777734313083 4.0914768785055795
5121 3.424273661486471 3.6804278041205443 4.0915236553717484
5122 3.424326667579091 3.6804778244569305 4.091570422569867
5123 3.4243796636821107 3.6805278344446064 4.091617180103833
5124 3.424432649992551 3.680577834087543 4.091663927977539
5125 3.4244856254263008 3.680627823389669 4.0917106661948806
5126 3.4245385884372808 3.6806778023551256 4.091757394759747
5127 3.4245915375297806 3.6807277709883515 4.091804113676027
5128 3.4246444753609007 3.680777729294078 4.091850822947604
5129 3.4246974008964206 3.6808276772765143 4.091897522578365
5130 3.4247503167438205 3.68087761494007 4.091944212572189
5131 3.4248032198167007 3.6809275422886465 4.091990892932956
5132 3.4248561092336205 3.680977459326743 4.092037563664541
5133 3.4249089883730206 3.681027366059029 4.092084224770819
5134 3.4249618570728604 3.681077262489515 4.092130876255661
5135 3.4250147137332103 3.6811271486222417 4.092177518122938
5136 3.4250675600916103 3.6811770244615576 4.092224150376516
5137 3.42512039639689 3.681226890011474 4.092270773020261
5138 3.4251732228980303 3.6812767452759503 4.092317386058034
5139 3.4252260380969 3.6813265902588963 4.092363989493697
5140 3.4252788404431 3.6813764249645127 4.092410583331107
5141 3.42533163157275 3.681426249397299 4.0924571675741195
5142 3.42538441271157 3.681476063561435 4.092503742226589
5143 3.42543718266879 3.681525867460861 4.092550307292365
5144 3.42548994292783 3.6815756610997474 4.092596862775298
5145 3.42554269358383 3.681625444481974 4.0926434086792325
5146 3.42559543468053 3.6816752176114003 4.092689945008015
5147 3.4256481650264203 3.6817249804918766 4.092736471765486
5148 3.4257008850766604 3.681774733127483 4.092782988955485
5149 3.4257535935875105 3.6818244755222094 4.0928294965818495
5150 3.4258062914260106 3.681874207680286 4.092875994648415
5151 3.4258589781204507 3.681923929605772 4.092922483159014
5152 3.4259116554142106 3.681973641302818 4.092968962117476
5153 3.4259643225267205 3.6820233427752345 4.093015431527631
5154 3.4260169764092003 3.6820730340269807 4.093061891393304
5155 3.4260696207126005 3.682122715062607 4.093108341718318
5156 3.4261222540886807 3.6821723858859534 4.093154782506495
5157 3.4261748766323805 3.6822220465011197 4.093201213761654
5158 3.4262274847765206 3.682271696912186 4.093247635487613
5159 3.4262800834642007 3.682321337123922 4.093294047688183
5160 3.4263326731522006 3.6823709671401383 4.09334045036718
5161 3.4263852519751206 3.6824205869645548 4.093386843528413
5162 3.4264378213185407 3.682470196601251 4.093433227175689
5163 3.4264903806069107 3.6825197960540375 4.093479601312813
5164 3.4265429262175906 3.6825693853268335 4.0935259659435905
5165 3.4265954618601406 3.6826189644242597 4.09357232107182
5166 3.426647987785061 3.6826685333502165 4.093618666701301
5167 3.4267005035712907 3.6827180921085523 4.09366500283583
5168 3.426753009210971 3.682767640703199 4.093711329479202
5169 3.4268055045928607 3.682817179138085 4.093757646635208
5170 3.426857990122661 3.6828667074171615 4.093803954307638
5171 3.4269104629485807 3.6829162255442975 4.093850252500278
5172 3.4269629240961805 3.682965733523914 4.093896541216916
5173 3.4270153730397204 3.68301523136023 4.093942820461332
5174 3.4270678115814603 3.683064719057566 4.093989090237309
5175 3.4271202362979603 3.683114196619892 4.094035350548625
5176 3.4271726505443603 3.6831636640518384 4.094081601399053
5177 3.4272250547268603 3.683213121357385 4.094127842792373
5178 3.42727744956258 3.6832625685404308 4.094174074732351
5179 3.4273298329724002 3.683312005604737 4.09422029722276
5180 3.4273822051552 3.6833614325544635 4.094266510267366
5181 3.4274345686414303 3.68341084939373 4.094312713869933
5182 3.4274869218174104 3.6834602561261662 4.094358908034227
5183 3.4275392654008803 3.6835096527557125 4.094405092764005
5184 3.4275915985548004 3.683559039286169 4.094451268063027
5185 3.4276439207527503 3.683608415721495 4.09449743393505
5186 3.42769623193475 3.683657782065751 4.094543590383826
5187 3.4277485312627403 3.6837071383230073 4.094589737413108
5188 3.4278008199215004 3.683756484497494 4.094635875026644
5189 3.4278530990446106 3.6838058205932103 4.094682003228184
5190 3.4279053694549106 3.6838551466139364 4.094728122021469
5191 3.4279576288092106 3.6839044625632926 4.094774231410246
5192 3.4280098792280906 3.683953768445349 4.094820331398252
5193 3.4280621203407207 3.6840030642637656 4.094866421989228
5194 3.4281143493348805 3.6840523500222715 4.094912503186909
5195 3.4281665652669306 3.684101625725138 4.0949585749950295
5196 3.4282187713494907 3.6841508913768144 4.09500463741732
5197 3.4282709657039807 3.6842001469811305 4.095050690457512
5198 3.4283231487898407 3.684249392542277 4.095096734119331
5199 3.4283753174794707 3.684298628064353 4.095142768406503
5200 3.4284274733754705 3.684347853552059 4.095188793322752
5201 3.4284796181853907 3.6843970690097856 4.095234808871797
5202 3.4285317532536306 3.6844462744415916 4.095280815057357
5203 3.4285838777921405 3.684495469851278 4.095326811883148
5204 3.4286359912205806 3.6845446552427945 4.095372799352886
5205 3.4286880936349307 3.6845938306202006 4.0954187774702815
5206 3.4287401861203706 3.6846429959875366 4.0954647462390446
5207 3.4287922688775208 3.6846921513486333 4.095510705662882
5208 3.4288443406176325 3.6847412967072795 4.095556655745502
5209 3.4288964017337276 3.6847904320675116 4.095602596490604
5210 3.4289484531140078 3.684839557433289 4.095648527901892
5211 3.429000493072957 3.6848886728083987 4.095694449983062
5212 3.429052523348377 3.684937778196949 4.095740362737814
5213 3.42910454346355 3.684986873602714 4.09578626616984
5214 3.42915655230538 3.6850359590295585 4.095832160282835
5215 3.42920854914083 3.685085034481558 4.095878045080487
5216 3.429260533215582 3.685134099962927 4.095923920566484
5217 3.429312508047612 3.685183155478024 4.095969786744512
5218 3.429364473796532 3.6852322010305314 4.096015643618256
5219 3.429416428889342 3.685281236624099 4.096061491191397
5220 3.429468375306962 3.685330262262676 4.096107329467613
5221 3.429520310071505 3.685379277949832 4.096153158450583
5222 3.429572234010215 3.6854282836897054 4.09619897814398
5223 3.429624148170182 3.685477279486274 4.096244788551479
5224 3.429676051869958 3.685526265343313 4.096290589676748
5225 3.4297279457809826 3.685575241264728 4.096336381523458
5226 3.4297798302040405 3.685624207254294 4.096382164095275
5227 3.4298317042483366 3.6856731633157276 4.096427937395863
5228 3.429883567989749 3.6857221094529127 4.0964737014288835
5229 3.429935421912065 3.685771045669719 4.0965194561979965
5230 3.4299872643341347 3.6858199719699214 4.096565201706861
5231 3.4300390969007646 3.6858688883576143 4.096610937959132
5232 3.4300909198869247 3.6859177948365778 4.096656664958462
5233 3.4301427327043017 3.685966691410536 4.096702382708503
5234 3.4301945369991675 3.6860155780833255 4.096748091212905
5235 3.4302463303773227 3.6860644548584656 4.096793790475314
5236 3.4302981128779386 3.6861133217399327 4.096839480499375
5237 3.4303498834666297 3.6861621787316943 4.096885161288731
5238 3.43040164221364 3.6862110258379124 4.096930832847024
5239 3.430453389880806 3.6862598630627357 4.09697649517789
5240 3.430505125857526 3.686308690410165 4.097022148284967
5241 3.4305568525097407 3.686357507884316 4.09706779217189
5242 3.430608570239001 3.6864063154888527 4.09711342684229
5243 3.430660279064351 3.6864551132273586 4.097159052299796
5244 3.4307119782339828 3.686503901103415 4.097204668548038
5245 3.4307636659204377 3.6865526791207435 4.097250275590641
5246 3.430815341270972 3.6866014472834125 4.097295873431227
5247 3.4308670074095837 3.6866502055956527 4.0973414620734205
5248 3.4309186619359195 3.686698954061097 4.097387041520839
5249 3.4309703069518998 3.6867476926838343 4.0974326117771
5250 3.4310219414788996 3.6867964214675517 4.097478172845819
5251 3.4310735656562037 3.686845140416121 4.097523724730609
5252 3.4311251779845557 3.6868938495333863 4.097569267435081
5253 3.431176781019164 3.6869425488234757 4.097614800962844
5254 3.43122837429565 3.686991238290029 4.097660325317504
5255 3.43127995802727 3.687039917936773 4.097705840502666
5256 3.4313315304301257 3.687088587767393 4.0977513465219335
5257 3.431383090039983 3.6871372477859126 4.097796843378905
5258 3.431434638551833 3.687185897996631 4.097842331077181
5259 3.431486177803633 3.6872345384035246 4.097887809620355
5260 3.4315377051476132 3.687283169010218 4.097933279012024
5261 3.4315892227904 3.687331789820838 4.097978739255779
5262 3.4316407263729083 3.6873804008390914 4.098024190355209
5263 3.431692217307081 3.6874290020695106 4.098069632313903
5264 3.431743698674361 3.6874775935163586 4.098115065135445
5265 3.431795168703621 3.687526175183312 4.098160488823422
5266 3.431846628266261 3.687574747074381 4.098205903381412
5267 3.431898077670613 3.6876233091934103 4.098251308812997
5268 3.431949517567609 3.687671861544184 4.0982967051217525
5269 3.432000948882544 3.68772040413036 4.098342092311255
5270 3.432052368862784 3.6877689369554214 4.098387470385078
5271 3.432103775138915 3.6878174600233704 4.098432839346791
5272 3.432155171308083 3.687865973338659 4.098478199199965
5273 3.4322065575156713 3.6879144769050534 4.098523549948166
5274 3.4322579347193454 3.687962970726292 4.098568891594959
5275 3.4323093011079453 3.688011454805929 4.098614224143907
5276 3.432360655038117 3.688059929147862 4.0986595475985705
5277 3.432411997451307 3.6881083937562984 4.098704861962508
5278 3.432463331089299 3.6881568486352645 4.098750167239277
5279 3.432514655617783 3.6882052937882666 4.098795463432432
5280 3.432565968178423 3.6882537292188733 4.098840750545524
5281 3.432617270875403 3.688302154931191 4.098886028582106
5282 3.432668563833357 3.6883505709289297 4.0989312975457235
5283 3.432719846432091 3.688398977215771 4.098976557439925
5284 3.432771118262423 3.688447373795514 4.099021808268254
5285 3.4328223794275883 3.6884957606720348 4.099067050034251
5286 3.4328736279270564 3.688544137849186 4.0991122827414594
5287 3.4329248668293992 3.688592505331199 4.099157506393415
5288 3.432976095667263 3.6886408631217233 4.099202720993654
5289 3.433027313539335 3.6886892112244944 4.099247926545711
5290 3.433078522522065 3.6887375496434176 4.099293123053119
5291 3.4331297203703377 3.688785878382004 4.099338310519405
5292 3.4331809094418095 3.6888341974441867 4.0993834889481
5293 3.4332320891684485 3.688882506833454 4.0994286583427275
5294 3.4332832559590303 3.688930806553398 4.099473818706812
5295 3.433334410355695 3.688979096608289 4.099518970043874
5296 3.4333855565233593 3.6890273770022937 4.099564112357436
5297 3.4334366933693814 3.689075647738789 4.099609245651013
5298 3.4334878210985154 3.689123908821358 4.099654369928122
5299 3.433538939910336 3.6891721602535443 4.099699485192276
5300 3.4335900468669363 3.6892204020388517 4.099744591446986
5301 3.433641142347174 3.689268634181337 4.099789688695762
5302 3.4336922269422083 3.689316856684984 4.099834776942113
5303 3.4337433027071635 3.6893650695536646 4.099879856189541
5304 3.4337943681764758 3.68941327279086 4.0999249264415525
5305 3.4338454230031106 3.6894614664003273 4.099969987701647
5306 3.4338964672218744 3.6895096503858875 4.100015039973324
5307 3.4339475008304485 3.6895578247513536 4.1000600832600815
5308 3.4339985243413924 3.6896059895005378 4.100105117565415
5309 3.4340495373491033 3.6896541446371542 4.100150142892818
5310 3.434100541194743 3.689702290164991 4.1001951592457795
5311 3.4341515346178464 3.689750426087585 4.100240166627791
5312 3.4342025174461983 3.689798552408705 4.10028516504234
5313 3.4342534916380054 3.6898466691321543 4.10033015449291
5314 3.4343044559216716 3.6898947762613648 4.1003751349829844
5315 3.4343554108107264 3.689942873800006 4.100420106516045
5316 3.434406355718582 3.6899909617516498 4.100465069095571
5317 3.4344572913716234 3.6900390401199785 4.1005100227250395
5318 3.4345082174117754 3.690087108908534 4.100554967407925
5319 3.4345591322467586 3.690135168120925 4.100599903147701
5320 3.4346100368157186 3.6901832177610596 4.10064482994784
5321 3.434660931962558 3.690231257832666 4.100689747811809
5322 3.434711816445434 3.690279288339313 4.100734656743077
5323 3.434762691411836 3.6903273092848026 4.100779556745108
5324 3.434813557674492 3.690375320672718 4.100824447821365
5325 3.434864410247667 3.690423322506489 4.10086932997531
5326 3.434915251348899 3.6904713147904817 4.100914203210401
5327 3.434966081891865 3.690519297528642 4.100959067530097
5328 3.435016903222329 3.690567270724744 4.10100392293785
5329 3.435067714597849 3.6906152343823084 4.101048769437116
5330 3.435118514747899 3.6906631885049928 4.101093607031347
5331 3.435169306522105 3.6907111330966917 4.101138435723989
5332 3.435220088591413 3.690759068160765 4.1011832555184915
5333 3.435270860687292 3.6908069937008197 4.101228066418299
5334 3.435321620999538 3.690854909720511 4.101272868426855
5335 3.435372370960613 3.690902816223833 4.1013176615476
5336 3.435423112585413 3.69095071321451 4.101362445783974
5337 3.435473844052668 3.6909986006958877 4.1014072211394135
5338 3.435524564372816 3.69104647867165 4.101451987617356
5339 3.435575276127534 3.691094347145666 4.101496745221232
5340 3.4356259789148944 3.6911422061213206 4.101541493954475
5341 3.4356766723167236 3.691190055602071 4.101586233820514
5342 3.4357273552628937 3.6912378955914527 4.101630964822776
5343 3.4357780250477217 3.6912857260931986 4.101675686964686
5344 3.4358286860929055 3.6913335471115487 4.101720400249668
5345 3.4358793381885153 3.6913813586499127 4.101765104681145
5346 3.4359299784621995 3.6914291607117393 4.101809800262534
5347 3.4359806070503587 3.6914769533010117 4.101854486997254
5348 3.4360312255120427 3.691524736421687 4.101899164888722
5349 3.4360818344336628 3.6915725100774295 4.101943833940349
5350 3.436132433342663 3.691620274271792 4.101988494155549
5351 3.436183022622386 3.6916680290084143 4.102033145537729
5352 3.436233603164834 3.6917157742908637 4.102077788090299
5353 3.436284172768479 3.691763510122539 4.102122421816666
5354 3.4363347337975254 3.6918112365072493 4.102167046720231
5355 3.4363852847244205 3.6918589534483606 4.102211662804398
5356 3.4364358260506846 3.691906660949523 4.102256270072566
5357 3.4364863543728696 3.691954359014291 4.1023008685281335
5358 3.4365368728652497 3.6920020476468545 4.102345458174497
5359 3.436587380695349 3.692049726850808 4.1023900390150505
5360 3.436637877539429 3.6920973966299004 4.1024346110531855
5361 3.436688363711534 3.6921450569879397 4.102479174292292
5362 3.43673884009426 3.692192707928674 4.102523728735761
5363 3.436789306305033 3.6922403494556852 4.102568274386977
5364 3.436839764160309 3.6922879815726253 4.102612811249323
5365 3.4368902121995486 3.6923356042828064 4.102657339326184
5366 3.4369406508609646 3.6923832175898115 4.102701858620939
5367 3.4369910802717314 3.692430821497141 4.102746369136969
5368 3.4370414999793555 3.692478416008269 4.102790870877649
5369 3.4370919099820894 3.692526001126754 4.102835363846353
5370 3.4371423093706595 3.6925735768561534 4.102879848046455
5371 3.4371926966068806 3.692621143200192 4.102924323481327
5372 3.4372430724939047 3.6926687001628795 4.1029687901543355
5373 3.4372934380771216 3.6927162477480744 4.10301324806885
5374 3.43734379168864 3.692763785959441 4.103057697228233
5375 3.4373941364433898 3.6928113148009505 4.103102137635851
5376 3.437444471942142 3.692858834275994 4.103146569295063
5377 3.43749479519911 3.6929063443880352 4.10319099220923
5378 3.43754510716892 3.6929538451410924 4.1032354063817085
5379 3.437595407526533 3.6930013365390044 4.103279811815854
5380 3.437645698050313 3.6930488185856696 4.103324208515021
5381 3.437695976473108 3.693096291284654 4.103368596482561
5382 3.437746246156078 3.6931437546399435 4.103412975721823
5383 3.437796506651097 3.693191208654898 4.103457346236156
5384 3.437846757579785 3.693238653332959 4.1035017080289045
5385 3.43789699807352 3.693286088677638 4.103546061103415
5386 3.437947228679718 3.6933335146926067 4.103590405463029
5387 3.4379974486101283 3.693380931381432 4.103634741111085
5388 3.4380476587194044 3.6934283387478275 4.103679068050924
5389 3.4380978603153562 3.6934757367953455 4.103723386285881
5390 3.438148049974106 3.6935231255272956 4.10376769581929
5391 3.438198231197309 3.693570504947621 4.103811996654485
5392 3.4382484005706373 3.6936178750596134 4.1038562887947965
5393 3.4382985588466553 3.6936652358671966 4.103900572243553
5394 3.4383487082778834 3.693712587374154 4.103944847004082
5395 3.4383988486525836 3.6937599295838495 4.103989113079709
5396 3.4384489795322715 3.6938072624996847 4.104033370473757
5397 3.4384991009207773 3.6938545861251417 4.104077619189547
5398 3.438549213415717 3.693901900463701 4.104121859230398
5399 3.4385993171021383 3.69394920551873 4.104166090599629
5400 3.4386494089115383 3.6939965012935803 4.1042103133005545
5401 3.4386994916932103 3.69404378779217 4.104254527336489
5402 3.4387495648407542 3.694091065017887 4.104298732710744
5403 3.4387996272503614 3.6941383329742323 4.10434292942663
5404 3.4388496808222375 3.6941855916649087 4.104387117487454
5405 3.4388997258685774 3.694232841093266 4.104431296896524
5406 3.4389497583877655 3.6942800812625953 4.104475467657144
5407 3.4389997814050686 3.6943273121769264 4.104519629772615
5408 3.4390497921392447 3.694374533839729 4.10456378324624
5409 3.439099791902126 3.694421746254984 4.104607928081316
5410 3.439149781519376 3.694468949426431 4.104652064281141
5411 3.4391997621850687 3.694516143357652 4.104696191849009
5412 3.4392497333999885 3.69456332805201 4.104740310788215
5413 3.4392996949948396 3.6946105035129584 4.104784421102048
5414 3.4393496466378157 3.6946576697439797 4.104828522793799
5415 3.4393995890853457 3.694704826748617 4.104872615866755
5416 3.4394495226718336 3.694751974530272 4.1049167003242015
5417 3.4394994481706496 3.694799113092284 4.104960776169424
5418 3.4395493630343617 3.6948462424378485 4.105004843405703
5419 3.4395992691143586 3.694893362570629 4.105048902036319
5420 3.4396491659161987 3.694940473493946 4.105092952064549
5421 3.4396990531132206 3.6949875752112114 4.105136993493672
5422 3.4397489318154166 3.6950346677258947 4.10518102632696
5423 3.4397988008611597 3.6950817510412604 4.105225050567688
5424 3.439848660265192 3.6951288251607846 4.105269066219126
5425 3.439898509695067 3.695175890087941 4.105313073284542
5426 3.439948350619591 3.695222945826262 4.105357071767205
5427 3.439998183384997 3.6952699923790098 4.105401061670379
5428 3.4400480078220532 3.695317029749379 4.105445042997327
5429 3.440097824239189 3.695364057940596 4.105489015751313
5430 3.440147629654429 3.6954110769558293 4.105532979935594
5431 3.440197420573639 3.6954580867987943 4.10557693555343
5432 3.440247203517367 3.6955050874738498 4.1056208826080764
5433 3.440296977990331 3.695552078984151 4.1056648211027875
5434 3.440346739464951 3.695599061332944 4.105708751040815
5435 3.440396491862576 3.6956460345243074 4.105752672425411
5436 3.4404462347687956 3.6956929985615954 4.1057965852598235
5437 3.440495966284675 3.695739953448239 4.105840489547299
5438 3.440545685614147 3.6957868991880156 4.105884385291083
5439 3.440595395077258 3.695833835784848 4.105928272494419
5440 3.440645095825738 3.695880763242231 4.1059721511605485
5441 3.440694788359036 3.695927681563447 4.106016021292709
5442 3.440744471930662 3.6959745907516854 4.106059882894142
5443 3.4407941447377763 3.696021490810271 4.106103735968081
5444 3.4408438083409405 3.6960683817428586 4.10614758051776
5445 3.4408934624176104 3.696115263552815 4.106191416546413
5446 3.4409431076471324 3.696162136243565 4.106235244057269
5447 3.4409927423343385 3.6962089998184084 4.106279063053558
5448 3.4410423647395465 3.696255854280954 4.106322873538505
5449 3.4410919761517644 3.696302699635128 4.106366675515336
5450 3.4411415780569143 3.69634953588462 4.106410468987274
5451 3.4411911692434956 3.6963963630328456 4.1064542539575415
5452 3.4412407501949156 3.6964431810834397 4.106498030429357
5453 3.4412903229544107 3.6964899900399493 4.106541798405938
5454 3.441339886179411 3.6965367899055437 4.106585557890502
5455 3.441389439290311 3.696583580683638 4.106629308886261
5456 3.4414389839714308 3.696630362377752 4.10667305139643
5457 3.441488519839818 3.6966771349910967 4.106716785424217
5458 3.441538045950138 3.6967238985269497 4.106760510972832
5459 3.441587562284571 3.6967706529887634 4.1068042280454815
5460 3.441637068366651 3.6968173983799892 4.106847936645371
5461 3.4416865653251882 3.696864134704168 4.106891636775703
5462 3.4417360544261664 3.6969108619646294 4.106935328439681
5463 3.4417855350952373 3.6969575801644714 4.106979011640503
5464 3.4418350071675414 3.697004289306897 4.1070226863813675
5465 3.4418844697348914 3.697050989395136 4.107066352665471
5466 3.4419339242280533 3.6970976804325852 4.107110010496006
5467 3.4419833674753684 3.6971443624223777 4.107153659876167
5468 3.4420328021487325 3.697191035368225 4.107197300809145
5469 3.4420822283018606 3.6972376992733493 4.107240933298128
5470 3.4421316454962008 3.6972843541409617 4.107284557346302
5471 3.4421810535446298 3.697330999974352 4.107328172956855
5472 3.442230453058838 3.6973776367768436 4.107371780132969
5473 3.442279844213014 3.6974242645516457 4.1074153788778265
5474 3.44232922488784 3.697470883301936 4.107458969194607
5475 3.442378595574415 3.697517493031277 4.107502551086489
5476 3.4424279576566987 3.6975640937431415 4.10754612455665
5477 3.44247731086536 3.697610685440747 4.107589689608261
5478 3.442526655670452 3.6976572681273594 4.107633246244499
5479 3.4425759909205063 3.697703841806158 4.107676794468534
5480 3.442625313304306 3.6977504064805298 4.107720334283536
5481 3.4426746236469823 3.6977969621544675 4.10776386569267
5482 3.4427239250875243 3.6978435088318085 4.107807388699103
5483 3.442773215486515 3.697890046515819 4.1078509033060016
5484 3.442822497518323 3.697936575210152 4.1078944095165255
5485 3.442871770463568 3.697983094917973 4.107937907333835
5486 3.442921033404984 3.698029605642577 4.107981396761089
5487 3.4429702869721406 3.698076107387425 4.108024877801447
5488 3.4430195291387644 3.6981226001558625 4.108068350458061
5489 3.4430687613355473 3.6981690839516013 4.108111814734086
5490 3.443117985542967 3.6982155587780934 4.108155270632673
5491 3.4431671999098703 3.698262024638428 4.108198718156972
5492 3.443216404775402 3.698308481536029 4.108242157310132
5493 3.443265601187495 3.6983549294742595 4.108285588095298
5494 3.4433147878706953 3.6984013684562886 4.108329010515617
5495 3.443363964834685 3.698447798485518 4.10837242457423
5496 3.4434131318308454 3.6984942195653456 4.108415830274278
5497 3.4434622905123855 3.698540631699213 4.1084592276189005
5498 3.4435114407520695 3.69858703489026 4.108502616611236
5499 3.4435605816142423 3.698633429141649 4.10854599725442
5500 3.443609712498242 3.6986798144567112 4.108589369551586
5501 3.4436588336227323 3.6987261908388858 4.108632733505868
5502 3.4437079446728043 3.69877255829157 4.108676089120394
5503 3.443757046367946 3.698818916818218 4.108719436398295
5504 3.4438061378924263 3.6988652664221524 4.108762775342698
5505 3.443855217752956 3.6989116071068415 4.108806105956727
5506 3.44390428867854 3.6989579388760245 4.1088494282435075
5507 3.443953351593377 3.699004261732944 4.1088927422061605
5508 3.4440024052905773 3.6990505756806726 4.108936047847806
5509 3.4440514478960074 3.6990968807225006 4.108979345171562
5510 3.444100480686237 3.699143176862059 4.109022634180547
5511 3.444149504403969 3.6991894641027443 4.109065914877874
5512 3.444198518248953 3.6992357424478173 4.109109187266657
5513 3.444247521166909 3.6992820119006833 4.109152451350008
5514 3.444296515433443 3.6993282724649377 4.109195707131035
5515 3.444345500937408 3.699374524143761 4.10923895461285
5516 3.4443944761610203 3.699420766940354 4.1092821937985535
5517 3.4444434417869565 3.699467000858189 4.109325424691255
5518 3.4444923976429784 3.699513225900616 4.109368647294055
5519 3.4445413443294184 3.6995594420710143 4.109411861610056
5520 3.4445902803769384 3.6996056493726526 4.109455067642355
5521 3.444639206523805 3.699651847809065 4.109498265394052
5522 3.4446881178486413 3.69969803738365 4.109541454868243
5523 3.4447370193080453 3.6997442181006974 4.10958463606802
5524 3.4447859116244053 3.6997903899635967 4.109627808996478
5525 3.444834792614355 3.699836552975606 4.109670973656708
5526 3.4448836642102174 3.6998827071403775 4.109714130051795
5527 3.4449325250568013 3.6999288524612117 4.109757278184831
5528 3.4449813764903214 3.699974988941654 4.1098004180589
5529 3.4450302197924305 3.700021116585006 4.109843549677085
5530 3.4450790549514605 3.7000672353943376 4.10988667304247
5531 3.4451278799424565 3.700113345372718 4.1099297881581345
5532 3.4451766956104763 3.700159446523582 4.109972895027157
5533 3.4452255028563705 3.7002055388502115 4.110015993652615
5534 3.4452743016794387 3.7002516223557227 4.110059084037585
5535 3.4453230913871087 3.700297697043232 4.110102166185138
5536 3.4453718719230766 3.7003437629159794 4.110145240098348
5537 3.4454206441003206 3.7003898199772136 4.1101883057802855
5538 3.4454694046009147 3.700435868230036 4.110231363234019
5539 3.4455181554835077 3.700481907678145 4.110274412462614
5540 3.4455668969575077 3.7005279383248677 4.110317453469136
5541 3.44561562612948 3.70057396017349 4.11036048625665
5542 3.445664345807144 3.70061997322782 4.110403510828217
5543 3.44571305493073 3.7006659774911586 4.110446527186896
5544 3.44576175448009 3.700711972966995 4.110489535335747
5545 3.4458104453358 3.7007579596586413 4.110532535277827
5546 3.445859126326896 3.7008039375692494 4.110575527016189
5547 3.4459077988278572 3.7008499067021816 4.110618510553888
5548 3.445956462976705 3.700895867060551 4.110661485893974
5549 3.446005118561953 3.7009418186474443 4.110704453039499
5550 3.446053765077853 3.7009877614659854 4.1107474119935095
5551 3.4461024029232 3.7010336955193885 4.1107903627590545
5552 3.446151029371232 3.701079620810795 4.110833305339176
5553 3.44619964358729 3.7011255373438354 4.1108762397369185
5554 3.446248248457448 3.7011714451222897 4.110919165955324
5555 3.4462968441085082 3.701217344149417 4.110962083997432
5556 3.4463454304784404 3.7012632344284526 4.11100499386628
5557 3.4463940078775033 3.7013091159626406 4.111047895564906
5558 3.4464425753489034 3.70135498875517 4.111090789096344
5559 3.4464911331749906 3.7014008528093996 4.111133674463627
5560 3.446539682355511 3.701446708128636 4.111176551669786
5561 3.446588222878651 3.701492554716005 4.111219420717851
5562 3.446636753914981 3.7015383925746344 4.111262281610851
5563 3.446685271869816 3.7015842217077988 4.111305134351812
5564 3.446733780780344 3.701630042119418 4.111347978943759
5565 3.446782279632914 3.7016758538126853 4.111390815389715
5566 3.446830769700958 3.7017216567909745 4.111433643692701
5567 3.446879251523754 3.70176745105743 4.111476463855737
5568 3.446927724443754 3.7018132366150973 4.111519275881841
5569 3.446976188833324 3.701859013467139 4.11156207977403
5570 3.4470246443743537 3.7019047816166513 4.111604875535319
5571 3.447073090960264 3.701950541066785 4.1116476631687195
5572 3.447121528060948 3.7019962918207083 4.111690442677245
5573 3.447169955296489 3.7020420338816846 4.111733214063905
5574 3.4472183738363413 3.702087767253044 4.111775977331706
5575 3.4472667826484664 3.7021334919379054 4.111818732483656
5576 3.4473151836890104 3.7021792079395714 4.11186147952276
5577 3.4473635761935992 3.702224915260994 4.111904218452021
5578 3.4474119593305153 3.702270613905259 4.111946949274439
5579 3.4474603337292944 3.7023163038756026 4.111989671993016
5580 3.4475086991325945 3.702361985175145 4.11203238661075
5581 3.4475570540048897 3.7024076578070524 4.112075093130636
5582 3.4476054001478675 3.7024533217747644 4.11211779155567
5583 3.4476537374827174 3.7024989770813974 4.1121604818888455
5584 3.4477020654168613 3.7025446237300805 4.112203164133154
5585 3.447750384882111 3.702590261724048 4.112245838291586
5586 3.447798693900477 3.702635891066365 4.112288504367129
5587 3.4478469932417144 3.7026815117604515 4.11233116236277
5588 3.4478952845421342 3.702727123809587 4.1123738122814935
5589 3.447943566476761 3.7027727272167565 4.1124164541262855
5590 3.447991838748471 3.702818321985184 4.112459087900125
5591 3.448040102519235 3.7028639081181423 4.112501713605992
5592 3.448088356250715 3.7029094856186964 4.112544331246867
5593 3.448136601658877 3.7029550544901855 4.112586940825727
5594 3.448184838648155 3.703000614735641 4.1126295423455455
5595 3.448233066776045 3.703046166358109 4.112672135809297
5596 3.448281285437525 3.7030917093607156 4.112714721219954
5597 3.4483294942343408 3.7031372437466916 4.112757298580487
5598 3.4483776942906847 3.70318276951934 4.112799867893863
5599 3.448425886664167 3.7032282866817603 4.112842429163051
5600 3.4484740697249667 3.7032737952368624 4.112884982391017
5601 3.44852224349469 3.7033192951878466 4.112927527580722
5602 3.44857040761402 3.7033647865379082 4.112970064735131
5603 3.44861856158898 3.7034102692903046 4.113012593857203
5604 3.4486667076488757 3.7034557434483806 4.113055114949898
5605 3.4487148459727806 3.7035012090150827 4.113097628016173
5606 3.4487629740153505 3.703546665993324 4.113140133058984
5607 3.4488110928463973 3.70359211438647 4.113182630081285
5608 3.4488592036260375 3.7036375541976954 4.113225119086029
5609 3.4489073039420775 3.7036829854299658 4.113267600076165
5610 3.4489553950499774 3.703728408086676 4.113310073054645
5611 3.4490034760512485 3.703773822170996 4.113352538024416
5612 3.4490515474106407 3.703819227686256 4.113394994988423
5613 3.4490996111198915 3.7038646246356985 4.1134374439496115
5614 3.4491476659269154 3.703910013022215 4.113479884910923
5615 3.4491957110618503 3.703955392848915 4.1135223178753
5616 3.44924374577689 3.704000764119046 4.113564742845682
5617 3.449291768941877 3.7040461268359874 4.113607159825008
5618 3.449339783841801 3.7040914810033176 4.113649568816212
5619 3.4493877893187808 3.7041368266240298 4.113691969822232
5620 3.449435786951261 3.704182163701322 4.113734362845998
5621 3.449483776013921 3.70422749223811 4.113776747890443
5622 3.449531754448643 3.7042728122374387 4.113819124958496
5623 3.449579724722729 3.704318123702716 4.113861494053089
5624 3.449627684282569 3.704363426636911 4.113903855177146
5625 3.4496756362319436 3.704408721043446 4.113946208333592
5626 3.4497235782303255 3.7044540069251903 4.113988553525351
5627 3.4497715090838494 3.7044992842854274 4.114030890755346
5628 3.4498194322636295 3.704544553127653 4.114073220026497
5629 3.4498673475274937 3.704589813454743 4.114115541341722
5630 3.4499152536647837 3.7046350652696174 4.114157854703939
5631 3.4499631507030197 3.7046803085754085 4.114200160116065
5632 3.4500110393343157 3.704725543375244 4.114242457581011
5633 3.4500589181951127 3.7047707696721264 4.114284747101692
5634 3.4501067893071626 3.704815987469299 4.114327028681019
5635 3.4501546508558625 3.7048611967696474 4.1143693023219
5636 3.4502025029080703 3.7049063975763756 4.114411568027243
5637 3.4502503452939295 3.704951589892676 4.114453825799955
5638 3.4502981772233157 3.7049967737217697 4.11449607564294
5639 3.4503459993210766 3.7050419490670157 4.1145383175591
5640 3.4503938120544766 3.705087115931663 4.114580551551339
5641 3.4504416162859015 3.705132274318875 4.1146227776225555
5642 3.4504894128951253 3.705177424231662 4.114664995775647
5643 3.4505372018820855 3.7052225656728774 4.114707206013511
5644 3.4505849814462857 3.705267698645373 4.114749408339042
5645 3.450632753105536 3.7053128231523185 4.114791602755135
5646 3.450680513257534 3.705357939196614 4.11483378926468
5647 3.450728263724834 3.7054030467817967 4.11487596787057
5648 3.450776004574434 3.7054481459110784 4.114918138575691
5649 3.450823737556773 3.705493236587661 4.114960301382932
5650 3.450871459637673 3.705538318814432 4.115002456295178
5651 3.450919172415168 3.7055833925948174 4.115044603315314
5652 3.450966875916888 3.7056284579319576 4.115086742446222
5653 3.451014570549232 3.705673514828988 4.115128873690782
5654 3.45106225631173 3.70571856328897 4.115170997051876
5655 3.45110993348101 3.7057636033149652 4.11521311253238
5656 3.4511576028315782 3.705808634909985 4.115255220135169
5657 3.451205261523531 3.705853658076901 4.11529731986312
5658 3.451252912350831 3.7058986728190884 4.115339411719106
5659 3.451300554668253 3.705943679139425 4.115381495705998
5660 3.451348189018833 3.7059886770409047 4.115423571826668
5661 3.451395814955223 3.706033666526421 4.115465640083981
5662 3.451443432782887 3.7060786475989476 4.115507700480807
5663 3.451491042484663 3.7061236202614016 4.115549753020009
5664 3.451538640792247 3.706168584516704 4.115591797704452
5665 3.451586230230902 3.70621354036835 4.115633834536999
5666 3.45163381102117 3.7062584878193894 4.115675863520511
5667 3.451681378986121 3.7063034268728305 4.115717884657846
5668 3.451728938629993 3.706348357532419 4.115759897951861
5669 3.451776490723541 3.706393279801103 4.115801903405415
5670 3.451824029506091 3.7064381936816955 4.11584390102136
5671 3.451871560056876 3.7064830991780227 4.115885890802549
5672 3.451919082063748 3.7065279962930147 4.1159278727518345
5673 3.451966594686808 3.706572885029656 4.115969846872067
5674 3.452014099491492 3.7066177653910777 4.116011813166094
5675 3.452061595955667 3.706662637380133 4.1160537716367624
5676 3.452109082694175 3.706707500999767 4.116095722286918
5677 3.452156560875779 3.706752356253168 4.116137665119404
5678 3.452204029977819 3.706797203143317 4.116179600137063
5679 3.452251490255385 3.706842041673287 4.116221527342736
5680 3.452298942912265 3.706886871846102 4.116263446739262
5681 3.452346387283837 3.7069316936645764 4.116305358329478
5682 3.452393824114267 3.7069765071316385 4.11634726211622
5683 3.4524412523863868 3.7070213122500855 4.116389158102324
5684 3.452488672207927 3.707066109022893 4.1164310462906215
5685 3.452536083715102 3.707110897453015 4.1164729266839455
5686 3.4525834862367897 3.707155677543382 4.116514799285125
5687 3.4526308800114376 3.7072004492970416 4.116556664096988
5688 3.4526782641969014 3.7072452127169964 4.116598521122364
5689 3.4527256411364364 3.707289967806399 4.116640370364075
5690 3.4527730103295364 3.707334714567986 4.116682211824947
5691 3.4528203709908842 3.707379453004583 4.116724045507802
5692 3.452867723626836 3.7074241831191523 4.11676587141546
5693 3.452915066313107 3.7074689049145655 4.116807689550742
5694 3.452962402129427 3.7075136183940316 4.116849499916465
5695 3.453009728917752 3.7075583235602183 4.1168913025154446
5696 3.453057046882744 3.7076030204161694 4.116933097350496
5697 3.45310435663936 3.7076477089648936 4.116974884424432
5698 3.453151658859864 3.70769238920929 4.117016663740067
5699 3.4531989538806362 3.7077370611521383 4.117058435300208
5700 3.4532462387949363 3.7077817247961584 4.117100199107664
5701 3.4532935158025935 3.70782638014458 4.117141955165246
5702 3.4533407842250874 3.707871027200244 4.117183703475755
5703 3.453388042619342 3.7079156659661114 4.117225444041996
5704 3.453435292610278 3.7079602964453935 4.117267176866775
5705 3.453482533547378 3.7080049186410164 4.117308901952889
5706 3.45352976428907 3.7080495325560197 4.11735061930314
5707 3.45357698320809 3.708094138193641 4.117392328920326
5708 3.453624193802106 3.7081387355574025 4.117434030807243
5709 3.453671396065302 3.7081833246502116 4.117475724966687
5710 3.453718589432282 3.7082279054749767 4.117517411401451
5711 3.453765773976988 3.7082724780347043 4.1175590901143275
5712 3.453812948328268 3.7083170423323857 4.117600761108107
5713 3.453860114947676 3.7083615983712517 4.117642424385578
5714 3.453907272783952 3.708406146154102 4.11768407994953
5715 3.453954420871012 3.708450685683918 4.117725727802747
5716 3.454001560248584 3.7084952169638505 4.117767367948015
5717 3.454048690664903 3.7085397399968656 4.117809000388117
5718 3.454095812011025 3.7085842547859738 4.117850625125834
5719 3.454142925287438 3.7086287613342033 4.117892242163947
5720 3.454190030248198 3.7086732596444056 4.117933851505234
5721 3.454237125297079 3.708717749719475 4.117975453152472
5722 3.4542842117781287 3.708762231562583 4.118017047108439
5723 3.454331290835799 3.7088067051766664 4.118058633375907
5724 3.4543783616575348 3.7088511705644596 4.118100211957649
5725 3.4544254222052095 3.7088956277288387 4.118141782856435
5726 3.4544724750147053 3.7089400766730347 4.118183346075038
5727 3.4545195205443355 3.708984517399835 4.118224901616224
5728 3.4545665589318877 3.7090289499119455 4.1182664494827605
5729 3.4546135889402647 3.7090733742120467 4.118307989677413
5730 3.454660611789895 3.709117790303035 4.118349522202944
5731 3.4547076257503826 3.709162198187592 4.118391047062118
5732 3.4547546302196346 3.709206597868701 4.118432564257693
5733 3.4548016259826304 3.7092509893494494 4.118474073792432
5734 3.454848613612606 3.7092953726327855 4.1185155756690905
5735 3.454895590402681 3.7093397477215575 4.118557069890424
5736 3.454942557745801 3.709384114619085 4.118598556459191
5737 3.454989516037406 3.709428473328442 4.118640035378142
5738 3.455036463458278 3.709472823852635 4.118681506650031
5739 3.4550834026187593 3.709517166194983 4.118722970277607
5740 3.4551303328989396 3.7095615003583524 4.11876442626362
5741 3.4551772539713785 3.709605826345715 4.118805874610816
5742 3.4552241674262967 3.7096501441600984 4.1188473153219425
5743 3.4552710707312735 3.7096944538042522 4.118888748399745
5744 3.4553179639431133 3.7097387552813674 4.118930173846965
5745 3.455364846929068 3.7097830485946224 4.118971591666346
5746 3.45541172249253 3.7098273337472185 4.119013001860628
5747 3.455458588605131 3.709871610741868 4.119054404432547
5748 3.455505444461771 3.7099158795816343 4.119095799384844
5749 3.455552292970787 3.7099601402697204 4.119137186720254
5750 3.455599131780787 3.710004392808823 4.1191785664415095
5751 3.455645961184615 3.710048637202045 4.119219938551346
5752 3.455692782815487 3.710092873452439 4.119261303052494
5753 3.4557395961155812 3.710137101562773 4.1193026599476825
5754 3.455786401959533 3.7101813215359076 4.119344009239642
5755 3.455833197429893 3.710225533374555 4.119385350931098
5756 3.455879983700209 3.7102697370819304 4.119426685024777
5757 3.455926762209466 3.7103139326610446 4.119468011523404
5758 3.455973533286108 3.7103581201146576 4.1195093304297
5759 3.456020296250928 3.710402299445472 4.119550641746388
5760 3.456067049479728 3.710446470656306 4.119591945476187
5761 3.456113794838633 3.7104906337502603 4.119633241621815
5762 3.4561605317458928 3.7105347887301097 4.119674530185991
5763 3.4562072603571217 3.7105789355987286 4.119715811171429
5764 3.4562539788740216 3.710623074358965 4.119757084580843
5765 3.4563006897519317 3.7106672050139764 4.1197983504169455
5766 3.4563473933140516 3.710711327566494 4.11983960868245
5767 3.4563940889206637 3.710755442019191 4.119880859380063
5768 3.4564407760355436 3.710799548374852 4.119922102512495
5769 3.4564874545779425 3.710843646636353 4.119963338082452
5770 3.4565341251075425 3.7108877368065833 4.12000456609264
5771 3.4565807876476167 3.710931818888334 4.120045786545763
5772 3.4566274399992327 3.7109758928843903 4.120086999444523
5773 3.456674083535806 3.7110199587979187 4.120128204791621
5774 3.456720717333416 3.711064016631846 4.120169402589759
5775 3.456767342904716 3.711108066389258 4.120210592841631
5776 3.456813959712668 3.7111521080729784 4.120251775549938
5777 3.456860568248264 3.711196141685922 4.120292950717373
5778 3.4569071657150716 3.7112401672309168 4.120334118346631
5779 3.4569537560015138 3.711284184711276 4.120375278440404
5780 3.4570003384433936 3.711328194129637 4.120416431001384
5781 3.4570469128039676 3.7113721954887526 4.12045757603226
5782 3.4570934748741378 3.711416188791414 4.120498713535721
5783 3.4571400290072476 3.71146017404114 4.120539843514452
5784 3.4571865730171996 3.711504151240696 4.12058096597114
5785 3.4572331070886144 3.7115481203932243 4.120622080908469
5786 3.4572796318864505 3.7115920815018337 4.120663188329121
5787 3.4573261486142046 3.711636034569517 4.120704288235777
5788 3.4573726572489445 3.711679979599058 4.120745380631117
5789 3.4574191570904165 3.7117239165932445 4.120786465517821
5790 3.4574656485438964 3.7117678455549825 4.120827542898562
5791 3.4575121291541193 3.711811766487109 4.120868612776018
5792 3.4575586017410633 3.7118556793928823 4.1209096751528635
5793 3.4576050668147635 3.7118995842750735 4.120950730031771
5794 3.4576515222956035 3.7119434811363647 4.1209917774154095
5795 3.4576979703216533 3.711987369979796 4.121032817306451
5796 3.457744410875981 3.712031250808037 4.121073849707564
5797 3.457790843698175 3.71207512362376 4.121114874621415
5798 3.457837269223451 3.7121189884296815 4.121155892050668
5799 3.457883686785443 3.7121628452284408 4.121196901997989
5800 3.457930093902043 3.7122066940227922 4.12123790446604
5801 3.457976492626244 3.7122505348159165 4.121278899457483
5802 3.458022880033988 3.7122943676106397 4.121319886974978
5803 3.458069260354807 3.7123381924102907 4.121360867021182
5804 3.458115628423747 3.7123820092174693 4.121401839598754
5805 3.4581619887501223 3.7124258180356624 4.121442804710348
5806 3.458208340515672 3.7124696188675808 4.121483762358619
5807 3.458254683691469 3.7125134117160736 4.121524712546222
5808 3.458301019154621 3.712557196583996 4.121565655275805
5809 3.458347345145406 3.712600973474049 4.12160659055002
5810 3.458393662285296 3.7126447423892377 4.121647518371516
5811 3.45843997086486 3.7126885033324566 4.121688438742939
5812 3.458486272401152 3.7127322563065523 4.121729351666936
5813 3.4585325658136012 3.712776001314107 4.12177025714615
5814 3.4585788522885412 3.712819738357888 4.121811155183227
5815 3.458625129861191 3.7128634674404593 4.121852045780806
5816 3.458671396705343 3.7129071885647202 4.121892928941529
5817 3.458717653530062 3.7129509017338846 4.121933804668034
5818 3.458763902801818 3.7129946069510416 4.121974672962958
5819 3.458810145056448 3.713038304218857 4.122015533828939
5820 3.458856378996768 3.7130819935399026 4.122056387268611
5821 3.458902605117796 3.7131256749169714 4.122097233284606
5822 3.45894882316377 3.713169348352773 4.122138071879557
5823 3.458995033659081 3.713213013850057 4.122178903056096
5824 3.4590412370119132 3.7132566714114845 4.12221972681685
5825 3.459087432488963 3.713300321039644 4.1222605431644475
5826 3.459133620178019 3.713343962737249 4.122301352101515
5827 3.4591797994851583 3.7133875965069985 4.1223421536306795
5828 3.4592259716403184 3.7134312223516908 4.122382947754561
5829 3.4592721366849575 3.7134748402739133 4.122423734475785
5830 3.4593182917455576 3.713518450276245 4.12246451379697
5831 3.459364438162938 3.7135620523617563 4.122505285720738
5832 3.459410575633986 3.7136056465332876 4.1225460502497056
5833 3.459456705156196 3.71364923279373 4.122586807386489
5834 3.459502827885096 3.713692811145802 4.122627557133705
5835 3.459548940215451 3.7137363815920246 4.122668299493967
5836 3.459595042345247 3.7137799441355335 4.12270903446989
5837 3.459641137023344 3.713823498779432 4.12274976206408
5838 3.459687223730738 3.7138670455263494 4.122790482279151
5839 3.459733300354114 3.7139105843790032 4.122831195117711
5840 3.459779369830674 3.7139541153404734 4.122871900582366
5841 3.4598254312265486 3.7139976384133346 4.122912598675724
5842 3.4598714856462505 3.714041153600321 4.122953289400386
5843 3.4599175315479824 3.7140846609039757 4.122993972758958
5844 3.4599635693819626 3.7141281603271072 4.12303464875404
5845 3.460009599633713 3.714171651872444 4.123075317388235
5846 3.4600556221985608 3.71421513554263 4.1231159786641385
5847 3.460101636065499 3.714258611340328 4.123156632584349
5848 3.4601476411937706 3.7143020792683723 4.123197279151465
5849 3.4601936386773087 3.7143455393296025 4.123237918368079
5850 3.460239627691809 3.714388991526671 4.123278550236786
5851 3.4602856094779497 3.7144324358623693 4.1233191747601765
5852 3.4603315809231616 3.7144758723392766 4.1233597919408425
5853 3.4603775447311635 3.714519300960503 4.123400401781373
5854 3.4604235002000356 3.714562721728695 4.1234410042843574
5855 3.460469444824161 3.7146061346466195 4.12348159945238
5856 3.460515381056673 3.7146495397174686 4.123522187288029
5857 3.460561309641722 3.714692936944016 4.123562767793886
5858 3.4606072296074477 3.714736326328906 4.123603340972535
5859 3.4606531375500107 3.7147797078749494 4.1236439068265565
5860 3.4606990374415707 3.7148230815855356 4.123684465358531
5861 3.4607449270436645 3.714866447463376 4.123725016571037
5862 3.4607908061918344 3.714909805511562 4.123765560466652
5863 3.4608366772895356 3.7149531557332134 4.123806097047952
5864 3.4608825403606716 3.7149964981310375 4.12384662631751
5865 3.4609283928133716 3.715039832707738 4.123887148277902
5866 3.4609742376799355 3.715083159466458 4.123927662931698
5867 3.4610200744798845 3.7151264784098244 4.123968170281469
5868 3.4610659045867846 3.7151697895405436 4.124008670329784
5869 3.4611117262702056 3.715213092861088 4.12404916307921
5870 3.4611575405342556 3.715256388374223 4.1240896485323155
5871 3.4612033422366215 3.7152996760825436 4.124130126691664
5872 3.4612491335312616 3.715342955989518 4.124170597559821
5873 3.4612949159448267 3.715386228098247 4.124211061139347
5874 3.4613406909930027 3.7154294924115714 4.124251517432804
5875 3.4613864594990025 3.7154727489320716 4.124291966442752
5876 3.4614322196011305 3.7155159976621874 4.12433240817175
5877 3.4614779718051736 3.7155592386046763 4.124372842622354
5878 3.4615237165348876 3.7156024717622054 4.12441326979712
5879 3.4615694517862203 3.7156456971373713 4.124453689698603
5880 3.4616151779413804 3.7156889147331107 4.124494102329355
5881 3.4616608972999794 3.715732124552293 4.12453450769193
5882 3.4617066082748034 3.715775326597396 4.124574905788877
5883 3.4617523118545854 3.7158185208711676 4.1246152966227445
5884 3.4617980055805413 3.7158617073761846 4.124655680196081
5885 3.4618436895820364 3.715904886115443 4.124696056511435
5886 3.4618893654600043 3.715948057091914 4.1247364255713475
5887 3.4619350308248125 3.7159912203082976 4.124776787378366
5888 3.4619806893796925 3.716034375767697 4.12481714193503
5889 3.4620263406839107 3.7160775234725865 4.124857489243883
5890 3.4620719843966405 3.7161206634255133 4.124897829307465
5891 3.4621176208425686 3.716163795629084 4.124938162128313
5892 3.4621632478483404 3.716206920085846 4.124978487708965
5893 3.4622088665454713 3.716250036798717 4.125018806051957
5894 3.4622544775297013 3.7162931457704214 4.125059117159822
5895 3.462300078331676 3.7163362470035803 4.125099421035096
5896 3.46234567129782 3.7163793405012346 4.125139717680309
5897 3.462391255626756 3.716422426266025 4.125180007097992
5898 3.462436832799228 3.7164655043007273 4.125220289290674
5899 3.462482402904572 3.7165085746078654 4.125260564260883
5900 3.462527963017272 3.7165516371899474 4.125300832011148
5901 3.462573515196672 3.7165946920499766 4.125341092543991
5902 3.462619059590918 3.716637739190606 4.125381345861938
5903 3.462664594831163 3.7166807786144624 4.12542159196751
5904 3.462710122009835 3.7167238103244036 4.125461830863231
5905 3.4627556414817953 3.716766834323102 4.125502062551619
5906 3.462801154115909 3.7168098506131684 4.125542287035194
5907 3.462846659635529 3.7168528591970658 4.125582504316473
5908 3.462892156280961 3.7168958600773028 4.125622714397972
5909 3.462937644336134 3.716938853256686 4.125662917282206
5910 3.462983124995264 3.716981838737972 4.125703112971689
5911 3.463028597614855 3.7170248165237156 4.125743301468932
5912 3.4630740635611668 3.7170677866165773 4.1257834827764475
5913 3.4631195223976907 3.717110749018989 4.125823656896745
5914 3.4631649736522148 3.717153703733452 4.125863823832331
5915 3.463210417248595 3.7171966507625496 4.125903983585715
5916 3.463255852282411 3.717239590108875 4.125944136159402
5917 3.463301279458211 3.717282521775174 4.125984281555895
5918 3.463346698214451 3.7173254457640734 4.126024419777699
5919 3.46339210748619 3.7173683620782927 4.126064550827316
5920 3.46343750842795 3.717411270720731 4.1261046747072445
5921 3.4634829000455176 3.717454171694091 4.126144791419986
5922 3.4635282838195756 3.717497065001243 4.126184900968037
5923 3.4635736595849647 3.7175399506448064 4.126225003353895
5924 3.4636190252274486 3.7175828286274264 4.126265098580054
5925 3.4636643830102987 3.717625698952106 4.126305186649011
5926 3.463709731428999 3.7176685616214633 4.126345267563256
5927 3.4637550725996706 3.7177114166383705 4.126385341325281
5928 3.4638004068196144 3.7177542640053414 4.126425407937578
5929 3.4638457337518807 3.71779710372484 4.126465467402634
5930 3.463891052347751 3.7178399357993843 4.126505519722937
5931 3.4639363626552138 3.7178827602316695 4.126545564900975
5932 3.4639816635358858 3.7179255770243818 4.1265856029392305
5933 3.464026955179802 3.7179683861803983 4.126625633840189
5934 3.464072239070708 3.7180111877025626 4.126665657606332
5935 3.464117514734553 3.718053981593468 4.126705674240142
5936 3.4641627820710172 3.7180967678557866 4.1267456837440974
5937 3.4642080423986754 3.718139546492206 4.126785686120679
5938 3.4642532932186376 3.718182317505191 4.126825681372362
5939 3.4642985323098867 3.7182250808976276 4.1268656695016235
5940 3.4643437626656066 3.718267836672773 4.126905650510938
5941 3.4643889854684917 3.71831058483338 4.126945624402779
5942 3.464434200778798 3.7183533253820027 4.12698559117962
5943 3.4644794076821617 3.718396058321182 4.127025550843931
5944 3.4645246072015055 3.7184387836536126 4.127065503398182
5945 3.4645697937672653 3.718481501381818 4.127105448844841
5946 3.464614972426625 3.718524211509255 4.127145387186374
5947 3.4646601413605342 3.7185669140385325 4.127185318425249
5948 3.4647053021036984 3.718609608972563 4.12722524256393
5949 3.4647504550969845 3.718652296314 4.127265159604879
5950 3.4647956013705343 3.7186949760654233 4.127305069550561
5951 3.4648407399257213 3.7187376482292374 4.127344972403434
5952 3.4648858698824574 3.718780312808015 4.12738486816596
5953 3.4649309919496645 3.7188229698044744 4.127424756840595
5954 3.4649761050027923 3.7188656192212144 4.127464638429797
5955 3.465021210143897 3.7189082610610225 4.127504512936022
5956 3.465066306402905 3.7189508953264996 4.127544380361723
5957 3.465111395585218 3.718993522020409 4.127584240709355
5958 3.465156474683086 3.719036141145209 4.12762409398137
5959 3.465201546288707 3.7190787527038633 4.127663940180217
5960 3.4652466105996673 3.7191213566988988 4.127703779308347
5961 3.46529166665722 3.719163953132808 4.127743611368207
5962 3.4653367146289584 3.7192065420082443 4.127783436362246
5963 3.4653817542353353 3.7192491233278315 4.127823254292907
5964 3.465426785154919 3.71929169709424 4.127863065162636
5965 3.4654718092552743 3.7193342633101922 4.127902868973876
5966 3.4655168251951984 3.7193768219780976 4.127942665729067
5967 3.4655618314239724 3.719419373100589 4.127982455430653
5968 3.4656068300186447 3.7194619166805585 4.12802223808107
5969 3.465651821618781 3.7195044527205487 4.128062013682759
5970 3.4656968047508907 3.7195469812229947 4.128101782238154
5971 3.465741780514248 3.719589502190578 4.1281415437496936
5972 3.4657867486590077 3.7196320156257943 4.12818129821981
5973 3.4658317091860695 3.7196745215311804 4.128221045650937
5974 3.4658766615168575 3.7197170199092726 4.128260786045507
5975 3.4659216055684325 3.719759510762703 4.12830051940595
5976 3.4659665397219843 3.719801994094116 4.1283402457346945
5977 3.466011466452138 3.7198444699064273 4.12837996503417
5978 3.4660563863457163 3.7198869382021367 4.128419677306804
5979 3.4661012980645993 3.719929398983645 4.128459382555019
5980 3.4661462014779594 3.7199718522535763 4.128499080781243
5981 3.466191097710915 3.720014298014575 4.1285387719878965
5982 3.466235984736639 3.7200567362690986 4.128578456177403
5983 3.466280863985463 3.7200991670199395 4.128618133352182
5984 3.466325735063319 3.720141590269653 4.128657803514654
5985 3.466370597240784 3.7201840060208573 4.128697466667237
5986 3.466415451380348 3.720226414276292 4.128737122812347
5987 3.466460297482808 3.7202688150385534 4.128776771952401
5988 3.466505135776508 3.720311208310235 4.128816414089813
5989 3.466549967334358 3.720353594093891 4.128856049226994
5990 3.466594790618168 3.7203959723918976 4.128895677366359
5991 3.466639606089974 3.720438343206885 4.128935298510318
5992 3.46668441362483 3.720480706541406 4.12897491266128
5993 3.466729211329795 3.7205230623980343 4.129014519821654
5994 3.466774001638651 3.7205654107796575 4.129054119993846
5995 3.466818784762256 3.720607751688757 4.129093713180262
5996 3.466863559244688 3.720650085127777 4.129133299383307
5997 3.466908325428399 3.7206924110994053 4.1291728786053845
5998 3.466953082378441 3.7207347296062707 4.129212450848896
5999 3.466997830095245 3.720777040651157 4.129252016116244
6000 3.467042571123245 3.720819344236847 4.129291574409825
6001 3.4670873049896467 3.7208616403656993 4.12933112573204
6002 3.4671320313234566 3.7209039290401495 4.129370670085287
6003 3.4671767492912666 3.7209462102626945 4.12941020747196
6004 3.4672214587497145 3.7209884840359697 4.129449737894454
6005 3.4672661608344346 3.721030750362633 4.129489261355162
6006 3.4673108566155646 3.7210730092451523 4.129528777856478
6007 3.4673555437157617 3.7211152606858167 4.129568287400793
6008 3.46740022197345 3.72115750468731 4.129607789990495
6009 3.4674448931859088 3.7211997412523425 4.129647285627975
6010 3.4674895573843787 3.7212419703833235 4.129686774315617
6011 3.4675342106749345 3.7212841920826576 4.129726256055812
6012 3.4675788573440425 3.7213264063533957 4.129765730850942
6013 3.4676234963588053 3.7213686131978747 4.129805198703391
6014 3.467668128075047 3.721410812618603 4.129844659615541
6015 3.4677127520126874 3.7214530046180285 4.1298841135897755
6016 3.4677573684734875 3.721495189198678 4.129923560628472
6017 3.4678019772118156 3.721537366363027 4.129963000734012
6018 3.4678465776870375 3.7215795361135924 4.130002433908772
6019 3.4678911679437876 3.721621698452979 4.130041860155128
6020 3.4679357494270278 3.7216638533841153 4.130081279475456
6021 3.4679803227876707 3.7217060009096894 4.130120691872129
6022 3.4680248884902745 3.7217481410322804 4.130160097347522
6023 3.4680694460781125 3.7217902737543898 4.130199495904004
6024 3.4681139970640804 3.721832399078593 4.130238887543948
6025 3.4681585409012805 3.7218745170072145 4.130278272269721
6026 3.4682030773800006 3.721916627542668 4.130317650083693
6027 3.4682476055189704 3.7219587306874007 4.13035702098823
6028 3.4682921273323504 3.722000826444024 4.130396384985697
6029 3.4683366409526295 3.7220429148148124 4.130435742078459
6030 3.4683811470379395 3.7220849958023496 4.13047509226888
6031 3.4684256447751785 3.72212706940911 4.130514435559321
6032 3.4684701356249064 3.722169135637701 4.130553771952143
6033 3.4685146186533116 3.7222111944904883 4.130593101449705
6034 3.4685590923227196 3.722253245969991 4.130632424054367
6035 3.4686035584742947 3.722295290078981 4.130671739768484
6036 3.4686480155699586 3.7223373268199262 4.1307110485944145
6037 3.4686924631937535 3.7223793561955474 4.1307503505345124
6038 3.4687369021371173 3.7224213782086335 4.13078964559113
6039 3.4687813341762412 3.7224633928618416 4.1308289337666215
6040 3.4688257574944013 3.7225054001575337 4.130868215063337
6041 3.4688701724185282 3.7225474000983723 4.130907489483628
6042 3.46891458067142 3.722589392686963 4.130946757029842
6043 3.468958981094222 3.7226313779256284 4.130986017704327
6044 3.46900337476983 3.72267335581688 4.131025271509429
6045 3.46904775945693 3.722715326363049 4.131064518447494
6046 3.469092136480238 3.7227572895668386 4.131103758520866
6047 3.469136506034341 3.7227992454307293 4.131142991731888
6048 3.4691808680780527 3.7228411939571715 4.131182218082901
6049 3.46922522263066 3.72288313514862 4.131221437576246
6050 3.46926957040721 3.7229250690075255 4.131260650214263
6051 3.469313910731378 3.7229669955362197 4.1312998559992895
6052 3.469358243023338 3.723008914737146 4.131339054933662
6053 3.469402567453551 3.723050826612842 4.1313782470197165
6054 3.4694468850098548 3.723092731165817 4.131417432259788
6055 3.46949119540903 3.723134628398417 4.13145661065621
6056 3.469535498579678 3.723176518313031 4.131495782211314
6057 3.469579794020321 3.7232184009120624 4.131534946927432
6058 3.469624082828547 3.7232602761979945 4.131574104806893
6059 3.4696683635092382 3.7233021441731298 4.1316132558520255
6060 3.469712636287578 3.723344004840016 4.131652400065159
6061 3.469756898758391 3.7233858582011634 4.131691537448617
6062 3.469801153540711 3.7234277042594774 4.131730668004726
6063 3.469845401314711 3.723469543017432 4.131769791735811
6064 3.469889640304983 3.7235113744773862 4.131808908644194
6065 3.469933872768468 3.723553198641992 4.131848018732196
6066 3.469978097827104 3.7235950155135296 4.131887122002138
6067 3.47002231489968 3.7236368250944207 4.131926218456339
6068 3.4700665248670877 3.723678627387184 4.131965308097118
6069 3.4701107266807156 3.723720422394191 4.13200439092679
6070 3.4701549186905054 3.723762210117986 4.132043466947673
6071 3.4701991032767303 3.7238039905613842 4.1320825361620805
6072 3.4702432808656583 3.7238457637268074 4.132121598572326
6073 3.470287451561901 3.7238875296166065 4.132160654180721
6074 3.470331611181881 3.7239292882331148 4.132199702989578
6075 3.470375761141106 3.723971039579353 4.132238745001207
6076 3.470419901822866 3.7240127836581083 4.132277780217915
6077 3.470464035227125 3.7240545204721034 4.132316808642011
6078 3.470508158887507 3.724096250023732 4.132355830275801
6079 3.4705522755035707 3.724137972315791 4.132394845121591
6080 3.4705963850158907 3.724179687350634 4.132433853181683
6081 3.4706404864832687 3.7242213951306233 4.132472854458383
6082 3.4706845794384407 3.7242630956582747 4.13251184895399
6083 3.4707286661026004 3.7243047889361796 4.132550836670807
6084 3.4707727454431003 3.724346474966565 4.13258981761113
6085 3.4708168169683504 3.7243881537518253 4.132628791777261
6086 3.4708608806551426 3.7244298252944357 4.132667759171496
6087 3.4709049370402636 3.724471489596874 4.13270671979613
6088 3.4709489830079674 3.724513146661529 4.132745673653459
6089 3.4709930213412163 3.7245547964913013 4.132784620745776
6090 3.4710370527598364 3.7245964390886326 4.132823561075373
6091 3.4710810761932565 3.7246380744558456 4.132862494644542
6092 3.4711250922944163 3.724679702595439 4.132901421455573
6093 3.4711690985543133 3.7247213235098022 4.132940341510756
6094 3.4712130976547995 3.724762937201737 4.132979254812378
6095 3.4712570890791743 3.724804543673602 4.133018161362726
6096 3.4713010733529024 3.724846142927842 4.1330570611640844
6097 3.4713450487397215 3.7248877349668144 4.13309595421874
6098 3.4713890142281794 3.7249293197931594 4.1331348405289745
6099 3.4714329736489353 3.724970897409684 4.133173720097069
6100 3.471476926424235 3.725012467818564 4.133212592925307
6101 3.471520872177376 3.725054031022071 4.133251459015969
6102 3.471564810989122 3.7250955870225373 4.133290318371329
6103 3.471608742201816 3.7251371358222802 4.133329170993669
6104 3.471652666066976 3.7251786774237257 4.133368016885263
6105 3.471696582067016 3.725220211829256 4.133406856048388
6106 3.47174049052062 3.7252617390413385 4.133445688485317
6107 3.4717843918077014 3.725303259062387 4.133484514198322
6108 3.471828285062329 3.7253447718947523 4.133523333189678
6109 3.4718721711347804 3.7253862775409265 4.133562145461653
6110 3.4719160475946804 3.725427776003262 4.133600951016517
6111 3.4719599151942955 3.7254692672845073 4.133639749856539
6112 3.4720037757130795 3.7255107513872874 4.133678541983986
6113 3.4720476283394506 3.7255522283139357 4.133717327401125
6114 3.4720914733191526 3.725593698066917 4.13375610611022
6115 3.4721353108369026 3.7256351606486553 4.133794878113535
6116 3.4721791414016585 3.7256766160615435 4.1338336434133325
6117 3.4722229647947076 3.725718064307891 4.133872402011875
6118 3.4722667805463936 3.7257595053900414 4.133911153911422
6119 3.4723105891475154 3.7258009393104143 4.133949899114233
6120 3.4723543907892354 3.7258423660713493 4.133988637622567
6121 3.472398185124163 3.725883785675154 4.13402736943868
6122 3.4724419728577254 3.72592519812419 4.1340660945648295
6123 3.4724857529812554 3.7259666034207055 4.134104813003269
6124 3.4725295214787115 3.7260080015671107 4.134143524756252
6125 3.4725732828152114 3.726049392566472 4.134182229826031
6126 3.4726170376476913 3.726090776421125 4.134220928214859
6127 3.4726607864250933 3.7261321531332983 4.134259619924985
6128 3.4727045271208694 3.7261735227051456 4.134298304958659
6129 3.4727482607719815 3.726214885139151 4.134336983318127
6130 3.4727919879500213 3.7262562404376283 4.1343756550056385
6131 3.472835707363039 3.7262975886027974 4.134414320023438
6132 3.472879419122683 3.7263389296370883 4.13445297837377
6133 3.472923123469451 3.7263802635429126 4.1344916300588785
6134 3.472966820472209 3.7264215903226408 4.134530275081007
6135 3.4730105106661187 3.7264629099786317 4.134568913442394
6136 3.4730541942245825 3.726504222513157 4.134607545145283
6137 3.4730978664728593 3.726545527928458 4.1346461701919095
6138 3.4731415322662396 3.7265868262275386 4.134684788584515
6139 3.4731851919011114 3.726628117412609 4.134723400325334
6140 3.4732288429048714 3.726669401485831 4.134762005416603
6141 3.4732724858987734 3.726710678449769 4.1348006038605565
6142 3.4733161216149333 3.726751948306885 4.134839195659428
6143 3.4733597484453442 3.7267932110595217 4.134877780815449
6144 3.473403367201952 3.726834466710281 4.134916359330853
6145 3.4734469785250424 3.726875715261633 4.134954931207868
6146 3.4734905827663525 3.7269169567159435 4.134993496448724
6147 3.4735341797675936 3.7269581910755187 4.135032055055648
6148 3.473577768890858 3.7269994183426913 4.135070607030868
6149 3.4736213508138136 3.7270406385198953 4.135109152376609
6150 3.4736649263743637 3.727081851609456 4.135147691095096
6151 3.473708494780806 3.7271230576135594 4.135186223188551
6152 3.473752056994374 3.7271642565345204 4.135224748659199
6153 3.473795608660581 3.727205448374498 4.135263267509259
6154 3.473839151915289 3.7272466331363563 4.135301779740953
6155 3.473882688575344 3.7272878108226126 4.135340285356499
6156 3.473926218623992 3.7273289814354875 4.135378784358113
6157 3.473969740868486 3.727370144977205 4.135417276748016
6158 3.474013255618052 3.7274113014501804 4.135455762528419
6159 3.47405676397658 3.7274524508567786 4.135494241701541
6160 3.4741002651450597 3.7274935931991844 4.135532714269592
6161 3.4741437588539408 3.727534728479713 4.135571180234788
6162 3.4741872456654126 3.72757585670072 4.135609639599337
6163 3.4742307248970157 3.7276169778644714 4.135648092365451
6164 3.474274197419288 3.7276580919733417 4.135686538535339
6165 3.474317663677808 3.7276991990295643 4.135724978111208
6166 3.474361122595372 3.7277402990352986 4.135763411095265
6167 3.47440457345194 3.727781391992879 4.135801837489717
6168 3.474448017278836 3.7278224779047546 4.135840257296769
6169 3.4744914536951867 3.727863556773209 4.135878670518623
6170 3.4745348813574166 3.727904628600584 4.135917077157482
6171 3.4745783003529707 3.7279456933894406 4.135955477215548
6172 3.474621712429607 3.727986751142323 4.13599387069502
6173 3.474665117274153 3.7280278018614923 4.1360322575980994
6174 3.4747085143016307 3.7280688455492594 4.136070637926983
6175 3.4747519039456556 3.728109882208029 4.136109011683868
6176 3.4747952868747434 3.7281509118401366 4.136147378870951
6177 3.4748386640665876 3.728191934447806 4.136185739490426
6178 3.4748820346397795 3.728232950033103 4.136224093544487
6179 3.4749253976630534 3.728273958598236 4.136262441035327
6180 3.4749687521985133 3.7283149601455636 4.136300781965137
6181 3.4750120988592412 3.7283559546775935 4.136339116336107
6182 3.475055437139677 3.728396942196736 4.13637744415043
6183 3.4750987691432442 3.72843792270548 4.136415765410289
6184 3.4751420928991323 3.7284788962059756 4.1364540801178755
6185 3.4751854086436222 3.7285198627006886 4.136492388275375
6186 3.4752287177637085 3.728560822192048 4.13653068988497
6187 3.4752720185783073 3.7286017746822564 4.136568984948847
6188 3.4753153131616394 3.7286427201737875 4.136607273469188
6189 3.4753586002097383 3.7286836586687797 4.136645555448176
6190 3.4754018806835485 3.7287245901695814 4.13668383088799
6191 3.4754451522508694 3.7287655146783836 4.136722099790811
6192 3.4754884157177175 3.728806432197755 4.1367603621588165
6193 3.4755316706519013 3.728847342730132 4.136798617994185
6194 3.4755749182872093 3.728888246278021 4.136836867299093
6195 3.4756181584331793 3.7289291428437283 4.136875110075715
6196 3.4756613915870154 3.72897003242959 4.136913346326225
6197 3.4757046140198105 3.7290109150378603 4.136951576052798
6198 3.4757478276534304 3.729051790671395 4.136989799257605
6199 3.4757910345284553 3.7290926593327405 4.137028015942817
6200 3.4758342351550553 3.729133521024111 4.137066226110604
6201 3.4758774293181323 3.729174375747638 4.137104429763136
6202 3.475920617236626 3.7292152235054883 4.137142626902579
6203 3.475963797411354 3.729256064299791 4.137180817531101
6204 3.476006971047354 3.7292968981329184 4.137219001650867
6205 3.476050137470134 3.7293377250070456 4.137257179264043
6206 3.4760932971902236 3.7293785449244568 4.13729535037279
6207 3.476136445870736 3.729419357887353 4.137333514979274
6208 3.476179587752144 3.7294601638986338 4.137371673085655
6209 3.4762227186451518 3.7295009629605125 4.137409824694091
6210 3.4762658390283616 3.72954175507588 4.137447969806743
6211 3.4763089519581745 3.729582540247546 4.137486108425771
6212 3.4763520568584503 3.729623318477829 4.13752424055333
6213 3.476395153718156 3.729664089769139 4.137562366191577
6214 3.476438243439714 3.729704854123887 4.137600485342666
6215 3.476481324676154 3.7297456115443386 4.137638598008752
6216 3.476524399094618 3.729786362032974 4.137676704191987
6217 3.47656746540998 3.729827105592005 4.137714803894523
6218 3.476610524879658 3.7298678422238503 4.137752897118514
6219 3.476653577231805 3.729908571930724 4.137790983866104
6220 3.4766966222690847 3.729949294714886 4.137829064139446
6221 3.476739660061572 3.7299900105786232 4.137867137940685
6222 3.476782690797594 3.7300307195242133 4.137905205271969
6223 3.476825714404206 3.7300714215539026 4.137943266135444
6224 3.476868731941198 3.730112116669948 4.137981320533253
6225 3.476911743198973 3.730152804874435 4.13801936846754
6226 3.476954745321785 3.730193486169483 4.138057409940448
6227 3.4769977399234997 3.7302341605576697 4.138095444954116
6228 3.4770407272236916 3.7302748280413107 4.1381334735106865
6229 3.4770837066011278 3.730315488622688 4.138171495612299
6230 3.4771266795524776 3.7303561423041813 4.138209511261088
6231 3.4771696458865335 3.7303967890879295 4.138247520459195
6232 3.4772126038664615 3.7304374289761015 4.1382855232087525
6233 3.4772555552201414 3.730478061971145 4.138323519511898
6234 3.477298497480805 3.730518688075228 4.138361509370764
6235 3.477341433137325 3.730559307290915 4.138399492787483
6236 3.477384360632609 3.73059991962037 4.13843746976419
6237 3.477427282207151 3.7306405250660064 4.138475440303011
6238 3.477470197675943 3.7306811236298767 4.138513404406078
6239 3.477513106610569 3.730721715314063 4.13855136207552
6240 3.4775560066979287 3.730762300120715 4.138589313313464
6241 3.4775989000112357 3.730802878052353 4.138627258122036
6242 3.4776417857034456 3.7308434491111644 4.1386651965033625
6243 3.4776846657239737 3.730884013299471 4.138703128459568
6244 3.4777275389761018 3.730924570619281 4.138741053992775
6245 3.4777704059800416 3.7309651210727792 4.138778973105107
6246 3.4778132654574097 3.7310056646620655 4.1388168857986845
6247 3.4778561166914397 3.731046201389444 4.1388547920756285
6248 3.4778989615641915 3.731086731257332 4.138892691938057
6249 3.4779418002464055 3.731127254267846 4.13893058538809
6250 3.4779846301526556 3.7311677704230743 4.138968472427843
6251 3.4780274531907454 3.7312082797255175 4.139006353059433
6252 3.4780702677807813 3.7312487821773708 4.139044227284976
6253 3.47811307608766 3.731289277781081 4.139082095106583
6254 3.478155877044002 3.731329766538748 4.13911995652637
6255 3.478198669212872 3.7313702484526425 4.139157811546448
6256 3.478241454322184 3.7314107235252627 4.1391956601689275
6257 3.478284231647939 3.731451191758831 4.1392335023959195
6258 3.478327002055325 3.731491653155684 4.139271338229531
6259 3.478369762917425 3.7315321077180204 4.139309167671873
6260 3.478412516351145 3.731572555448457 4.139346990725049
6261 3.478455263785698 3.731612996349271 4.139384807391167
6262 3.478498002593208 3.731653430422512 4.13942261767233
6263 3.478540733395039 3.7316938576706487 4.139460421570643
6264 3.478583456487127 3.731734278096048 4.1394982190882095
6265 3.478626169289917 3.73177469170103 4.139536010227127
6266 3.478668874210357 3.731815098488326 4.139573794989502
6267 3.478711571983261 3.7318554984602823 4.13961157337743
6268 3.478754261845745 3.7318958916191267 4.1396493453930105
6269 3.478796945830536 3.731936277967208 4.139687111038342
6270 3.478839621444396 3.7319766575065505 4.13972487031552
6271 3.4788822905512413 3.7320170302395748 4.139762623226641
6272 3.478924953861833 3.732057396168404 4.1398003697737975
6273 3.478967611685804 3.7320977552950474 4.139838109959086
6274 3.479010262733066 3.7321381076214637 4.139875843784596
6275 3.479052905995291 3.7321784531498166 4.13991357125242
6276 3.479095540790023 3.7322187918824308 4.139951292364649
6277 3.479138169146146 3.7322591238217377 4.139989007123372
6278 3.479180789634338 3.7322994489698464 4.140026715530676
6279 3.4792234016094707 3.7323397673290906 4.1400644175886505
6280 3.479266005719791 3.7323800789019077 4.14010211329938
6281 3.4793086019355077 3.732420383690631 4.140139802664952
6282 3.47935119126335 3.7324606816975976 4.140177485687448
6283 3.479393774666547 3.7325009729249827 4.1402151623689525
6284 3.479436351927399 3.732541257374809 4.140252832711549
6285 3.479478921602529 3.732581535049132 4.1402904967173155
6286 3.479521483643365 3.7326218059502376 4.140328154388335
6287 3.479564038718032 3.732662070080417 4.140365805726686
6288 3.479606588010592 3.732702327441855 4.140403450734447
6289 3.47964912889454 3.7327425780365484 4.140441089413694
6290 3.4796916636231603 3.73278282186691 4.140478721766505
6291 3.4797341909718904 3.732823058934993 4.140516347794953
6292 3.4797767108041024 3.7328632892430464 4.140553967501113
6293 3.4798192220454482 3.7329035127933388 4.140591580887058
6294 3.479861726056848 3.7329437295883086 4.14062918795486
6295 3.479904223136018 3.732983939630179 4.140666788706591
6296 3.479946713303794 3.7330241429211233 4.14070438314432
6297 3.4799891971540506 3.733064339463311 4.140741971270117
6298 3.4800316744496125 3.733104529258818 4.140779553086049
6299 3.4800741441910135 3.7331447123097563 4.1408171285941835
6300 3.4801166065312135 3.733184888618396 4.140854697796587
6301 3.4801590627826315 3.733225058186981 4.140892260695323
6302 3.4802015123046934 3.733265221017548 4.1409298172924585
6303 3.4802439548410056 3.733305377112235 4.140967367590053
6304 3.4802863913769415 3.733345526473217 4.141004911590171
6305 3.4803288220471713 3.733385669102515 4.141042449294873
6306 3.4803712460846734 3.733425805002127 4.141079980706218
6307 3.4804136638384016 3.7334659341741725 4.141117505826266
6308 3.4804560751023734 3.7335060566207137 4.141155024657075
6309 3.4804984798282366 3.7335461723438463 4.141192537200702
6310 3.4805408764027366 3.7335862813456715 4.141230043459202
6311 3.4805832661527805 3.733626383628547 4.1412675434346315
6312 3.4806256499009485 3.733666479194618 4.141305037129044
6313 3.4806680274475075 3.7337065680459003 4.141342524544492
6314 3.4807103980938257 3.7337466501844396 4.141380005683028
6315 3.4807527619808356 3.7337867256123918 4.141417480546703
6316 3.4807951193758595 3.73382679433189 4.141454949137566
6317 3.4808374672741427 3.7338668563450246 4.141492411457668
6318 3.4808798087726927 3.7339069116543597 4.141529867509056
6319 3.4809221442780967 3.73394696026197 4.141567317293776
6320 3.480964472174737 3.7339870021698642 4.141604760813877
6321 3.481006792527616 3.7340270373803066 4.141642198071401
6322 3.4810491056609716 3.73406706589555 4.141679629068393
6323 3.4810914111847 3.734107087717795 4.141717053806897
6324 3.4811337097329997 3.7341471028493043 4.141754472288953
6325 3.48117600188345 3.734187111292239 4.141791884516605
6326 3.48121828644895 3.734227113048667 4.141829290491891
6327 3.481260564203209 3.734267108120845 4.141866690216851
6328 3.481302834306665 3.7343070965109066 4.141904083693523
6329 3.481345096210494 3.734347078221116 4.141941470923943
6330 3.481387351530474 3.734387053253824 4.141978851910149
6331 3.481429596077624 3.7344270216111264 4.1420162266541745
6332 3.481471833854588 3.734466983295779 4.142053595158055
6333 3.481514062792562 3.734506938309904 4.142090957423823
6334 3.481556285686276 3.7345468866559512 4.142128313453511
6335 3.4815985008212658 3.734586828335927 4.14216566324915
6336 3.4816407088645938 3.7346267633521095 4.142203006812769
6337 3.4816829091148476 3.7346666917066687 4.1422403441464
6338 3.4817251024230957 3.7347066134018863 4.14227767525207
6339 3.4817672884364006 3.7347465284399073 4.142315000131806
6340 3.4818094661359607 3.7347864368229335 4.142352318787634
6341 3.4818516367979355 3.734826338553326 4.14238963122158
6342 3.4818937980334157 3.734866233633243 4.142426937435668
6343 3.481935953319638 3.7349061220652207 4.1424642374319225
6344 3.481978101783502 3.7349460038512436 4.142501531212364
6345 3.482020242399217 3.7349858789934363 4.142538818779015
6346 3.482062376526605 3.7350257474940816 4.142576100133896
6347 3.482104504992985 3.7350656093552486 4.1426133752790255
6348 3.4821466271469848 3.7351054645788757 4.142650644216423
6349 3.4821887418734496 3.735145313167003 4.1426879069481055
6350 3.4822308486726494 3.735185155121845 4.142725163476091
6351 3.4822729493309805 3.7352249904456953 4.142762413802393
6352 3.4823150410050765 3.7352648191405646 4.142799657929027
6353 3.4823571248017964 3.7353046412089106 4.142836895858006
6354 3.4823992010025044 3.735344456653017 4.1428741275913445
6355 3.4824412703271945 3.7353842654751217 4.142911353131051
6356 3.4824833334135747 3.735424067677348 4.14294857247914
6357 3.482525390708946 3.7354638632617196 4.142985785637618
6358 3.482567441611752 3.7355036522301877 4.143022992608497
6359 3.482609485183128 3.735543434584799 4.143060193393781
6360 3.482651522404488 3.735583210327746 4.143097387995479
6361 3.482693551147182 3.7356229794610676 4.143134576415598
6362 3.48273557243711 3.735662741987135 4.14317175865614
6363 3.48277758732611 3.735702497908158 4.1432089347191114
6364 3.482819593283586 3.7357422472261814 4.143246104606513
6365 3.4828615917176857 3.7357819899436455 4.143283268320348
6366 3.482903581796392 3.7358217260627695 4.143320425862618
6367 3.482945563769686 3.735861455585903 4.1433575772353235
6368 3.482987539014806 3.7359011785153546 4.143394722440461
6369 3.483029508196313 3.735940894853216 4.143431861480031
6370 3.483071471189203 3.735980604601474 4.14346899435603
6371 3.483113427078411 3.7360203077621352 4.143506121070453
6372 3.483155374578867 3.7360600043373484 4.143543241625298
6373 3.483197314782027 3.736099694329464 4.143580356022556
6374 3.4832392488690993 3.7361393777406593 4.143617464264223
6375 3.483281174827974 3.7361790545729265 4.14365456635229
6376 3.483323095013158 3.7362187248285728 4.14369166228875
6377 3.48336500960571 3.736258388509535 4.1437287520755905
6378 3.48340691797677 3.7362980456177213 4.143765835714803
6379 3.4834488182341423 3.7363376961551378 4.143802913208377
6380 3.4834907120958225 3.7363773401240863 4.143839984558298
6381 3.4835325986261205 3.7364169775265985 4.143877049766553
6382 3.4835744778972644 3.7364566083648523 4.14391410883513
6383 3.4836163505815203 3.7364962326410147 4.143951161766011
6384 3.4836582157107845 3.736535850357145 4.14398820856118
6385 3.4837000748896543 3.736575461515454 4.144025249222621
6386 3.48374192870811 3.7366150661179014 4.144062283752317
6387 3.483783776485398 3.7366546641663527 4.144099312152245
6388 3.4838256172338222 3.73669425566278 4.144136334424389
6389 3.483867451032187 3.7367338406093094 4.144173350570725
6390 3.4839092789497874 3.7367734190080535 4.144210360593234
6391 3.4839511008165664 3.736812990860958 4.14424736449389
6392 3.4839929146918065 3.7368525561699935 4.144284362274671
6393 3.4840347203535975 3.7368921149374335 4.144321353937552
6394 3.4840765161029137 3.736931667165587 4.144358339484507
6395 3.4841183049786286 3.7369712128570263 4.14439531891751
6396 3.4841600882173727 3.7370107520138487 4.144432292238532
6397 3.4842018647470407 3.7370502846379567 4.144469259449546
6398 3.484243633527017 3.737089810731421 4.144506220552522
6399 3.484285394104907 3.7371293302964737 4.144543175549429
6400 3.484327147640907 3.7371688433354158 4.144580124442235
6401 3.484368894802882 3.737208349850368 4.144617067232909
6402 3.48441063439603 3.7372478498433455 4.144654003923418
6403 3.484452368208789 3.7372873433165488 4.144690934515727
6404 3.484494095385585 3.737326830271899 4.144727859011801
6405 3.48453581312973 3.73736631071145 4.144764777413603
6406 3.48457752442144 3.7374057846376925 4.1448016897230975
6407 3.484619226642611 3.7374452520526495 4.144838595942245
6408 3.484660921947875 3.737484712958754 4.144875496073007
6409 3.4847026091601947 3.7375241673581003 4.144912390117345
6410 3.484744288185275 3.7375636152529665 4.144949278077217
6411 3.4847859602430318 3.7376030566456446 4.1449861599545805
6412 3.4848276255985677 3.737642491538236 4.145023035751395
6413 3.4848692834525528 3.737681919932799 4.145059905469615
6414 3.4849109349358987 3.7377213418315174 4.145096769111196
6415 3.4849525787423485 3.7377607572363964 4.145133626678093
6416 3.4849942150792126 3.737800166149646 4.14517047817226
6417 3.4850358439164704 3.737839568573441 4.14520732359565
6418 3.4850774667900826 3.7378789645099624 4.145244162950213
6419 3.4851190827910896 3.73791835396115 4.145280996237901
6420 3.48516069248671 3.737957736929084 4.145317823460664
6421 3.4852022938503437 3.7379971134157572 4.14535464462045
6422 3.48524388807187 3.738036483423477 4.145391459719207
6423 3.485285472353041 3.738075846954363 4.1454282687588835
6424 3.4853270501641287 3.738115204010972 4.145465071741424
6425 3.485368620235379 3.7381545545953196 4.145501868668775
6426 3.485410182851537 3.738193898709617 4.145538659542879
6427 3.485451739454344 3.738233236356031 4.145575444365682
6428 3.485493289827792 3.7382725675365043 4.145612223139124
6429 3.48553483313859 3.738311892253012 4.145648995865147
6430 3.48557637078427 3.738351210507657 4.145685762545693
6431 3.485617902426648 3.7383905223023266 4.1457225231827
6432 3.485659426987704 3.7384298276389574 4.145759277778107
6433 3.485700942083018 3.738469126519656 4.145796026333852
6434 3.485742450287674 3.7385084189468962 4.145832768851872
6435 3.485783951237164 3.7385477049227522 4.145869505334104
6436 3.485825446555536 3.7385869844493547 4.145906235782481
6437 3.485866936142481 3.73862625752858 4.145942960198937
6438 3.485908418977011 3.7386655241623203 4.145979678585407
6439 3.4859498948361 3.7387047843526258 4.146016390943823
6440 3.48599136490698 3.7387440381015797 4.1460530972761145
6441 3.4860328274789882 3.738783285411082 4.146089797584213
6442 3.4860742808664344 3.738822526283297 4.146126491870049
6443 3.4861157259664886 3.7388617607206482 4.1461631801355505
6444 3.4861571646820044 3.738900988725421 4.146199862382644
6445 3.4861985957457846 3.7389402102996057 4.146236538613257
6446 3.4862400203201847 3.738979425445386 4.1462732088293155
6447 3.4862814377693905 3.739018634164766 4.146309873032744
6448 3.4863228475733585 3.7390578364598483 4.1463465312254675
6449 3.4863642496374387 3.7390970323328148 4.146383183409408
6450 3.4864056457180888 3.739136221785861 4.146419829586488
6451 3.486447035701796 3.7391754048209105 4.146456469758629
6452 3.4864884191588477 3.7392145814399025 4.14649310392775
6453 3.4865297957754886 3.739253751644844 4.1465297320957735
6454 3.4865711650054747 3.739292915437788 4.146566354264614
6455 3.4866125281290747 3.7393320728208734 4.146602970436192
6456 3.4866538849745545 3.739371223796039 4.146639580612423
6457 3.4866952346081765 3.739410368365249 4.146676184795224
6458 3.4867365781171245 3.739449506530613 4.1467127829865085
6459 3.4867779141863413 3.739488638294071 4.1467493751881905
6460 3.4868192423464213 3.739527763657766 4.146785961402183
6461 3.486860564033737 3.7395668826239135 4.146822541630399
6462 3.486901879535095 3.7396059951945047 4.146859115874749
6463 3.486943189046954 3.739645101371487 4.146895684137144
6464 3.4869844902513703 3.739684201156776 4.146932246419493
6465 3.4870257845079102 3.739723294552647 4.146968802723704
6466 3.4870670706162383 3.739762381561161 4.147005353051686
6467 3.4871083500398674 3.7398014621845674 4.147041897405345
6468 3.4871496235573836 3.739840536424887 4.147078435786586
6469 3.4871908908609437 3.739879604284019 4.1471149681973145
6470 3.487232149915074 3.7399186657639114 4.147151494639434
6471 3.487273402863624 3.739957720866825 4.147188015114849
6472 3.487314650472904 3.739996769594688 4.14722452962546
6473 3.487355890512582 3.7400358119493116 4.14726103817317
6474 3.487397123548062 3.7400748479328487 4.147297540759878
6475 3.487438350391062 3.740113877547366 4.147334037387484
6476 3.487479571290266 3.7401529007948033 4.147370528057887
6477 3.4875207857301893 3.7401919176770617 4.147407012772983
6478 3.487561993687437 3.740230928196121 4.147443491534671
6479 3.4876031930329323 3.7402699323539643 4.147479964344845
6480 3.487644387002052 3.7403089301529024 4.147516431205401
6481 3.487685574735683 3.7403479215947466 4.147552892118234
6482 3.487726755730825 3.7403869066814397 4.147589347085235
6483 3.487767929387002 3.740425885415002 4.147625796108298
6484 3.487809097055146 3.7404648577975457 4.147662239189313
6485 3.487850257330691 3.7405038238309727 4.147698676330172
6486 3.4878914105142407 3.7405427835174025 4.147735107532765
6487 3.4879325577044415 3.740581736858908 4.147771532798978
6488 3.4879736983460097 3.74062068385739 4.147807952130702
6489 3.488014832233812 3.7406596245148367 4.147844365529822
6490 3.4880559599284418 3.7406985588332646 4.147880772998224
6491 3.488097080880794 3.740737486814606 4.1479171745377945
6492 3.488138194177958 3.7407764084608757 4.147953570150416
6493 3.488179300490896 3.740815323774228 4.1479899598379735
6494 3.488220399581722 3.740854232756714 4.148026343602349
6495 3.4882614917320423 3.740893135410422 4.148062721445424
6496 3.48830257736001 3.7409320317373926 4.148099093369078
6497 3.488343657364753 3.740970921739606 4.148135459375192
6498 3.488384729591755 3.7410098054189 4.148171819465646
6499 3.488425791391583 3.7410486827774454 4.148208173642317
6500 3.488466847354583 3.7410875538178185 4.14824452190708
6501 3.488507895929777 3.74112641854189 4.148280864261816
6502 3.488548937815165 3.741165276951767 4.148317200708397
6503 3.48858997184271 3.7412041290494504 4.148353531248698
6504 3.488630998905606 3.7412429748371188 4.1483898558845915
6505 3.488672018889186 3.741281814316813 4.148426174617953
6506 3.488713031938972 3.7413206474905913 4.1484624874506535
6507 3.488754038844748 3.7413594743604888 4.148498794384562
6508 3.488795038964904 3.741398294928418 4.148535095421551
6509 3.4888360321587286 3.74143710919639 4.148571390563489
6510 3.488877017979479 3.7414759171664373 4.148607679812243
6511 3.488917997197763 3.7415147188406594 4.1486439631696825
6512 3.488958969171443 3.741553514221038 4.148680240637672
6513 3.488999935407377 3.7415923033096514 4.14871651221808
6514 3.489040895263499 3.7416310861083466 4.148752777912768
6515 3.489081847452464 3.7416698626190685 4.148789037723602
6516 3.489122793364412 3.74170863284396 4.148825291652445
6517 3.489163731307584 3.741747396784948 4.148861539701158
6518 3.489204663376402 3.7417861544442204 4.148897781871604
6519 3.489245589795301 3.7418249058236417 4.148934018165641
6520 3.489286507776581 3.7418636509250423 4.148970248585131
6521 3.489327417791761 3.7419023897506785 4.149006473131932
6522 3.489368320919125 3.7419411223027343 4.149042691807901
6523 3.4894092170894067 3.7419798485832287 4.149078904614896
6524 3.4894501066377988 3.742018568594189 4.149115111554773
6525 3.489490990082349 3.7420572823375915 4.149151312629385
6526 3.4895318680327088 3.7420959898153314 4.1491875078405895
6527 3.489572739878264 3.7421346910292117 4.149223697190238
6528 3.48961360517132 3.7421733859811273 4.149259880680183
6529 3.489654464332336 3.7422120746730405 4.149296058312277
6530 3.489695316998366 3.74225075710685 4.149332230088371
6531 3.489736163883914 3.7422894332845082 4.149368396010314
6532 3.489777004952634 3.7423281032078584 4.149404556079956
6533 3.489817837672559 3.7423667668787486 4.149440710299145
6534 3.489858663979817 3.7424054242994136 4.149476858669727
6535 3.489899484014302 3.742444075471792 4.149513001193551
6536 3.48994029625583 3.7424827203977995 4.1495491378724605
6537 3.489981100654346 3.742521359079584 4.149585268708302
6538 3.49002189553835 3.7425599915193 4.149621393702918
6539 3.490062683106665 3.7425986177193584 4.149657512858152
6540 3.490103465029385 3.7426372376818318 4.1496936261758455
6541 3.490144240243234 3.7426758514085368 4.149729733657841
6542 3.4901850093984543 3.742714458901453 4.1497658353059785
6543 3.4902257726352333 3.7427530601624595 4.149801931122098
6544 3.4902665303359535 3.742791655193413 4.149838021108036
6545 3.4903072819734184 3.7428302439961114 4.149874105265633
6546 3.4903480274391363 3.7428688265724324 4.149910183596725
6547 3.4903887663168582 3.7429074029242706 4.149946256103148
6548 3.490429498975906 3.742945973053583 4.149982322786737
6549 3.490470223952053 3.742984536962269 4.1500183836493285
6550 3.490510942190803 3.7430230946524525 4.150054438692753
6551 3.49055165427779 3.743061646126111 4.1500904879188445
6552 3.490592360654774 3.743100191385132 4.150126531329436
6553 3.490633059869902 3.743138730431336 4.150162568926357
6554 3.49067375121126 3.743177263266764 4.150198600711437
6555 3.49071443630019 3.7432157898935654 4.1502346266865064
6556 3.4907551128251777 3.7432543103136404 4.150270646853394
6557 3.490795783594671 3.743292824529243 4.150306661213927
6558 3.4908364479688947 3.743331332542196 4.150342669769932
6559 3.490877106658939 3.7433698343544215 4.150378672523234
6560 3.4909177595430987 3.7434083299677305 4.1504146694756585
6561 3.4909584070376187 3.743446819383954 4.150450660629031
6562 3.490999046546977 3.7434853026048573 4.150486645985173
6563 3.4910396783621858 3.7435237796326017 4.150522625545908
6564 3.4910803038640177 3.743562250469303 4.150558599313056
6565 3.4911209239218075 3.743600715116866 4.15059456728844
6566 3.4911615379082415 3.743639173577063 4.150630529473879
6567 3.4912021458524203 3.743677625851761 4.1506664858711915
6568 3.4912427483548765 3.7437160719428224 4.150702436482196
6569 3.4912833451887235 3.743754511852017 4.1507383813087095
6570 3.4913239359167334 3.743792945581148 4.150774320352549
6571 3.4913645206008765 3.7438313731320862 4.150810253615529
6572 3.4914050996383246 3.7438697945066917 4.150846181099467
6573 3.4914456731109285 3.743908209706763 4.150882102806174
6574 3.4914862383592205 3.743946618734086 4.150918018737465
6575 3.4915267970159953 3.7439850215908512 4.1509539288951505
6576 3.491567348465803 3.7440234182789993 4.150989833281044
6577 3.491607893776627 3.7440618088005646 4.151025731896954
6578 3.491648433674883 3.744100193157418 4.151061624744692
6579 3.4916889676438894 3.7441385713513196 4.151097511826066
6580 3.4917294948903694 3.744176943384107 4.151133393142883
6581 3.4917700165423393 3.744215309257738 4.151169268696952
6582 3.491810531003383 3.744253668973999 4.151205138490079
6583 3.4918510399678593 3.7442920225349186 4.151241002524069
6584 3.491891542912091 3.7443303699422654 4.151276860800726
6585 3.491932039259486 3.7443687111978896 4.151312713321856
6586 3.491972526668142 3.744407046303727 4.151348560089259
6587 3.4920130074718623 3.7444453752620683 4.151384401104739
6588 3.492053481884178 3.7444836980748497 4.151420236370098
6589 3.49209394946641 3.744522014743974 4.1514560658871345
6590 3.49213441165124 3.7445603252714097 4.15149188965765
6591 3.4921748686856238 3.744598629658909 4.151527707683441
6592 3.4922153190433836 3.744636927908184 4.151563519966309
6593 3.4922557629118285 3.744675220021179 4.151599326508046
6594 3.4922961999376465 3.7447135059998096 4.1516351273104535
6595 3.4923366312776216 3.744751785846043 4.151670922375324
6596 3.4923770558991936 3.744790059561671 4.151706711704453
6597 3.4924174742206744 3.7448283271486424 4.151742495299634
6598 3.4924578864098446 3.744866588608841 4.15177827316266
6599 3.4924982928127344 3.744904843944124 4.151814045295322
6600 3.492538691670134 3.744943093156297 4.151849811699413
6601 3.4925790840934714 3.7449813362474313 4.151885572376723
6602 3.4926194703034095 3.7450195732194285 4.151921327329042
6603 3.4926598490482457 3.745057804074157 4.151957076558157
6604 3.492700221756934 3.7450960288136734 4.151992820065858
6605 3.492740586701889 3.7451342474398177 4.152028557853931
6606 3.492780945067989 3.7451724599546914 4.152064289924162
6607 3.492821294928755 3.7452106663602143 4.152100016278338
6608 3.4928616392004987 3.7452488666585992 4.1521357369182414
6609 3.4929019778400265 3.7452870608516164 4.152171451845659
6610 3.4929423099646564 3.7453252489410414 4.15220716106237
6611 3.4929826363771124 3.745363430928784 4.152242864570161
6612 3.4930229557580326 3.7454016068166305 4.1522785623708085
6613 3.4930632680637665 3.745439776606567 4.152314254466097
6614 3.4931035743750267 3.745477940300585 4.152349940857803
6615 3.4931438724258266 3.7455160979005133 4.152385621547708
6616 3.4931841639253705 3.745554249408521 4.152421296537589
6617 3.4932244491676014 3.7455923948265206 4.152456965829223
6618 3.4932647288502956 3.745630534156377 4.152492629424386
6619 3.4933050016130376 3.7456686673998503 4.152528287324854
6620 3.4933452667634177 3.7457067945589055 4.152563939532402
6621 3.4933855264756066 3.745744915635612 4.152599586048804
6622 3.4934257801104125 3.745783030631709 4.152635226875832
6623 3.4934660278297387 3.7458211395490335 4.15267086201526
6624 3.4935062662848426 3.7458592423893955 4.152706491468857
6625 3.4935464973128427 3.745897339155112 4.1527421152383965
6626 3.4935867219433185 3.74593542984822 4.152777733325646
6627 3.4936269396224655 3.7459735144706023 4.152813345732375
6628 3.4936671494847134 3.7460115930242233 4.152848952460352
6629 3.4937073520959663 3.746049665511179 4.1528845535113454
6630 3.4937475479361964 3.746087731933477 4.15292014888712
6631 3.4937877371275206 3.7461257922930544 4.152955738589442
6632 3.4938279203359364 3.7461638465918274 4.1529913226200765
6633 3.493868098214479 3.7462018948316125 4.153026900980788
6634 3.493908269393111 3.746239937014127 4.153062473673339
6635 3.493948434790251 3.746277973141293 4.153098040699493
6636 3.493988592484527 3.746316003214895 4.1531336020610095
6637 3.494028744715099 3.7463540272370066 4.153169157759652
6638 3.4940688897990833 3.7463920452093618 4.153204707797178
6639 3.4941090285291834 3.7464300571339493 4.153240252175348
6640 3.4941491618578233 3.7464680630126366 4.153275790895921
6641 3.4941892895956075 3.746506062847148 4.153311323960653
6642 3.4942294114667094 3.746544056639235 4.153346851371303
6643 3.4942695274542572 3.746582044390691 4.153382373129624
6644 3.4943096378204213 3.7466200261033116 4.153417889237374
6645 3.4943497430135513 3.746658001778851 4.153453399696305
6646 3.4943898426049294 3.7466959714189962 4.153488904508172
6647 3.4944299356870614 3.7467339350254987 4.153524403674727
6648 3.4944700213852853 3.7467718926002447 4.153559897197723
6649 3.494510101929629 3.7468098441452526 4.153595385078909
6650 3.4945501764189792 3.746847789662205 4.153630867320037
6651 3.494590245634519 3.7468857291529183 4.153666343922856
6652 3.494630307617163 3.746923662619092 4.153701814889114
6653 3.494670363167938 3.7469615900627176 4.153737280220561
6654 3.494710411225114 3.7469995114856687 4.153772739918941
6655 3.494750452869394 3.747037426889976 4.153808193986002
6656 3.494790488676114 3.7470753362775073 4.15384364242349
6657 3.4948305183820887 3.7471132396500435 4.153879085233148
6658 3.4948705415775407 3.747151137009405 4.153914522416722
6659 3.494910557939076 3.747189028357472 4.153949953975952
6660 3.494950567729236 3.747226913696174 4.153985379912583
6661 3.494990571370547 3.7472647930274006 4.154020800228356
6662 3.495030568239793 3.747302666352976 4.154056214925011
6663 3.495070557260395 3.747340533674818 4.154091624004287
6664 3.495110540980507 3.747378394995007 4.154127027467924
6665 3.495150518103727 3.747416250315237 4.15416242531766
6666 3.4951904889595746 3.7474540996373986 4.154197817555233
6667 3.4952304525709885 3.747491942963333 4.154233204182379
6668 3.4952704112811324 3.747529780295025 4.154268585200834
6669 3.4953103604451146 3.7475676116341097 4.154303960612333
6670 3.4953503020592747 3.7476054369829157 4.154339330418611
6671 3.4953902384944286 3.747643256343474 4.1543746946214
6672 3.4954301685462688 3.7476810697174585 4.154410053222433
6673 3.4954700929651357 3.7477188771067227 4.154445406223443
6674 3.4955100111735837 3.747756678513008 4.15448075362616
6675 3.495549923047809 3.7477944739381415 4.154516095432314
6676 3.4955898259804807 3.7478322633839674 4.154551431643635
6677 3.4956297229651025 3.7478700468527215 4.154586762261852
6678 3.4956696143119688 3.74790782434619 4.1546220872886925
6679 3.495709499583466 3.7479455958661116 4.1546574067258835
6680 3.495749374808066 3.7479833614142897 4.154692720575151
6681 3.495789241758119 3.748021120993123 4.154728028838221
6682 3.495829100743415 3.7480588746047436 4.154763331516818
6683 3.495868954613425 3.7480966222512357 4.154798628612666
6684 3.495908802462493 3.7481343639342577 4.154833920127489
6685 3.495948642809648 3.748172099655603 4.154869206063007
6686 3.495988477389222 3.7482098294172856 4.154904486420944
6687 3.4960283035897772 3.748247553221059 4.1549397612030186
6688 3.496068123018833 3.7482852710690673 4.154975030410952
6689 3.4961079345086983 3.7483229829632134 4.1550102940464635
6690 3.496147740744598 3.7483606889055747 4.155045552111271
6691 3.496187540077197 3.748398388897826 4.155080804607092
6692 3.496227333446225 3.7484360829418883 4.155116051535644
6693 3.496267121276474 3.7484737710395417 4.155151292898642
6694 3.4963069031561784 3.748511453192502 4.1551865286978025
6695 3.496346679048308 3.748549129402546 4.155221758934839
6696 3.496386446378036 3.748586799671456 4.155256983611465
6697 3.496426208094407 3.7486244640013986 4.155292202729394
6698 3.496465964281045 3.748662122394098 4.155327416290338
6699 3.496505713869385 3.748699774851266 4.155362624296007
6700 3.4965454570633847 3.748737421374774 4.155397826748114
6701 3.4965851936851386 3.7487750619664624 4.155433023648367
6702 3.4966249248501486 3.7488126966281965 4.155468214998476
6703 3.4966646508901666 3.748850325361676 4.155503400800148
6704 3.496704371399655 3.7488879481685493 4.155538581055091
6705 3.4967440853828546 3.7489255650505253 4.155573755765012
6706 3.496783793888895 3.7489631760094615 4.155608924931616
6707 3.496823496391229 3.7490007810470583 4.155644088556608
6708 3.496863193322321 3.7490383801650924 4.155679246641694
6709 3.496902883913919 3.7490759733652776 4.155714399188575
6710 3.496942568833369 3.749113560649441 4.1557495461989555
6711 3.496982247721534 3.749151142019309 4.155784687674537
6712 3.497021921219206 3.7491887174766623 4.15581982361702
6713 3.4970615875776367 3.7492262870231845 4.155854954028106
6714 3.497101246860079 3.74926385066082 4.155890078909494
6715 3.4971408999893336 3.749301408391502 4.155925198262882
6716 3.4971805477005695 3.749338960217027 4.15596031208997
6717 3.4972201898359234 3.749376506139081 4.155995420392454
6718 3.4972598262912076 3.7494140461593735 4.1560305231720305
6719 3.4972994572443867 3.749451580279628 4.156065620430396
6720 3.4973390824904667 3.749489108501541 4.156100712169245
6721 3.497378701958784 3.7495266308268405 4.156135798390271
6722 3.497418314281298 3.749564147257263 4.156170879095168
6723 3.497457919481021 3.749601657794748 4.156205954285628
6724 3.497497519658693 3.7496391624412326 4.156241023963345
6725 3.497537113418993 3.749676661198339 4.156276088130007
6726 3.4975767000654834 3.7497141540678975 4.156311146787307
6727 3.4976162791234073 3.749751641051841 4.156346199936933
6728 3.4976558514566713 3.7497891221521717 4.156381247580574
6729 3.4976954172095653 3.7498265973707654 4.15641628971992
6730 3.4977349754429152 3.7498640667094723 4.156451326356655
6731 3.4977745285355133 3.749901530170285 4.156486357492467
6732 3.4978140763561774 3.749938987754839 4.156521383129042
6733 3.4978536191170515 3.7499764394647914 4.156556403268064
6734 3.4978931565522613 3.7500138853017657 4.156591417911218
6735 3.4979326873047465 3.750051325267425 4.156626427060188
6736 3.4979722107039146 3.7500887593636336 4.156661430716656
6737 3.498011729137475 3.750126187592354 4.156696428882303
6738 3.4980512396644428 3.750163609955194 4.156731421558811
6739 3.498090742651376 3.7502010264541985 4.156766408747861
6740 3.498130239246836 3.7502384370913555 4.15680139045113
6741 3.498169728746123 3.750275841868484 4.1568363666703
6742 3.4982092127095368 3.7503132407875053 4.156871337407047
6743 3.498248687445277 3.75035063385011 4.156906302663049
6744 3.498288156610861 3.7503880210585336 4.1569412624399815
6745 3.4983276189753107 3.750425402414472 4.156976216739523
6746 3.4983670734015466 3.7504627779198003 4.157011165563346
6747 3.4984065225303045 3.7505001475765622 4.157046108913125
6748 3.4984459644081083 3.75053751138641 4.157081046790534
6749 3.4984854006710835 3.750574869351286 4.157115979197246
6750 3.4985248309243335 3.750612221472886 4.157150906134932
6751 3.4985642540031745 3.7506495677529674 4.1571858276052644
6752 3.4986036706869825 3.7506869081934577 4.157220743609912
6753 3.4986430826266184 3.750724242796169 4.157255654150546
6754 3.4986824891232864 3.750761571562668 4.157290559228835
6755 3.4987218908694113 3.750798894494625 4.157325458846447
6756 3.4987612851662155 3.7508362115936076 4.15736035300505
6757 3.4988006743003894 3.750873522861581 4.1573952417063085
6758 3.4988400572617375 3.750910828300172 4.157430124951891
6759 3.4988794348172334 3.7509481279111574 4.157465002743462
6760 3.4989188063686734 3.750985421696199 4.157499875082684
6761 3.4989581723655445 3.751022709657046 4.157534741971223
6762 3.4989975315670345 3.7510599917953824 4.157569603410741
6763 3.4990368849094686 3.7510972681130736 4.1576044594029
6764 3.4990762315844766 3.751134538611847 4.157639309949361
6765 3.4991155712839417 3.7511718032935484 4.157674155051786
6766 3.4991549054655375 3.7512090621600684 4.157708994711832
6767 3.4991942338958366 3.751246315213083 4.157743828931162
6768 3.499233555150141 3.7512835624543 4.1577786577114315
6769 3.49927287106578 3.7513208038856396 4.157813481054299
6770 3.49931217952045 3.7513580395087476 4.157848298961421
6771 3.499351480896178 3.751395269325585 4.1578831114344545
6772 3.499390775541302 3.7514324933380543 4.157917918475054
6773 3.4994300637501317 3.7514697115480065 4.157952720084875
6774 3.4994693453090595 3.7515069239572485 4.15798751626557
6775 3.4995086206073593 3.7515441305676185 4.1580223070187925
6776 3.4995478904478152 3.7515813313808968 4.158057092346196
6777 3.499587154156182 3.751618526398744 4.1580918722494316
6778 3.499626412413518 3.75165571562292 4.158126646730149
6779 3.4996656652504003 3.751692899055085 4.1581614157899995
6780 3.4997049127787805 3.751730076696891 4.158196179430632
6781 3.4997441551174426 3.7517672485499762 4.158230937653695
6782 3.4997833909610048 3.7518044146159597 4.158265690460837
6783 3.4998226211672856 3.751841574896652 4.158300437853705
6784 3.4998618453462296 3.751878729393737 4.158335179833945
6785 3.4999010627412197 3.7519158781089565 4.158369916403203
6786 3.4999402735317737 3.751953021044162 4.158404647563123
6787 3.4999794790648546 3.751990158201178 4.158439373315351
6788 3.5000186776741504 3.752027289581631 4.158474093661527
6789 3.5000578706254624 3.7520644151873923 4.158508808603298
6790 3.5000970586351623 3.7521015350201457 4.158543518142304
6791 3.5001362408512193 3.752138649081469 4.158578222280186
6792 3.5001754162446352 3.752175757373065 4.158612921018584
6793 3.5002145847437722 3.752212859896788 4.158647614359138
6794 3.500253746045966 3.7522499566545027 4.158682302303488
6795 3.500292900167786 3.7522870476481156 4.15871698485327
6796 3.500332047377262 3.752324132879533 4.158751662010125
6797 3.5003711894854628 3.752361212350619 4.158786333775685
6798 3.5004103258569788 3.7523982860629723 4.15882100015159
6799 3.5004494571479308 3.7524353540182833 4.158855661139476
6800 3.5004885814171307 3.7524724162181466 4.1588903167409725
6801 3.5005277005038917 3.752509472664441 4.158924966957717
6802 3.500566814541038 3.7525465233587743 4.158959611791342
6803 3.500605921566129 3.7525835683027347 4.15899425124348
6804 3.500645020507185 3.752620607498198 4.159028885315762
6805 3.5006841142930947 3.752657640947197 4.159063514009819
6806 3.5007232030567748 3.7526946686513343 4.159098137327282
6807 3.5007622841199098 3.7527316906121917 4.159132755269779
6808 3.5008013587516458 3.752768706831744 4.159167367838939
6809 3.5008404261789896 3.752805717311779 4.159201975036391
6810 3.5008794883594194 3.752842722054198 4.15923657686376
6811 3.5009185448810496 3.7528797210606144 4.159271173322675
6812 3.5009575954476175 3.7529167143327005 4.15930576441476
6813 3.5009966404780974 3.752953701872173 4.159340350141641
6814 3.5010356801259035 3.752990683680685 4.159374930504941
6815 3.5010747133927835 3.7530276597598684 4.159409505506285
6816 3.5011137400093597 3.7530646301115 4.159444075147295
6817 3.5011527594539076 3.753101594737395 4.159478639429593
6818 3.5011917731680597 3.7531385536394466 4.159513198354801
6819 3.501230781066628 3.7531755068193338 4.1595477519245385
6820 3.501269782812048 3.7532124542787493 4.159582300140426
6821 3.501308778066609 3.7532493960194335 4.159616843004082
6822 3.5013477678841407 3.7532863320431766 4.1596513805171265
6823 3.5013867520498607 3.7533232623516137 4.1596859126811765
6824 3.501425731529445 3.753360186946411 4.159720439497848
6825 3.5014647050572196 3.7533971058290923 4.159754960968757
6826 3.5015036735376257 3.7534340190013666 4.159789477095522
6827 3.5015426367353926 3.75347092646481 4.159823987879755
6828 3.5015815942239645 3.753507828221032 4.15985849332307
6829 3.5016205454058746 3.7535447242717055 4.159892993427083
6830 3.5016594899770848 3.7535816146185885 4.159927488193404
6831 3.501698429320682 3.753618499263485 4.159961977623644
6832 3.501737363085034 3.7536553782079944 4.159996461719417
6833 3.501776289838742 3.7536922514537676 4.160030940482333
6834 3.5018152113617598 3.753729119002665 4.160065413914
6835 3.50185412680335 3.753765980856285 4.160099882016029
6836 3.501893035551662 3.7538028370163516 4.160134344790027
6837 3.501931937644094 3.7538396874846756 4.160168802237601
6838 3.501970831976116 3.7538765322630643 4.1602032543603595
6839 3.5020097209032492 3.753913371353484 4.160237701159907
6840 3.502048604107609 3.7539502047575555 4.16027214263785
6841 3.5020874812985383 3.753987032476949 4.160306578795793
6842 3.5021263530610285 3.7540238545133735 4.1603410096353395
6843 3.5021652182627365 3.7540606708684527 4.160375435158093
6844 3.5022040779882806 3.754097481543976 4.160409855365656
6845 3.5022429326314106 3.7541342865415737 4.160444270259631
6846 3.502281781915143 3.754171085862817 4.160478679841618
6847 3.502320624555864 3.7542078795093183 4.1605130841132185
6848 3.502359461714136 3.754244667482877 4.16054748307603
6849 3.502398292564821 3.754281449785121 4.160581876731654
6850 3.5024371176318714 3.7543182264178006 4.160616265081687
6851 3.5024759366310514 3.754354997382587 4.160650648127728
6852 3.5025147474348155 3.7543917626811933 4.160685025871372
6853 3.5025535519716633 3.754428522315642 4.1607193983142166
6854 3.5025923502929452 3.7544652762876756 4.160753765457855
6855 3.50263114138751 3.754502024599026 4.160788127303886
6856 3.50266992728783 3.754538767251573 4.160822483853898
6857 3.502708707455893 3.7545755042469002 4.160856835109489
6858 3.502747479748681 3.7546122355866687 4.160891181072249
6859 3.502786247488863 3.754648961272851 4.16092552174377
6860 3.5028250093975033 3.754685681306935 4.160959857125644
6861 3.5028637651213423 3.7547223956905955 4.160994187219461
6862 3.5029025154597844 3.754759104425557 4.161028512026811
6863 3.5029412604576544 3.7547958075134273 4.161062831549281
6864 3.5029799998165982 3.7548325049558073 4.161097145788462
6865 3.503018732798773 3.7548691967543415 4.161131454745939
6866 3.503057460876867 3.754905882910781 4.1611657584233015
6867 3.503096183567118 3.754942563426661 4.161200056822133
6868 3.5031349007838983 3.7549792383035885 4.161234349944021
6869 3.5031736117958574 3.755015907543181 4.161268637790549
6870 3.503212316620157 3.755052571147162 4.1613029203633
6871 3.5032510153358083 3.7550892291172535 4.16133719766386
6872 3.5032897083173524 3.7551258814551636 4.16137146969381
6873 3.5033283950116414 3.755162528162547 4.161405736454731
6874 3.5033670756557975 3.7551991692411373 4.1614399979482055
6875 3.5034057500539224 3.7552358046926333 4.161474254175815
6876 3.5034444189520464 3.755272434518763 4.161508505139136
6877 3.5034830828764623 3.755309058721143 4.16154275083975
6878 3.503521742009794 3.755345677301315 4.161576991279236
6879 3.503560396053217 3.755382290260793 4.161611226459169
6880 3.503599043999137 3.7554188976011345 4.161645456381128
6881 3.5036376863808663 3.755455499324042 4.161679681046688
6882 3.503676322816644 3.75549209543114 4.161713900457425
6883 3.50371495401206 3.755528685924109 4.161748114614914
6884 3.50375358013606 3.7555652708045266 4.161782323520729
6885 3.50379220073113 3.755601850073944 4.161816527176444
6886 3.503830816413774 3.7556384237339793 4.161850725583631
6887 3.503869426981213 3.7556749917861603 4.161884918743862
6888 3.5039080324785488 3.755711554232044 4.16191910665871
6889 3.5039466322895607 3.7557481110731814 4.161953289329743
6890 3.503985226259391 3.755784662311211 4.161987466758531
6891 3.504023813812764 3.7558212079477933 4.162021638946646
6892 3.50406239583526 3.7558577479846726 4.162055805895654
6893 3.504100972585583 3.755894282423464 4.162089967607124
6894 3.504139543874441 3.755930811265744 4.162124124082624
6895 3.504178109333191 3.7559673345131173 4.162158275323718
6896 3.504216669413655 3.7560038521672405 4.162192421331974
6897 3.504255224395428 3.756040364229705 4.1622265621089545
6898 3.5042937732476083 3.7560768707020604 4.162260697656227
6899 3.5043323164980205 3.756113371586006 4.162294827975352
6900 3.5043708547644203 3.756149866883163 4.162328953067895
6901 3.5044093882783782 3.756186356595064 4.162363072935419
6902 3.5044479148213563 3.7562228407232077 4.162397187579482
6903 3.504486434983374 3.756259319269412 4.162431297001646
6904 3.5045249493892303 3.7562957922354103 4.162465401203473
6905 3.5045634570758453 3.756332259622844 4.162499500186522
6906 3.5046019586128554 3.7563687214334958 4.162533593952351
6907 3.5046404541557252 3.7564051776690617 4.162567682502518
6908 3.504678943155373 3.756441628331218 4.162601765838581
6909 3.504717426948637 3.7564780734217185 4.1626358439620965
6910 3.504755906043737 3.7565145129421227 4.16266991687462
6911 3.5047943797396903 3.756550946893917 4.162703984577709
6912 3.5048328469481382 3.7565873752786882 4.1627380470729145
6913 3.5048713074374644 3.7566237980981807 4.162772104361794
6914 3.5049097624209784 3.756660215354171 4.162806156445899
6915 3.5049482112869583 3.7566966270482602 4.162840203326781
6916 3.5049866544953985 3.7567330331821376 4.162874245005995
6917 3.5050250919254653 3.7567694337574244 4.162908281485089
6918 3.5050635231380474 3.756805828775761 4.162942312765616
6919 3.5051019498733282 3.756842218238848 4.162976338849125
6920 3.505140371443328 3.756878602148136 4.163010359737165
6921 3.505178786986745 3.7569149805051745 4.163044375431284
6922 3.505217196576375 3.756951353311636 4.163078385933031
6923 3.505255601067346 3.756987720569182 4.163112391243951
6924 3.505294000532746 3.7570240822793513 4.163146391365593
6925 3.505332395232671 3.7570604384436708 4.1631803862995005
6926 3.505370784125243 3.757096789063629 4.163214376047219
6927 3.505409166750002 3.757133134140865 4.163248360610295
6928 3.50544754451685 3.7571694736770844 4.1632823399902685
6929 3.505485917214915 3.7572058076737873 4.163316314188686
6930 3.5055242831432847 3.7572421361325055 4.163350283207087
6931 3.5055626423607866 3.757278459055015 4.1633842470470155
6932 3.5056009957858425 3.757314776443082 4.163418205710011
6933 3.5056393439767577 3.7573510882983414 4.163452159197615
6934 3.5056776857655136 3.7573873946223455 4.163486107511365
6935 3.5057160210030336 3.757423695416816 4.163520050652801
6936 3.5057543512811136 3.757459990683494 4.163553988623462
6937 3.5057926754313136 3.7574962804238923 4.1635879214248845
6938 3.5058309926801554 3.7575325646396904 4.163621849058606
6939 3.5058693035306043 3.7575688433326793 4.1636557715261615
6940 3.5059076089300043 3.757605116504578 4.163689688829088
6941 3.5059459094374144 3.7576413841569662 4.163723600968919
6942 3.5059842014885882 3.757677646291344 4.1637575079471905
6943 3.506022488169135 3.7577139029097255 4.163791409765433
6944 3.506060769642575 3.7577501540136775 4.163825306425182
6945 3.5060990452391003 3.757786399604745 4.1638591979279695
6946 3.5061373152402164 3.7578226396845675 4.163893084275324
6947 3.5061755800039696 3.757858874254744 4.1639269654687805
6948 3.5062138398399254 3.757895103316821 4.163960841509866
6949 3.5062520932232495 3.7579313268723014 4.163994712400111
6950 3.5062903410748496 3.7579675449229057 4.1640285781410435
6951 3.5063285810838174 3.758003757470222 4.1640624387341925
6952 3.5063668138024733 3.75803996451617 4.164096294181085
6953 3.506405041146165 3.7580761660625903 4.164130144483248
6954 3.5064432630909033 3.7581123621110466 4.164163989642207
6955 3.506481478757223 3.7581485526631058 4.1641978296594875
6956 3.5065196891781834 3.758184737720461 4.164231664536614
6957 3.5065578936758666 3.758220917284657 4.164265494275111
6958 3.5065960932350264 3.7582570913573328 4.164299318876502
6959 3.5066342867809794 3.758293259939989 4.164333138342309
6960 3.5066724724590594 3.758329423034278 4.1643669526740545
6961 3.5067106524929486 3.7583655806421197 4.16440076187326
6962 3.5067488280142545 3.758401732765112 4.164434565941446
6963 3.5067869977040984 3.758437879404691 4.164468364880131
6964 3.5068251617751143 3.758474020562482 4.164502158690836
6965 3.5068633195067194 3.7585101562400793 4.16453594737508
6966 3.5069014720797393 3.75854628643918 4.16456973093438
6967 3.5069396180768195 3.75858241116131 4.164603509370253
6968 3.5069777586790596 3.7586185304082003 4.164637282684217
6969 3.5070158937091147 3.758654644181411 4.1646710508777876
6970 3.507054023198665 3.758690752482526 4.164704813952479
6971 3.507092146684464 3.7587268553131263 4.164738571909807
6972 3.5071302635566557 3.7587629526748576 4.164772324751286
6973 3.5071683740558295 3.758799044569453 4.164806072478427
6974 3.5072064782134595 3.75883513099861 4.164839815092745
6975 3.5072445771770346 3.7588712119640224 4.1648735525957505
6976 3.5072826707900266 3.758907287467218 4.1649072849889555
6977 3.5073207576957977 3.7589433575097457 4.1649410122738715
6978 3.5073588387700876 3.758979422093351 4.164974734452007
6979 3.5073969152868174 3.7590154812196515 4.165008451524872
6980 3.5074349827479976 3.759051534890082 4.165042163493975
6981 3.507473044884305 3.759087583106721 4.165075870360825
6982 3.5075111022372467 3.7591236258711134 4.165109572126928
6983 3.5075491536307477 3.759159663184725 4.165143268793791
6984 3.5075871989078915 3.759195695049189 4.1651769603629205
6985 3.5076252375903865 3.759231721466162 4.1652106468358205
6986 3.5076632713653964 3.759267742437368 4.165244328213998
6987 3.507701299936503 3.759303757964289 4.165278004498956
6988 3.507739321085463 3.7593397680484495 4.165311675692197
6989 3.507777336786481 3.7593757726916897 4.1653453417952235
6990 3.507815347274101 3.759411771895568 4.16537900280954
6991 3.50785335202095 3.759447765661608 4.165412658736646
6992 3.507891351002854 3.7594837539914097 4.165446309578042
6993 3.5079293434264 3.7595197368865736 4.165479955335228
6994 3.50796733025333 3.759555714348816 4.165513596009705
6995 3.508005311613395 3.759591686379713 4.165547231602972
6996 3.508043287160675 3.7596276529808237 4.165580862116524
6997 3.508081256738022 3.759663614153754 4.165614487551862
6998 3.50811921981033 3.759699569900133 4.16564810791048
6999 3.508157177151078 3.7597355202216662 4.165681723193876
7000 3.508195129765078 3.7597714651199476 4.165715333403544
7001 3.50823307722937 3.759807404596427 4.165748938540981
7002 3.508271019849022 3.7598433386526144 4.1657825386076786
7003 3.508308957831192 3.7598792672899757 4.165816133605132
7004 3.50834688926792 3.759915190509947 4.1658497235348335
7005 3.5083848148422803 3.7599511083142363 4.165883308398276
7006 3.5084227356509943 3.7599870207044535 4.165916888196951
7007 3.5084606514459113 3.760022927682052 4.165950462932348
7008 3.508498561915703 3.7600588292485186 4.165984032605959
7009 3.508536466384442 3.760094725405387 4.1660175972192715
7010 3.508574364827842 3.7601306161542842 4.166051156773777
7011 3.508612257803521 3.7601665014968413 4.166084711270962
7012 3.508650144999849 3.7602023814346097 4.166118260712315
7013 3.5086880257754527 3.760238255969184 4.1661518050993225
7014 3.508725900554815 3.7602741251022502 4.1661853444334715
7015 3.50876376908916 3.7603099888354334 4.166218878716247
7016 3.508801632357408 3.7603458471703934 4.166252407949133
7017 3.508839489633768 3.760381700108651 4.166285932133618
7018 3.508877342311576 3.7604175476518282 4.166319451271181
7019 3.508915186738104 3.7604533898013495 4.166352965363307
7020 3.508953026440524 3.7604892265591587 4.16638647441148
7021 3.508990860903421 3.7605250579266967 4.166419978417179
7022 3.509028689906085 3.7605608839054785 4.1664534773818875
7023 3.509066512019757 3.760596704497048 4.1664869713070845
7024 3.509104329067181 3.7606325197031527 4.16652046019425
7025 3.509142141790031 3.760668329525282 4.166553944044864
7026 3.509179948541459 3.7607041339648175 4.166587422860405
7027 3.5092177501333652 3.760739933023375 4.166620896642351
7028 3.509255545817781 3.7607757267024544 4.166654365392178
7029 3.5092933364068593 3.7608115150036614 4.166687829111364
7030 3.509331120653309 3.7608472979284864 4.166721287801385
7031 3.509368899172525 3.760883075478597 4.166754741463715
7032 3.509406671883997 3.7609188476555713 4.1667881900998305
7033 3.509444439199492 3.7609546144609993 4.166821633711205
7034 3.50948220191079 3.7609903758964127 4.166855072299311
7035 3.50951995741914 3.761026131963229 4.166888505865622
7036 3.509557707170384 3.761061882663235 4.166921934411611
7037 3.509595451386544 3.7610976279980126 4.166955357938747
7038 3.509633190733132 3.7611333679691095 4.166988776448504
7039 3.509670924904563 3.761169102577981 4.16702218994235
7040 3.509708654482163 3.7612048318261233 4.167055598421755
7041 3.509746378019699 3.7612405557149504 4.167089001888188
7042 3.5097840964716447 3.7612762742460815 4.167122400343118
7043 3.5098218096589595 3.7613119874209993 4.167155793788013
7044 3.5098595175293195 3.761347695241213 4.167189182224337
7045 3.5098972207419243 3.7613833977082356 4.167222565653561
7046 3.5099349169617065 3.7614190948234905 4.167255944077147
7047 3.5099726083767786 3.7614547865887276 4.167289317496562
7048 3.5100102940539224 3.761490473005389 4.16732268591327
7049 3.5100479747089905 3.761526154075047 4.167356049328735
7050 3.5100856489854406 3.7615618297991733 4.167389407744418
7051 3.5101233182196365 3.7615975001794304 4.167422761161785
7052 3.5101609822393844 3.761633165217292 4.167456109582297
7053 3.5101986405479804 3.761668824914254 4.167489453007414
7054 3.5102362941580663 3.7617044792718843 4.167522791438597
7055 3.5102739425165064 3.7617401282916054 4.167556124877306
7056 3.5103115843925545 3.7617757719749187 4.167589453325002
7057 3.5103492211307477 3.7618114103234994 4.167622776783142
7058 3.5103868521987676 3.7618470433388307 4.167656095253184
7059 3.5104244772334874 3.7618826710224718 4.167689408736587
7060 3.510462096697647 3.761918293376033 4.167722717234807
7061 3.5104997097620223 3.761953910401058 4.1677560207493
7062 3.5105373182029145 3.7619895220992086 4.167789319281521
7063 3.5105749209015515 3.762025128471893 4.167822612832927
7064 3.5106125176216874 3.762060729520678 4.1678559014049705
7065 3.5106501090030373 3.762096325247164 4.1678891849991055
7066 3.510687694215861 3.7621319156528603 4.167922463616786
7067 3.5107252736314583 3.762167500739393 4.167955737259463
7068 3.5107628464338623 3.7622030805083337 4.16798900592859
7069 3.5108004139274622 3.762238654961372 4.168022269625616
7070 3.510837975133592 3.7622742241000102 4.168055528351993
7071 3.510875530430804 3.7623097879258895 4.168088782109171
7072 3.510913080303892 3.7623453464405965 4.168122030898599
7073 3.510950624374951 3.76238089964565 4.168155274721725
7074 3.510988163044057 3.7624164475426203 4.168188513579998
7075 3.511025696711457 3.7624519901330213 4.168221747474865
7076 3.511063223654769 3.762487527418311 4.1682549764077725
7077 3.511100745335532 3.7625230594001877 4.168288200380168
7078 3.511138262019724 3.7625585860801465 4.168321419393495
7079 3.511175773640724 3.7625941074596407 4.1683546334492
7080 3.511213279933644 3.7626296235401346 4.168387842548726
7081 3.5112507813911518 3.7626651343231297 4.168421046693517
7082 3.5112882769551677 3.762700639810057 4.168454245885017
7083 3.5113257675999856 3.762736140002496 4.168487440124667
7084 3.51136325245139 3.7627716349018896 4.168520629413909
7085 3.511400731711715 3.762807124509802 4.168553813754186
7086 3.511438205746361 3.762842608827769 4.168586993146937
7087 3.51147567405627 3.7628780878572754 4.1686201675936
7088 3.5115131373825736 3.7629135615998743 4.168653337095618
7089 3.5115505948149828 3.762949030057016 4.168686501654428
7090 3.511588046889183 3.7629844932302765 4.168719661271467
7091 3.511625492651978 3.763019951121157 4.168752815948174
7092 3.511662933071702 3.763055403731292 4.168785965685985
7093 3.511700368890124 3.7630908510621803 4.168819110486337
7094 3.511737798451556 3.7631262931152145 4.168852250350663
7095 3.511775219638436 3.763161729892021 4.168885385280402
7096 3.511812635008572 3.763197161394523 4.168918515276984
7097 3.51185004460142 3.7632325876242843 4.168951640341845
7098 3.5118874487261778 3.7632680085828616 4.168984760476419
7099 3.5119248478128586 3.7633034242717676 4.169017875682137
7100 3.5119622417378586 3.763338834692455 4.16905098596043
7101 3.5119996268057196 3.7633742398463923 4.169084091312731
7102 3.5120370064924438 3.7634096397355683 4.16911719174047
7103 3.5120743806742816 3.7634450343614825 4.169150287245077
7104 3.5121117497602334 3.7634804237256505 4.169183377827981
7105 3.5121491125324282 3.7635158078295308 4.16921646349061
7106 3.5121864694921343 3.763551186674752 4.169249544234394
7107 3.5122238212332233 3.763586560262872 4.169282620060759
7108 3.5122611684066833 3.7636219285953656 4.169315690971134
7109 3.5122985107040634 3.763657291673614 4.169348756966942
7110 3.5123358461957035 3.7636926494990424 4.169381818049611
7111 3.5123731770897324 3.7637280020733463 4.169414874220566
7112 3.5124105030135566 3.763763349397912 4.16944792548123
7113 3.5124478232458887 3.7637986914741752 4.1694809718330275
7114 3.5124851380326425 3.763834028303674 4.169514013277382
7115 3.5125224463675977 3.763869359887913 4.1695470498157166
7116 3.51255974870289 3.7639046862285346 4.169580081449452
7117 3.512597045142114 3.7639400073271188 4.169613108180011
7118 3.512634334785272 3.7639753231852313 4.169646130008813
7119 3.5126716180205273 3.7640106338045625 4.169679146937279
7120 3.512708895912607 3.7640459391867487 4.169712158966827
7121 3.5127461678461342 3.764081239333276 4.1697451660988785
7122 3.5127834349005083 3.764116534245716 4.16977816833485
7123 3.5128206955343213 3.7641518239254896 4.169811165676159
7124 3.512857950171741 3.764187108374232 4.169844158124225
7125 3.512895199322616 3.764222387593519 4.169877145680461
7126 3.512932443931696 3.764257661584855 4.1699101283462845
7127 3.5129696832550312 3.7642929303496118 4.169943106123112
7128 3.513006917524895 3.7643281938892628 4.169976079012356
7129 3.513044146880984 3.764363452205251 4.170009047015432
7130 3.513081371070904 3.7643987052989982 4.170042010133753
7131 3.513118590120265 3.7644339531719617 4.1700749683687315
7132 3.5131558041830653 3.764469195825594 4.17010792172178
7133 3.5131930121508272 3.764504433261326 4.1701408701943095
7134 3.513230215689735 3.7645396654807444 4.1701738137877316
7135 3.51326741460444 3.7645748924852005 4.170206752503458
7136 3.513304608207128 3.7646101142760737 4.170239686342896
7137 3.513341796794603 3.764645330854839 4.170272615307456
7138 3.513378980149859 3.7646805422229295 4.170305539398547
7139 3.513416157099174 3.7647157483818074 4.170338458617576
7140 3.513453329053014 3.764750949333101 4.170371372965951
7141 3.5134904953372668 3.764786145078238 4.170404282445078
7142 3.5135276555632187 3.764821335618742 4.170437187056366
7143 3.513564810242012 3.7648565209561906 4.170470086801217
7144 3.513601958920564 3.764891701092088 4.170502981681037
7145 3.5136391006597436 3.7649268760280017 4.17053587169723
7146 3.5136762372569454 3.764962045765632 4.170568756851201
7147 3.5137133681089274 3.7649972103064253 4.170601637144353
7148 3.5137504941061275 3.7650323696519123 4.170634512578087
7149 3.5137876156818226 3.7650675238035 4.170667383153808
7150 3.5138247318823725 3.765102672762532 4.1707002488729135
7151 3.5138618421827985 3.7651378165304874 4.1707331097368066
7152 3.5138989478459024 3.7651729551089166 4.170765965746887
7153 3.513936047538478 3.7652080884991936 4.170798816904555
7154 3.5139731403631562 3.7652432167028786 4.1708316632112075
7155 3.514010228427291 3.765278339721657 4.170864504668245
7156 3.514047310411399 3.765313457556918 4.170897341277064
7157 3.514084387593435 3.7653485702102367 4.170930173039061
7158 3.514121457937737 3.7653836776830065 4.170962999955634
7159 3.5141585226436587 3.7654187799769074 4.170995822028178
7160 3.514195581815579 3.765453877093451 4.17102863925809
7161 3.5142326361451217 3.765488969034132 4.1710614516467635
7162 3.514269685787054 3.7655240558003507 4.171094259195591
7163 3.514306730444938 3.765559137393483 4.1711270619059695
7164 3.514343770381006 3.765594213814947 4.171159859779289
7165 3.514380804668211 3.765629285066124 4.171192652816943
7166 3.5144178318130046 3.7656643511485246 4.171225441020325
7167 3.5144548529300037 3.765699412063866 4.171258224390823
7168 3.514491868883412 3.76573446781371 4.171291002929829
7169 3.514528878845912 3.7657695183994986 4.171323776638734
7170 3.5145658833378017 3.765804563822787 4.171356545518925
7171 3.5146028828150597 3.7658396040850577 4.1713893095717935
7172 3.51463987627794 3.7658746391877314 4.171422068798726
7173 3.514676864089149 3.7659096691323644 4.171454823201111
7174 3.514713846597199 3.765944693920465 4.171487572780334
7175 3.514750823139074 3.7659797135534903 4.171520317537784
7176 3.514787793266762 3.7660147280329905 4.171553057474843
7177 3.514824758527271 3.7660497373605777 4.171585792592901
7178 3.5148617157379554 3.7660847415376484 4.171618522893339
7179 3.5148986680467176 3.7661197405660407 4.171651248377541
7180 3.5149356147327575 3.766154734447155 4.171683969046894
7181 3.5149725550031654 3.766189723182491 4.171716684902778
7182 3.5150094898745654 3.7662247067736594 4.171749395946575
7183 3.5150464200695044 3.7662596852221277 4.171782102179669
7184 3.5150833449386885 3.766294658529263 4.1718148036034375
7185 3.5151202632793086 3.7663296266965225 4.171847500219264
7186 3.5151571766762224 3.7663645897255296 4.171880192028528
7187 3.5151940848391443 3.7663995476176875 4.171912879032608
7188 3.515230987887384 3.76643450037444 4.171945561232883
7189 3.515267886163162 3.766469447997212 4.171978238630732
7190 3.515304778844062 3.7665043904873823 4.172010911227532
7191 3.51534166714957 3.7665393278464423 4.17204357902466
7192 3.51537854959549 3.766574260075715 4.172076242023491
7193 3.5154154277684193 3.7666091871767273 4.172108900225402
7194 3.5154522975795515 3.7666441091507865 4.172141553631769
7195 3.5154891626442213 3.766679025999768 4.172174202243966
7196 3.5155260222328892 3.766713937725043 4.172206846063367
7197 3.515562876313821 3.7667488443280854 4.172239485091345
7198 3.515599725431111 3.7667837458103715 4.172272119329274
7199 3.515636569877116 3.7668186421733028 4.172304748778525
7200 3.515673408900316 3.7668535334182387 4.17233737344047
7201 3.5157102429370437 3.766888419546644 4.172369993316482
7202 3.515747070155186 3.766923300559921 4.172402608407928
7203 3.515783892136088 3.7669581764597275 4.172435218716181
7204 3.515820709683724 3.7669930472475 4.172467824242609
7205 3.515857521822769 3.767027912924563 4.172500424988582
7206 3.515894326892923 3.7670627734923774 4.172533020955467
7207 3.5159311273556 3.767097628952633 4.1725656121446315
7208 3.515967922984656 3.767132479306677 4.172598198557443
7209 3.516004713863841 3.7671673245558894 4.172630780195268
7210 3.516041499370361 3.7672021647016365 4.172663357059473
7211 3.516078279378723 3.767236999745372 4.172695929151422
7212 3.516115053619143 3.767271829688565 4.17272849647248
7213 3.51615182151878 3.767306654532723 4.172761059024012
7214 3.516188584271986 3.7673414742794327 4.172793616807382
7215 3.516225342619066 3.767376288930113 4.17282616982395
7216 3.51626209424105 3.767411098486081 4.172858718075083
7217 3.516298840383203 3.7674459029489755 4.172891261562138
7218 3.516335580905453 3.7674807023202606 4.172923800286481
7219 3.51637231509737 3.767515496601421 4.172956334249467
7220 3.51640904426261 3.767550285794038 4.172988863452462
7221 3.516445769120471 3.7675850698995133 4.173021387896822
7222 3.516482488339503 3.7676198489191477 4.173053907583906
7223 3.51651920183006 3.767654622854426 4.173086422515074
7224 3.516555910210412 3.767689391706845 4.173118932691683
7225 3.516592613065912 3.7677241554778163 4.17315143811509
7226 3.516629310964478 3.767758914168808 4.173183938786651
7227 3.516666003563663 3.767793667781208 4.173216434707724
7228 3.516702690636527 3.7678284163164535 4.173248925879662
7229 3.516739371854831 3.767863159776011 4.1732814123038215
7230 3.516776045892461 3.767897898161392 4.173313893981557
7231 3.5168127125218662 3.7679326314742925 4.173346370914222
7232 3.5168493727159142 3.7679673597164376 4.173378843103169
7233 3.5168860265654525 3.768002082889419 4.173411310549751
7234 3.5169226747111506 3.7680368009948144 4.17344377325532
7235 3.5169593165205857 3.768071514034113 4.173476231221228
7236 3.5169959525550136 3.76810622200889 4.173508684448825
7237 3.5170325812120615 3.7681409249206443 4.173541132939462
7238 3.5170692035522775 3.7681756227710945 4.173573576694489
7239 3.5171058214691353 3.7682103155618125 4.1736060157152535
7240 3.5171424322884555 3.768245003294109 4.173638450003106
7241 3.5171790377229963 3.768279685969662 4.173670879559394
7242 3.517215637914714 3.7683143635899143 4.173703304385464
7243 3.5172522313252492 3.7683490361562875 4.173735724482666
7244 3.5172888196029652 3.7683837036704158 4.173768139852342
7245 3.5173254023900453 3.768418366133705 4.17380055049584
7246 3.5173619804299174 3.7684530235476106 4.173832956414504
7247 3.5173985538430763 3.7684876759134838 4.173865357609682
7248 3.5174351217208524 3.76852232323266 4.173897754082714
7249 3.5174716831904456 3.7685569655065994 4.1739301458349445
7250 3.5175082384661955 3.7685916027368815 4.1739625328677175
7251 3.5175447876610186 3.768626234925057 4.173994915182375
7252 3.5175813320917104 3.768660862072659 4.174027292780258
7253 3.517617871712049 3.7686954841810403 4.17405966566271
7254 3.517654406461287 3.7687301012515584 4.174092033831068
7255 3.517690935915902 3.7687647132855795 4.174124397286675
7256 3.51772746079139 3.768799320284528 4.174156756030869
7257 3.5177639808673913 3.7688339222497285 4.174189110064989
7258 3.5178004966129652 3.7688685191825355 4.174221459390375
7259 3.517837006399516 3.7689031110842395 4.174253804008363
7260 3.5178735110589163 3.768937697956355 4.17428614392029
7261 3.5179100101454464 3.7689722798002805 4.1743184791274945
7262 3.5179465035254704 3.7690068566174757 4.174350809631312
7263 3.5179829922201153 3.7690414284094187 4.174383135433077
7264 3.5180194753913474 3.769075995177447 4.174415456534126
7265 3.518055953486692 3.769110556923012 4.174447772935791
7266 3.518092426946596 3.7691451136475047 4.174480084639408
7267 3.518128894772822 3.7691796653522527 4.174512391646311
7268 3.518165358532326 3.769214212038723 4.174544693957831
7269 3.518201817015954 3.7692487537081654 4.1745769915753
7270 3.518238271122354 3.7692832903619955 4.17460928450005
7271 3.5182747196492272 3.769317822001506 4.174641572733414
7272 3.5183111624045873 3.7693523486281535 4.17467385627672
7273 3.5183475998654865 3.769386870243421 4.174706135131298
7274 3.5183840329092444 3.769421386848725 4.174738409298478
7275 3.5184204615987444 3.7694558984453623 4.1747706787795895
7276 3.5184568852911244 3.7694904050346194 4.17480294357596
7277 3.5184933037289396 3.769524906617872 4.174835203688918
7278 3.5185297179210115 3.769559403196529 4.174867459119789
7279 3.5185661266710424 3.7695938947718624 4.174899709869901
7280 3.518602530667762 3.7696283813453064 4.174931955940579
7281 3.5186389301560452 3.7696628629182016 4.17496419733315
7282 3.5186753241283633 3.769697339491854 4.174996434048937
7283 3.5187117124871494 3.7697318110677074 4.175028666089266
7284 3.5187480953897374 3.7697662776472187 4.175060893455459
7285 3.5187844725855673 3.769800739231823 4.175093116148841
7286 3.5188208441372755 3.7698351958229894 4.175125334170733
7287 3.5188572105083096 3.7698696474221776 4.175157547522459
7288 3.5188935722424777 3.769904094030784 4.175189756205339
7289 3.5189299293735825 3.769938535650129 4.175221960220694
7290 3.5189662816073923 3.769972972281529 4.175254159569846
7291 3.5190026293057453 3.7700074039263405 4.175286354254113
7292 3.5190389723201894 3.7700418305858685 4.175318544274815
7293 3.5190753091675933 3.7700762522614397 4.175350729633272
7294 3.5191116409389993 3.770110668954583 4.1753829103308
7295 3.5191479671720645 3.7701450806666776 4.1754150863687185
7296 3.5191842884329922 3.7701794873991648 4.175447257748345
7297 3.5192206048941834 3.770213889153409 4.175479424470994
7298 3.5192569165821492 3.7702482859307502 4.175511586537981
7299 3.5192932234212284 3.7702826777325247 4.175543743950625
7300 3.5193295241823286 3.770317064560078 4.175575896710238
7301 3.5193658204759424 3.7703514464149244 4.1756080448181345
7302 3.5194021127083963 3.7703858232983563 4.175640188275629
7303 3.5194384008626103 3.7704201952116114 4.175672327084037
7304 3.5194746842714424 3.770454562155929 4.175704461244667
7305 3.5195109624939325 3.7704889241326383 4.1757365907588335
7306 3.5195472363967144 3.7705232811431295 4.175768715627847
7307 3.5195835057726503 3.7705576331886737 4.17580083585302
7308 3.519619770012578 3.77059198027057 4.1758329514356625
7309 3.51965602906988 3.7706263223902 4.175865062377084
7310 3.5196922830295003 3.7706606595489527 4.175897168678594
7311 3.5197285325612984 3.770694991748203 4.1759292703415
7312 3.5197647773921625 3.7707293189892352 4.175961367367114
7313 3.5198010174024423 3.7707636412733705 4.175993459756739
7314 3.5198372511193505 3.7707979586019458 4.176025547511686
7315 3.5198734794102955 3.770832270976499 4.1760576306332595
7316 3.5199097030113555 3.7708665783984494 4.176089709122768
7317 3.5199459218833096 3.7709008808691147 4.176121782981514
7318 3.5199821352331675 3.7709351783898177 4.176153852210804
7319 3.5200183419528983 3.77096947096199 4.176185916811942
7320 3.5200545429104184 3.7710037585872134 4.1762179767862335
7321 3.5200907384834936 3.7710380412669506 4.17625003213498
7322 3.5201269289182497 3.771072319002613 4.176282082859484
7323 3.5201631147684806 3.7711065917955775 4.17631412896105
7324 3.5201992950135486 3.7711408596471445 4.176346170440978
7325 3.5202354696505735 3.7711751225587546 4.17637820730057
7326 3.5202716399220955 3.771209380531848 4.176410239541126
7327 3.5203078046092924 3.771243633567694 4.176442267163947
7328 3.5203439651895483 3.7712778816677295 4.176474290170331
7329 3.5203801199967124 3.771312124833188 4.176506308561579
7330 3.5204162689912124 3.77134636306553 4.176538322338987
7331 3.5204524133504074 3.7713805963662224 4.176570331503855
7332 3.520488552829731 3.7714148247365693 4.17660233605748
7333 3.5205246873385123 3.7714490481779097 4.176634336001159
7334 3.520560817108738 3.7714832666915927 4.176666331336188
7335 3.520596942013078 3.771517480278937 4.176698322063862
7336 3.520633062562382 3.771551688941277 4.176730308185477
7337 3.520669176428291 3.7715858926798784 4.176762289702327
7338 3.520705284554243 3.7716200914963225 4.176794266615707
7339 3.5207413878840628 3.7716542853920627 4.17682623892691
7340 3.520777486613283 3.771688474368423 4.17685820663723
7341 3.520813581128382 3.7717226584267003 4.176890169747958
7342 3.5208496706633037 3.7717568375681383 4.1769221282603874
7343 3.520885755288783 3.771791011794086 4.176954082175809
7344 3.520921833511311 3.7718251811058803 4.176986031495513
7345 3.520957905878681 3.771859345505063 4.1770179762207915
7346 3.520993973467823 3.771893504993099 4.177049916352932
7347 3.521030035960178 3.771927659571308 4.177081851893226
7348 3.521066093485286 3.7719618092410525 4.1771137828429605
7349 3.521102146540191 3.7719959540036756 4.177145709203425
7350 3.5211381954310412 3.772030093860454 4.1771776309759066
7351 3.5211742390527183 3.7720642288126216 4.1772095481616915
7352 3.5212102776524223 3.772098358861562 4.177241460762069
7353 3.5212463110436283 3.772132484008625 4.177273368778322
7354 3.5212823397898445 3.7721666042551867 4.177305272211738
7355 3.5213183636016296 3.772200719602544 4.177337171063601
7356 3.521354383278114 3.7722348300520343 4.1773690653351965
7357 3.52139039717623 3.7722689356048855 4.1774009550278075
7358 3.521426406889762 3.772303036262549 4.177432840142718
7359 3.5214624122764207 3.7723371320262578 4.177464720681209
7360 3.5214984130172207 3.772371222897266 4.177496596644565
7361 3.5215344086458265 3.7724053088768694 4.177528468034068
7362 3.5215703999546166 3.7724393899664266 4.177560334850996
7363 3.521606386138522 3.772473466167189 4.177592197096634
7364 3.521642367644026 3.7725075374805166 4.177624054772259
7365 3.521678344092916 3.7725416039077078 4.177655907879153
7366 3.521714316071772 3.7725756654501135 4.177687756418593
7367 3.521750282487738 3.7726097221090025 4.1777196003918595
7368 3.521786242512762 3.7726437738857936 4.177751439800228
7369 3.521822197020695 3.772677820782017 4.177783274644978
7370 3.521858144542085 3.772711862799083 4.177815104927387
7371 3.521894087535626 3.7727458999386023 4.1778469306487285
7372 3.521930024177882 3.7727799322018507 4.177878751810281
7373 3.521965956250073 3.772813959590351 4.177910568413321
7374 3.5220018835136693 3.7728479821053846 4.17794238045912
7375 3.522037805663669 3.7728819997482637 4.177974187948954
7376 3.522073722630981 3.772916012520343 4.178005990884096
7377 3.522109635416151 3.7729500204229853 4.178037789265821
7378 3.522145542282895 3.7729840234574175 4.178069583095401
7379 3.522181442955266 3.7730180216251017 4.178101372374107
7380 3.522217338574166 3.773052014927537 4.178133157103212
7381 3.522253228598094 3.7730860033660667 4.178164937283987
7382 3.522289112573914 3.7731199869421093 4.178196712917702
7383 3.522324992381335 3.7731539656571416 4.178228484005627
7384 3.522360867375503 3.7731879395123866 4.178260250549033
7385 3.5223967376350327 3.773221908509155 4.178292012549187
7386 3.5224326021232866 3.773255872648745 4.17832377000736
7387 3.5224684605419068 3.7732898319325963 4.178355522924818
7388 3.522504314446803 3.773323786362188 4.178387271302828
7389 3.522540163576824 3.773357735938787 4.1784190151426595
7390 3.5225760075229138 3.773391680663697 4.178450754445576
7391 3.5226118469845016 3.7734256205382763 4.178482489212845
7392 3.5226476810202776 3.7734595555637878 4.1785142194457325
7393 3.522683508178434 3.773493485741621 4.178545945145501
7394 3.522719330452178 3.7735274110733625 4.1785776663134175
7395 3.522755146810973 3.7735613315603276 4.178609382950745
7396 3.5227909565344966 3.7735952472039718 4.178641095058745
7397 3.5228267593089715 3.7736291580058468 4.178672802638682
7398 3.5228625574985695 3.773663063967547 4.178704505691818
7399 3.5228983513819045 3.7736969650903465 4.178736204219414
7400 3.5229341396171043 3.7737308613754803 4.178767898222732
7401 3.5229699224011624 3.7737647528243667 4.178799587703032
7402 3.5230056989170784 3.773798639438395 4.178831272661575
7403 3.5230414699909884 3.7738325212190653 4.178862953099619
7404 3.5230772360569524 3.7738663981677654 4.1788946290184255
7405 3.5231129965791523 3.7739002702858246 4.17892630041925
7406 3.5231487523768523 3.773934137574644 4.178957967303353
7407 3.523184503365995 3.773968000035513 4.178989629671991
7408 3.523220249603243 3.7740018576697336 4.179021287526422
7409 3.5232559906933334 3.7740357104785978 4.1790529408679005
7410 3.5232917275820532 3.774069558463452 4.179084589697683
7411 3.523327459540689 3.7741034016255144 4.179116234017028
7412 3.523363186737085 3.7741372399661004 4.179147873827185
7413 3.52339890994702 3.774171073486504 4.179179509129414
7414 3.523434628093088 3.774204902187912 4.179211139924965
7415 3.523470341432148 3.774238726071658 4.179242766215093
7416 3.523506049168092 3.7742725451390404 4.17927438800105
7417 3.523541751312944 3.774306359391464 4.179306005284089
7418 3.5235774482051263 3.774340168830331 4.179337618065462
7419 3.5236131396935444 3.7743739734569997 4.17936922634642
7420 3.5236488255973644 3.774407773272846 4.179400830128213
7421 3.5236845062625712 3.774441568279271 4.179432429412092
7422 3.5237201828294453 3.774475358477629 4.179464024199306
7423 3.5237558550951653 3.7745091438691203 4.179495614491106
7424 3.523791522196093 3.7745429244549715 4.17952720028874
7425 3.523827184233493 3.774576700236526 4.179558781593455
7426 3.523862841197281 3.774610471215112 4.179590358406499
7427 3.523898492386659 3.77464423739206 4.1796219307291205
7428 3.523934139358659 3.7746779987687944 4.1796534985625655
7429 3.5239697813902398 3.7747117553465284 4.179685061908079
7430 3.52400541830789 3.774745507126574 4.179716620766907
7431 3.524041051119557 3.7747792541102645 4.179748175140297
7432 3.524076677229077 3.7748129962987975 4.179779725029491
7433 3.5241122986625646 3.7748467336937206 4.179811270435732
7434 3.5241479147558468 3.774880466296308 4.179842811360268
7435 3.5241835262422616 3.774914194107922 4.179874347804337
7436 3.5242191321526017 3.7749479171298272 4.179905879769186
7437 3.5242547333170227 3.774981635363418 4.1799374072560544
7438 3.5242903299412247 3.775015348809975 4.179968930266184
7439 3.524325921888798 3.7750490574707536 4.180000448800817
7440 3.524361509045598 3.775082761347025 4.180031962861192
7441 3.524397091170939 3.775116460440076 4.18006347244855
7442 3.524432668544979 3.775150154751226 4.1800949775641305
7443 3.524468241455433 3.7751838442817567 4.180126478209173
7444 3.524503809378737 3.775217529032909 4.180157974384915
7445 3.5245393720442473 3.7752512090059955 4.180189466092595
7446 3.5245749302385434 3.775284884202364 4.18022095333345
7447 3.5246104830208194 3.775318554623256 4.1802524361087166
7448 3.5246460314459553 3.7753522202700402 4.180283914419633
7449 3.52468157386527 3.7753858811439422 4.1803153882674335
7450 3.52471711220542 3.7754195372464094 4.180346857653353
7451 3.524752646225597 3.7754531885786298 4.180378322578628
7452 3.524788174693781 3.7754868351418227 4.1804097830444915
7453 3.524823697435783 3.7755204769373742 4.180441239052179
7454 3.5248592151271008 3.7755541139666913 4.180472690602922
7455 3.524894727988751 3.7755877462310914 4.180504137697955
7456 3.5249302348624787 3.7756213737318616 4.180535580338509
7457 3.5249657375872796 3.775654996470444 4.180567018525816
7458 3.5250012354373377 3.775688614448033 4.180598452261109
7459 3.5250367285965436 3.7757222276659212 4.180629881545617
7460 3.5250722167639634 3.7757558361253754 4.18066130638057
7461 3.5251077002652673 3.7757894398277028 4.1806927267672
7462 3.525143178642747 3.775823038774166 4.180724142706735
7463 3.52517865282663 3.775856632966089 4.1807555542004025
7464 3.525214122112902 3.775890222404671 4.180786961249433
7465 3.525249586364607 3.7759238070912056 4.180818363855054
7466 3.5252850450863673 3.775957387027003 4.180849762018491
7467 3.5253204998434984 3.77599096221344 4.180881155740973
7468 3.5253559501258422 3.7760245326516846 4.180912545023725
7469 3.5253913966180774 3.776058098342971 4.180943929867973
7470 3.5254268382945275 3.776091659288442 4.180975310274942
7471 3.5254622753468787 3.7761252154893787 4.181006686245858
7472 3.5254977075484626 3.776158766947034 4.181038057781944
7473 3.5255331356365387 3.7761923136626923 4.181069424884424
7474 3.5255685585997467 3.7762258556375388 4.181100787554522
7475 3.5256039758748217 3.776259392872893 4.18113214579346
7476 3.5256393888121296 3.77629292537015 4.18116349960246
7477 3.5256747967736977 3.7763264531305243 4.181194848982744
7478 3.5257102004972496 3.7763599761553146 4.181226193935535
7479 3.5257455990754267 3.776393494445721 4.18125753446205
7480 3.5257809934106668 3.776427008003064 4.181288870563514
7481 3.5258163834856076 3.776460516828544 4.181320202241142
7482 3.5258517694250395 3.7764940209233635 4.181351529496157
7483 3.5258871500293125 3.776527520288707 4.181382852329777
7484 3.5259225256474847 3.7765610149259192 4.181414170743219
7485 3.5259578965015095 3.7765945048362983 4.181445484737701
7486 3.5259932629781234 3.7766279900211126 4.181476794314441
7487 3.5260286230159696 3.776661470481578 4.181508099474655
7488 3.5260639779823695 3.7766949462191852 4.1815394002195605
7489 3.5260993279421085 3.776728417235242 4.181570696550372
7490 3.5261346733045387 3.776761883531049 4.181601988468304
7491 3.52617001375255 3.7767953451078484 4.1816332759745745
7492 3.5262053488190657 3.7768288019669263 4.181664559070394
7493 3.5262406788011105 3.7768622541096315 4.18169583775698
7494 3.5262760027743063 3.7768957015372715 4.181727112035542
7495 3.5263113218150712 3.7769291442512776 4.181758381907295
7496 3.526346635471071 3.7769625822529367 4.181789647373453
7497 3.5263819443393722 3.776996015543596 4.181820908435223
7498 3.5264172484174403 3.7770294441245227 4.181852165093821
7499 3.5264525481526814 3.777062867996983 4.1818834173504555
7500 3.5264878415176812 3.777096287162184 4.181914665206337
7501 3.5265231286595062 3.7771297016216034 4.181945908662676
7502 3.526558410595514 3.7771631113766975 4.181977147720679
7503 3.5265936882459323 3.777196516428788 4.182008382381559
7504 3.5266289605503003 3.7772299167790724 4.1820396126465225
7505 3.52666422779113 3.7772633124288895 4.182070838516777
7506 3.526699490258554 3.7772967033795406 4.182102059993531
7507 3.526734747612233 3.7773300896322874 4.182133277077989
7508 3.526770000780545 3.777363471188438 4.18216448977136
7509 3.5268052496334708 3.777396848049174 4.182195698074849
7510 3.5268404939808606 3.777430220215696 4.18222690198966
7511 3.5268757337075995 3.7774635876892293 4.182258101517
7512 3.5269109689990077 3.7774969504710136 4.182289296658072
7513 3.5269462002583567 3.7775303085622642 4.1823204874140805
7514 3.526981427513381 3.7775636619641415 4.182351673786229
7515 3.527016650431106 3.7775970106778027 4.182382855775719
7516 3.527051869219578 3.777630354704449 4.182414033383756
7517 3.527087081418392 3.7776636940452533 4.182445206611539
7518 3.527122288956674 3.7776970287017155 4.18247637546027
7519 3.527157491200342 3.777730358675079 4.1825075399311515
7520 3.5271926876654622 3.7777636839666706 4.182538700025382
7521 3.527227879041184 3.777797004577881 4.182569855744163
7522 3.527263066204984 3.777830320510009 4.182601007088693
7523 3.5272982490266074 3.7778636317642373 4.182632154060172
7524 3.5273334274509875 3.777896938341765 4.182663296659798
7525 3.5273686011972876 3.7779302402437973 4.182694434888768
7526 3.5274037685696715 3.777963537471577 4.182725568748281
7527 3.5274389303179037 3.7779968300265736 4.182756698239533
7528 3.5274740877114796 3.778030117910154 4.1827878233637215
7529 3.5275092411395095 3.778063401123517 4.182818944122042
7530 3.5275443902231993 3.77809667966781 4.18285006051569
7531 3.5275795347944734 3.7781299535442305 4.182881172545862
7532 3.5276146749111494 3.7781632227539967 4.182912280213751
7533 3.5276498091621344 3.7781964872983202 4.182943383520551
7534 3.5276849389610243 3.778229747178598 4.182974482467458
7535 3.527720063921114 3.7782630023960415 4.183005577055662
7536 3.527755184152922 3.7782962529519106 4.183036667286356
7537 3.527790299269569 3.778329498847452 4.183067753160735
7538 3.527825410549921 3.778362740083962 4.183098834679988
7539 3.5278605171172 3.7783959766625683 4.183129911845309
7540 3.52789561887844 3.7784292085845137 4.183160984657884
7541 3.527930714745227 3.778462435851053 4.183192053118908
7542 3.527965805996903 3.7784956584635854 4.183223117229568
7543 3.52800089293273 3.7785288764233393 4.183254176991055
7544 3.52803597532401 3.778562089731505 4.1832852324045575
7545 3.5280710526552452 3.7785952983893 4.183316283471263
7546 3.528106124289997 3.7786285023980124 4.183347330192359
7547 3.52814119217265 3.7786617017590127 4.1833783725690346
7548 3.528176255334834 3.7786948964734135 4.183409410602475
7549 3.528211314566712 3.778728086542457 4.183440444293867
7550 3.528246369669712 3.7787612719672783 4.1834714736443965
7551 3.5282814202035517 3.7787944527490396 4.1835024986552485
7552 3.5283164661506876 3.7788276288889606 4.18353351932761
7553 3.5283515075464407 3.778860800388264 4.183564535662663
7554 3.5283865442146345 3.778893967248166 4.183595547661594
7555 3.5284215768025193 3.778927129469907 4.183626555325583
7556 3.5284566049904353 3.7789602870546415 4.183657558655816
7557 3.528491628216772 3.7789934400035645 4.183688557653475
7558 3.5285266459272564 3.779026588317947 4.18371955231974
7559 3.5285616596385605 3.7790597319991313 4.183750542655796
7560 3.5285966687587207 3.7790928710482596 4.183781528662821
7561 3.528631673943104 3.7791260054665523 4.183812510341997
7562 3.52866667415345 3.7791591352551412 4.183843487694505
7563 3.528701669719991 3.7791922604152974 4.1838744607215235
7564 3.528736660882323 3.779225380948247 4.183905429424231
7565 3.528771647479193 3.7792584968551832 4.183936393803807
7566 3.528806629704887 3.7792916081373216 4.183967353861432
7567 3.528841606512781 3.779324714795851 4.18399830959828
7568 3.5288765784678207 3.779357816832098 4.184029261015529
7569 3.5289115454918125 3.779390914247315 4.184060208114358
7570 3.5289465066889725 3.7794240070427643 4.184091150895942
7571 3.5289814637448735 3.7794570952198256 4.184122089361456
7572 3.5290164168919333 3.7794901787796555 4.184153023512077
7573 3.5290513637726972 3.7795232577233806 4.184183953348979
7574 3.5290863057854813 3.7795563320524383 4.184214878873337
7575 3.5291212425490315 3.77958940176808 4.184245800086323
7576 3.5291561746668236 3.779622466871607 4.184276716989112
7577 3.5291911012953667 3.7796555273642425 4.184307629582879
7578 3.529226020749679 3.7796885832473186 4.184338537868793
7579 3.5292609363007776 3.779721634522391 4.184369441848028
7580 3.5292958475674174 3.7797546811905818 4.184400341521755
7581 3.5293307536147895 3.7797877232530652 4.184431236891144
7582 3.5293656550165333 3.7798207607111363 4.184462127957368
7583 3.529400551436557 3.7798537935660153 4.184493014721596
7584 3.529435442659981 3.7798868218189665 4.184523897184998
7585 3.529470328706976 3.779919845471282 4.184554775348741
7586 3.5295052105763163 3.77995286452425 4.1845856492139974
7587 3.5295400884629493 3.7799858789790286 4.184616518781933
7588 3.5295749616513414 3.7800188888367483 4.184647384053716
7589 3.529609828401161 3.780051894098633 4.184678245030515
7590 3.529644689157311 3.780084894766138 4.184709101713495
7591 3.529679544706465 3.7801178908406587 4.184739954103822
7592 3.5297143958280173 3.780150882323485 4.184770802202665
7593 3.529749242124755 3.780183869215805 4.184801646011186
7594 3.529784084065027 3.7802168515188597 4.184832485530553
7595 3.5298189202565924 3.780249829233826 4.184863320761928
7596 3.5298537520032403 3.780282802362065 4.184894151706476
7597 3.529888578596072 3.780315770904766 4.184924978365361
7598 3.529923400640364 3.7803487348632117 4.184955800739745
7599 3.5299582180577223 3.780381694238603 4.1849866188307905
7600 3.529993031294122 3.780414649032152 4.185017432639662
7601 3.530027839009482 3.780447599245012 4.185048242167519
7602 3.5300626425390957 3.780480544878512 4.185079047415523
7603 3.5300974412115935 3.780513485933805 4.185109848384835
7604 3.5301322360966574 3.780546422412132 4.185140645076615
7605 3.5301670254809623 3.7805793543145936 4.1851714374920235
7606 3.53020180990949 3.7806122816425134 4.185202225632219
7607 3.530236590216505 3.7806452043971457 4.185233009498361
7608 3.530271366513841 3.780678122579633 4.185263789091608
7609 3.530306137832899 3.780711036191103 4.185294564413117
7610 3.5303409043461986 3.7807439452328113 4.1853253354640465
7611 3.530375666568825 3.7807768497059895 4.185356102245552
7612 3.530410424734421 3.7808097496118016 4.185386864758793
7613 3.530445178284972 3.780842644951381 4.1854176230049225
7614 3.530479927773888 3.780875535725934 4.185448376985097
7615 3.530514671729208 3.7809084219365916 4.185479126700473
7616 3.530549410734712 3.780941303584682 4.1855098721522035
7617 3.5305841450240294 3.780974180671454 4.185540613341443
7618 3.5306188745947233 3.781007053198124 4.1855713502693455
7619 3.5306535991929313 3.7810399211659114 4.1856020829370655
7620 3.5306883187170914 3.7810727845760668 4.185632811345753
7621 3.5307230328903194 3.781105643429854 4.1856635354965634
7622 3.5307577423121534 3.7811384977285734 4.185694255390646
7623 3.5307924468810525 3.7811713474734456 4.185724971029154
7624 3.5308271469833725 3.781204192665705 4.185755682413238
7625 3.5308618426929974 3.781237033306534 4.185786389544048
7626 3.5308965333441193 3.7812698693971063 4.1858170924227345
7627 3.5309312195520053 3.7813027009386815 4.185847791050447
7628 3.530965899849721 3.7813355279324385 4.185878485428334
7629 3.53100057595105 3.781368350379749 4.185909175557545
7630 3.5310352483191303 3.781401168281758 4.185939861439228
7631 3.5310699159902854 3.7814339816395517 4.18597054307453
7632 3.5311045770922536 3.7814667904543398 4.1860012204645995
7633 3.5311392340112517 3.7814995947275793 4.186031893610583
7634 3.5311738861495416 3.7815323944604127 4.186062562513625
7635 3.531208532428147 3.781565189654061 4.186093227174875
7636 3.531243174661711 3.7815979803098863 4.186123887595475
7637 3.5312778102666798 3.7816307664290125 4.186154543776571
7638 3.531312441218372 3.7816635480129017 4.186185195719308
7639 3.531347068446339 3.7816963250627573 4.18621584342483
7640 3.5313816907030993 3.78172909757966 4.186246486894281
7641 3.5314163074436533 3.781761865564853 4.186277126128803
7642 3.5314509192003114 3.7817946290196525 4.186307761129539
7643 3.5314855266660965 3.781827387945303 4.186338391897632
7644 3.5315201295329404 3.781860142342958 4.186369018434223
7645 3.5315547283030253 3.781892892213812 4.186399640740453
7646 3.5315893220565755 3.7819256375589934 4.186430258817464
7647 3.5316239115710886 3.78195837837975 4.186460872666395
7648 3.5316584966301288 3.7819911146772274 4.186491482288388
7649 3.5316930767647587 3.7820238464525997 4.18652208768458
7650 3.531727652293809 3.782056573707102 4.1865526888561115
7651 3.531762222947108 3.7820892964419275 4.1865832858041205
7652 3.531796788347252 3.7821220146583037 4.186613878529745
7653 3.53183134911158 3.782154728357508 4.1866444670341245
7654 3.531865904855 3.7821874375407365 4.186675051318392
7655 3.53190045667734 3.7822201422092347 4.186705631383689
7656 3.531935003818452 3.782252842364105 4.186736207231149
7657 3.531969546727697 3.782285538006548 4.186766778861908
7658 3.532004084782493 3.782318229137706 4.186797346277102
7659 3.532038618049325 3.7823509157588027 4.186827909477866
7660 3.532073146525765 3.7823835978710507 4.186858468465335
7661 3.532107668117932 3.782416275475665 4.186889023240641
7662 3.53214218358139 3.782448948574132 4.186919573804919
7663 3.532176693526403 3.7824816171678406 4.186950120159302
7664 3.532211197406211 3.782514281258098 4.186980662304922
7665 3.5322456974792313 3.7825469408462835 4.187011200242912
7666 3.5322801928540395 3.782579595933481 4.187041733974404
7667 3.5323146827845364 3.7826122465208902 4.187072263500528
7668 3.5323491684873405 3.782644892609808 4.187102788822415
7669 3.5323836482806645 3.782677534201374 4.187133309941197
7670 3.5324181214178045 3.782710171296943 4.1871638268580025
7671 3.5324525891308833 3.7827428038979702 4.187194339573962
7672 3.532487050634771 3.782775432005748 4.187224848090202
7673 3.532521507691468 3.7828080556216723 4.1872553524078535
7674 3.532555960858846 3.7828406747469074 4.187285852528045
7675 3.532590408937421 3.782873289382546 4.187316348451903
7676 3.532624852154977 3.782905899529835 4.187346840180555
7677 3.532659291238393 3.7829385051899935 4.187377327715127
7678 3.532693726331305 3.7829711063641436 4.1874078110567465
7679 3.532728157293283 3.7830037030533896 4.187438290206539
7680 3.532762581841123 3.783036295258854 4.18746876516563
7681 3.532797001116456 3.783068882981955 4.187499235935144
7682 3.53283141645341 3.7831014662239633 4.187529702516206
7683 3.5328658273657636 3.7831340449859745 4.18756016490994
7684 3.5329002330520636 3.7831666192691475 4.187590623117469
7685 3.5329346332331237 3.7831991890747463 4.187621077139918
7686 3.532969027944776 3.7832317544040683 4.187651526978407
7687 3.533003416777021 3.7832643152584087 4.187681972634061
7688 3.5330378008111727 3.7832968716391138 4.187712414108
7689 3.5330721800755756 3.7833294235473898 4.187742851401345
7690 3.5331065542217757 3.7833619709844393 4.187773284515219
7691 3.53314092440862 3.783394513951509 4.187803713450742
7692 3.533175289749336 3.783427052449694 4.187834138209032
7693 3.533209651295443 3.7834595864802067 4.187864558791212
7694 3.533244007682955 3.78349211604412 4.187894975198398
7695 3.533278360102095 3.783524641142685 4.18792538743171
7696 3.533312708612239 3.7835571617769985 4.187955795492266
7697 3.533347053026483 3.783589677948148 4.187986199381185
7698 3.5333813924111452 3.783622189657245 4.188016599099583
7699 3.533415728095686 3.7836546969055234 4.188046994648577
7700 3.533450058853686 3.7836871996940427 4.188077386029284
7701 3.533484385044654 3.7837196980240217 4.18810777324282
7702 3.533518707467254 3.783752191896633 4.1881381562903
7703 3.533553025926775 3.783784681312944 4.1881685351728395
7704 3.5335873397276707 3.7838171662740483 4.188198909891554
7705 3.5336216493375807 3.7838496467811287 4.188229280447557
7706 3.533655953567537 3.783882122835307 4.188259646841963
7707 3.5336902527232668 3.783914594437859 4.1882900090758834
7708 3.533724546810007 3.7839470615900215 4.188320367150434
7709 3.5337588364111707 3.7839795242930285 4.188350721066724
7710 3.533793120915351 3.78401198254804 4.188381070825869
7711 3.5338274015152757 3.784044436356293 4.188411416428979
7712 3.5338616770519797 3.7840768857188714 4.188441757877164
7713 3.5338959475847007 3.7841093306370075 4.188472095171536
7714 3.5339302136123987 3.7841417711119267 4.188502428313205
7715 3.5339644748087236 3.784174207144789 4.188532757303282
7716 3.5339987303919553 3.784206638736796 4.188563082142874
7717 3.5340329814938873 3.7842390658892513 4.188593402833091
7718 3.5340672280427454 3.7842714886033106 4.188623719375044
7719 3.5341014664623023 3.7843039068801385 4.188654031769838
7720 3.534135699960822 3.784336320721364 4.18868434001858
7721 3.5341699280185743 3.7843687301281985 4.1887146441223795
7722 3.53420415043995 3.78440113510192 4.188744944082344
7723 3.534238368234055 3.7844335356438346 4.188775239899576
7724 3.534272581344475 3.7844659317551135 4.188805531575185
7725 3.534306788154325 3.784498323436938 4.188835819110276
7726 3.5343409907622987 3.784530710690696 4.188866102505951
7727 3.5343751887334505 3.784563093517505 4.1888963817633185
7728 3.5344093827068583 3.784595471918538 4.18892665688348
7729 3.5344435717451335 3.7846278458948857 4.188956927867541
7730 3.5344777559076936 3.784660215447758 4.188987194716603
7731 3.534511935261712 3.7846925805783584 4.18901745743177
7732 3.5345461096269637 3.7847249412878807 4.1890477160141435
7733 3.534580280362024 3.784757297577542 4.189077970464826
7734 3.534614444703772 3.7847896494483835 4.189108220784919
7735 3.534648605062732 3.784821996901803 4.189138466975525
7736 3.534682761351636 3.784854339938886 4.189168709037741
7737 3.534716913467709 3.78488667856073 4.18919894697267
7738 3.534751060418267 3.7849190127684453 4.189229180781412
7739 3.5347852032378597 3.7849513425632693 4.1892594104650644
7740 3.5348193416998197 3.7849836679463067 4.189289636024728
7741 3.5348534744936515 3.7850159889186896 4.189319857461499
7742 3.5348876031883774 3.785048305481721 4.189350074776478
7743 3.5349217282618652 3.785080617636499 4.189380287970761
7744 3.534955848821481 3.785112925384061 4.189410497045446
7745 3.5349899649810963 3.78514522872556 4.189440702001629
7746 3.5350240762969145 3.7851775276621313 4.189470902840406
7747 3.5350581817207023 3.785209822194969 4.189501099562873
7748 3.5350922788789143 3.7852421123254034 4.189531292170127
7749 3.5351263724719235 3.785274398055069 4.1895614806632615
7750 3.5351604616606735 3.785306679384993 4.1895916650433715
7751 3.5351945469234547 3.7853389563163127 4.18962184531155
7752 3.5352286273976468 3.785371228850101 4.189652021468892
7753 3.535262702266815 3.785403496987543 4.189682193516491
7754 3.5352967706289147 3.7854357607299294 4.189712361455439
7755 3.53533083492396 3.7854680200786657 4.189742525286828
7756 3.5353648942190476 3.7855002750348428 4.189772685011752
7757 3.5353989485039996 3.785532525599672 4.1898028406313
7758 3.5354329979393095 3.7855647717743652 4.189832992146564
7759 3.5354670436010966 3.7855970135601136 4.189863139558635
7760 3.5355010839895766 3.7856292509579688 4.189893282868603
7761 3.535535119785228 3.7856614839691765 4.189923422077558
7762 3.5355691497127677 3.7856937125948926 4.1899535571865885
7763 3.5356031745924326 3.7857259368364384 4.189983688196785
7764 3.5356371948798686 3.78575815669503 4.190013815109235
7765 3.5356712107280637 3.7857903721718222 4.190043937925026
7766 3.5357052226317696 3.7858225832679513 4.190074056645248
7767 3.5357392305422404 3.7858547899844894 4.190104171270985
7768 3.5357732340922245 3.785886992322515 4.190134281803326
7769 3.5358072335203103 3.785919190283152 4.190164388243357
7770 3.5358412286533705 3.7859513838674954 4.190194490592163
7771 3.5358752178261783 3.7859835730766607 4.190224588850831
7772 3.535909202878038 3.7860157579119775 4.190254683020444
7773 3.535943183519163 3.78604793837454 4.190284773102089
7774 3.535977158931023 3.786080114465477 4.1903148590968495
7775 3.536011130572848 3.7861122861860244 4.190344941005808
7776 3.536045097913776 3.7861444535372284 4.190375018830049
7777 3.536079060586058 3.786176616520205 4.190405092570656
7778 3.5361130193807258 3.786208775136115 4.19043516222871
7779 3.536146973836699 3.7862409293860195 4.190465227805294
7780 3.5361809225279988 3.7862730792710364 4.19049528930149
7781 3.536214866549143 3.7863052247924687 4.1905253467183785
7782 3.5362488047694187 3.786337365951477 4.19055540005704
7783 3.536282739419936 3.7863695027493676 4.190585449318556
7784 3.536316670413032 3.786401635187159 4.190615494504005
7785 3.536350596321992 3.786433763265881 4.190645535614468
7786 3.536384516980884 3.7864658869867474 4.190675572651024
7787 3.536418433049135 3.7864980063509917 4.190705605614751
7788 3.536452344828179 3.786530121359763 4.190735634506727
7789 3.536486251809511 3.7865622320141714 4.19076565932803
7790 3.536520154240061 3.7865943383153917 4.190795680079738
7791 3.536554052273363 3.786626440264567 4.190825696762928
7792 3.536587946296771 3.78665853786282 4.190855709378676
7793 3.536621835380772 3.7866906311112243 4.190885717928058
7794 3.5366557202634117 3.786722720010971 4.190915722412151
7795 3.5366896008411617 3.7867548045631585 4.190945722832029
7796 3.5367234761918738 3.7867868847688957 4.190975719188767
7797 3.5367573477243486 3.786818960629411 4.19100571148344
7798 3.5367912146956826 3.7868510321457514 4.191035699717122
7799 3.5368250772127774 3.7868830993190583 4.191065683890885
7800 3.5368589353123774 3.7869151621504606 4.191095664005805
7801 3.5368927895461075 3.786947220641081 4.191125640062952
7802 3.5369266395685757 3.7869792747919715 4.1911556120634
7803 3.5369604842617606 3.7870113246042276 4.191185580008222
7804 3.5369943245440565 3.787043370079089 4.191215543898486
7805 3.5370281598434565 3.787075411217676 4.191245503735265
7806 3.5370619907898586 3.7871074480211835 4.191275459519631
7807 3.537095816897003 3.787139480490724 4.191305411252653
7808 3.5371296390292266 3.787171508627472 4.1913353589354
7809 3.537163456239514 3.787203532432492 4.191365302568943
7810 3.537197269142484 3.78723555190697 4.191395242154349
7811 3.5372310778218456 3.7872675670520097 4.191425177692688
7812 3.5372648817441936 3.787299577868708 4.1914551091850285
7813 3.5372986799071375 3.787331584358227 4.191485036632436
7814 3.5373324719720936 3.7873635865218587 4.19151496003598
7815 3.5373662601011486 3.7873955843609357 4.191544879396727
7816 3.5374000444094285 3.787427577876516 4.191574794715744
7817 3.5374338241756855 3.787459567069641 4.191604705994095
7818 3.5374675992881994 3.7874915519414456 4.191634613232847
7819 3.5375013707846015 3.787523532493077 4.1916645164330655
7820 3.5375351376697215 3.78755550872555 4.191694415595815
7821 3.5375688989558296 3.787587480640007 4.191724310722159
7822 3.5376026563846956 3.7876194482377166 4.191754201813162
7823 3.537636409414443 3.787651411519723 4.191784088869888
7824 3.537670158105435 3.7876833704871404 4.1918139718934
7825 3.537703902510235 3.787715325141075 4.19184385088476
7826 3.537737641601439 3.787747275482625 4.1918737258450305
7827 3.537771376801101 3.7877792215130217 4.1919035967752745
7828 3.537805107566993 3.787811163233312 4.191933463676552
7829 3.537838833262732 3.787843100644613 4.191963326549924
7830 3.537872553611872 3.7878750337481235 4.191993185396453
7831 3.537906269629977 3.7879069625450756 4.192023040217197
7832 3.537939980727441 3.787938887036573 4.192052891013218
7833 3.5379736876225443 3.787970807223793 4.192082737785573
7834 3.5380073896393904 3.7880027231078226 4.192112580535322
7835 3.5380410873084154 3.788034634689833 4.192142419263525
7836 3.5380747809643593 3.7880665419709283 4.192172253971237
7837 3.5381084699546292 3.7880984449521695 4.1922020846595185
7838 3.5381421533677293 3.788130343634701 4.192231911329426
7839 3.5381758317655474 3.788162238019782 4.192261733982016
7840 3.5382095063609076 3.7881941281086013 4.192291552618344
7841 3.5382431772458354 3.7882260139021917 4.192321367239469
7842 3.538276844088925 3.7882578954015735 4.192351177846443
7843 3.538310505750816 3.7882897726078104 4.192380984440325
7844 3.538344161138776 3.788321645522111 4.192410787022166
7845 3.538377812446711 3.7883535141458213 4.192440585593024
7846 3.538411459021269 3.7883853784800086 4.192470380153951
7847 3.538445101362358 3.7884172385258226 4.192500170706
7848 3.538478738675158 3.78844909428435 4.192529957250227
7849 3.538512371451782 3.788480945756777 4.192559739787682
7850 3.5385460004043323 3.788512792944229 4.1925895183194175
7851 3.5385796249497683 3.788544635847737 4.192619292846487
7852 3.5386132451879524 3.7885764744684094 4.192649063369942
7853 3.5386468610381665 3.7886083088073397 4.1926788298908315
7854 3.5386804723725387 3.7886401388656323 4.1927085924102085
7855 3.538714077767074 3.788671964644407 4.192738350929122
7856 3.538747678641106 3.788703786144964 4.192768105448622
7857 3.538781275149535 3.7887356033684245 4.192797855969759
7858 3.538814867188007 3.788767416315888 4.1928276024935816
7859 3.538848455092233 3.788799224988467 4.192857345021138
7860 3.538882039205913 3.7888310293872323 4.192887083553476
7861 3.538915618599397 3.788862829513209 4.192916818091645
7862 3.538949193797151 3.7888946253675426 4.192946548636691
7863 3.538982764537542 3.788926416951309 4.192976275189661
7864 3.539016329890398 3.7889582042656182 4.193005997751604
7865 3.539049890742008 3.7889899873116986 4.193035716323563
7866 3.53908344609116 3.789021766090665 4.193065430906587
7867 3.5391169959117694 3.7890535406037595 4.1930951415017175
7868 3.5391505407285013 3.7890853108522267 4.193124848110003
7869 3.5391840806727735 3.789117076837245 4.193154550732487
7870 3.5392176164663036 3.789148838559975 4.193184249370213
7871 3.5392511469577874 3.7891805960214864 4.193213944024225
7872 3.5392846727824274 3.7892123492229937 4.193243634695567
7873 3.5393181934498292 3.789244098165631 4.193273321385282
7874 3.539351709752875 3.7892758428505937 4.193303004094411
7875 3.539385220964875 3.789307583278978 4.193332682823999
7876 3.539418726847175 3.7893393194519702 4.193362357575085
7877 3.5394522287127996 3.7893710513707872 4.193392028348711
7878 3.5394857256379235 3.7894027790364797 4.1934216951459184
7879 3.5395192185026607 3.789434502450214 4.1934513579677475
7880 3.5395527071236605 3.7894662216130452 4.193481016815239
7881 3.5395861913253857 3.7894979365260513 4.193510671689432
7882 3.5396196720593576 3.789529647190333 4.1935403225913666
7883 3.5396531489767664 3.7895613536068677 4.19356996952208
7884 3.5396866222174785 3.78959305577668 4.193599612482612
7885 3.5397200914640834 3.789624753700774 4.193629251474001
7886 3.5397535562728755 3.7896564473801955 4.193658886497285
7887 3.5397870166732006 3.789688136816045 4.193688517553499
7888 3.5398204727338567 3.7897198220094195 4.1937181446436815
7889 3.5398539224646397 3.7897515029614066 4.19374776776887
7890 3.53988736714105 3.789783179673347 4.1937773869300985
7891 3.539920808228457 3.7898148521464186 4.193807002128404
7892 3.539954245014597 3.7898465203816127 4.193836613364821
7893 3.53998767700794 3.789878184380012 4.193866220640385
7894 3.54002110383518 3.7899098441427603 4.19389582395613
7895 3.54005452662292 3.7899414996710483 4.193925423313092
7896 3.540087945013744 3.789973150965925 4.193955018712302
7897 3.540121359518771 3.790004798028482 4.193984610154794
7898 3.540154770372885 3.7900364408597484 4.194014197641602
7899 3.540188176681503 3.7900680794607213 4.1940437811737565
7900 3.5402215786952027 3.7900997138325128 4.194073360752291
7901 3.540254975977272 3.790131343976201 4.194102936378238
7902 3.540288368580756 3.7901629698929207 4.194132508052627
7903 3.540321753942829 3.790194591583798 4.1941620757764895
7904 3.540355134463405 3.7902262090502843 4.194191639550856
7905 3.5403885095710304 3.7902578222935266 4.194221199376757
7906 3.5404218804649785 3.790289431314744 4.194250755255221
7907 3.5404552476254425 3.7903210361150035 4.194280307187279
7908 3.5404886105996547 3.7903526366953106 4.194309855173958
7909 3.5405219693380348 3.790384233056729 4.194339399216289
7910 3.5405553226282147 3.7904158252003275 4.1943689393152965
7911 3.5405886703965517 3.7904474131273274 4.194398475472012
7912 3.5406220142308955 3.7904789968389605 4.19442800768746
7913 3.5406553530530185 3.7905105763362568 4.194457535962668
7914 3.5406886881901403 3.790542151620382 4.1944870602986635
7915 3.540722018120585 3.790573722692334 4.1945165806964715
7916 3.5407553431981933 3.7906052895533033 4.194546097157119
7917 3.5407886646082245 3.790636852204435 4.194575609681629
7918 3.5408219817548385 3.7906684106467234 4.194605118271029
7919 3.5408552943191354 3.7906999648812385 4.1946346229263405
7920 3.5408886023305755 3.7907315149090905 4.194664123648591
7921 3.5409219063968633 3.790763060731386 4.194693620438803
7922 3.5409552051692015 3.790794602349153 4.194723113297997
7923 3.5409884994929524 3.7908261397635914 4.194752602227201
7924 3.5410217899681564 3.790857672975793 4.194782087227434
7925 3.5410550759429316 3.790889201986773 4.194811568299718
7926 3.5410883579540497 3.790920726797631 4.194841045445076
7927 3.5411216358646915 3.7909522474093946 4.194870518664531
7928 3.5411549089513157 3.790983763823113 4.1948999879591
7929 3.5411881772195746 3.791015276039923 4.194929453329805
7930 3.5412214415632848 3.7910467840609625 4.1949589147776685
7931 3.5412547017266056 3.7910782878872546 4.1949883723037065
7932 3.5412879581357535 3.791109787519856 4.195017825908942
7933 3.5413212107728587 3.791141282959768 4.1950472755943915
7934 3.5413544590884665 3.7911727742079955 4.195076721361074
7935 3.5413877030804315 3.7912042612656105 4.195106163210008
7936 3.5414209414689113 3.7912357441336866 4.195135601142212
7937 3.541454174751469 3.791267222813458 4.195165035158702
7938 3.5414874035449273 3.7912986973060954 4.195194465260497
7939 3.5415206286806944 3.7913301676126916 4.1952238914486095
7940 3.5415538496009944 3.791361633734235 4.195253313724061
7941 3.5415870655175525 3.7913930956717836 4.195282732087864
7942 3.5416202765154163 3.7914245534264936 4.195312146541035
7943 3.541653483330993 3.7914560069995114 4.195341557084588
7944 3.541686684492537 3.791487456391891 4.195370963719539
7945 3.5417198818567024 3.7915189016048694 4.1954003664469015
7946 3.5417530756757523 3.7915503426394506 4.19542976526769
7947 3.541786265908008 3.7915817794966067 4.195459160182917
7948 3.5418194519395203 3.791613212177315 4.195488551193597
7949 3.5418526330368723 3.7916446406826294 4.195517938300741
7950 3.541885808172222 3.7916760650136956 4.195547321505362
7951 3.5419189796726633 3.7917074851717887 4.195576700808473
7952 3.5419521471147752 3.791738901157891 4.195606076211083
7953 3.5419853107112194 3.7917703129730373 4.1956354477142055
7954 3.5420184700861412 3.7918017206182357 4.1956648153188505
7955 3.5420516257226864 3.791833124094541 4.195694179026028
7956 3.542084776123138 3.791864523402947 4.195723538836749
7957 3.542117921738682 3.791895918544636 4.1957528947520215
7958 3.54215106239995 3.7919273095207333 4.195782246772856
7959 3.542184199107484 3.791958696332385 4.195811594900261
7960 3.542217331907004 3.79199007898061 4.195840939135243
7961 3.5422504602232903 3.7920214574664235 4.195870279478814
7962 3.5422835846194722 3.792052831790911 4.195899615931977
7963 3.5423167050059274 3.7920842019550873 4.195928948495743
7964 3.5423498206479156 3.7921155679599785 4.195958277171117
7965 3.5423829320211007 3.792146929806703 4.195987601959106
7966 3.5424160391472648 3.792178287496318 4.196016922860716
7967 3.5424491409248517 3.7922096410298796 4.196046239876953
7968 3.5424822383713797 3.7922409904085796 4.196075553008822
7969 3.5425153315245637 3.7922723356334838 4.196104862257328
7970 3.5425484208445437 3.7923036767056524 4.196134167623475
7971 3.5425815061698955 3.7923350136260865 4.196163469108267
7972 3.5426145870043118 3.792366346395809 4.196192766712709
7973 3.5426476639754907 3.792397675015903 4.196222060437805
7974 3.5426807357736867 3.7924289994873743 4.196251350284554
7975 3.5427138026836618 3.7924603198113918 4.196280636253963
7976 3.542746864001262 3.792491635989088 4.1963099183470325
7977 3.5427799211599047 3.792522948021684 4.1963391965647645
7978 3.5428129746202326 3.7925542559102214 4.19636847090816
7979 3.5428460229999126 3.7925855596556826 4.19639774137822
7980 3.5428790678447526 3.792616859259224 4.196427007975946
7981 3.5429121087457975 3.792648154721807 4.196456270702338
7982 3.5429451456531296 3.7926794460444455 4.196485529558395
7983 3.5429781786525236 3.7927107332281578 4.196514784545118
7984 3.5430112081890677 3.792742016273952 4.196544035663506
7985 3.5430442340133226 3.7927732951827804 4.196573282914557
7986 3.5430772561792248 3.7928045699556256 4.196602526299269
7987 3.543110273486772 3.792835840593464 4.1966317658186405
7988 3.543143285166864 3.7928671070974214 4.19666100147367
7989 3.543176291712375 3.7928983694687197 4.196690233265353
7990 3.543209294015865 3.792929627708519 4.196719461194687
7991 3.543242291411985 3.792960881817867 4.19674868526267
7992 3.5432752833949768 3.792992131797895 4.196777905470296
7993 3.5433082705459418 3.7930233776497975 4.196807121818561
7994 3.543341253302308 3.793054619374695 4.196836334308461
7995 3.543374231957758 3.7930858569736534 4.196865542940992
7996 3.543407205342818 3.793117090447702 4.196894747717145
7997 3.543440174262835 3.793148319798015 4.196923948637919
7998 3.5434731393475034 3.7931795450256676 4.196953145704304
7999 3.5435061008587994 3.793210766131654 4.196982338917295
8000 3.5435390578587995 3.7932419831169364 4.197011528277884
8001 3.5435720086971396 3.793273195982594 4.197040713787066
8002 3.5436049542994814 3.7933044047299105 4.19706989544583
8003 3.5436378953437426 3.793335609360057 4.1970990732551705
8004 3.5436708328842825 3.7933668098741165 4.197128247216077
8005 3.5437037633089425 3.7933980062730406 4.197157417329542
8006 3.5437366898893705 3.7934291985582327 4.197186583596556
8007 3.5437696119750117 3.793460386730687 4.19721574601811
8008 3.5438025306447956 3.7934915707914785 4.197244904595193
8009 3.5438354438225117 3.793522750741547 4.1972740593287945
8010 3.5438683533560718 3.7935539265820912 4.1973032102199035
8011 3.5439012592675727 3.7935850983140793 4.197332357269511
8012 3.5439341614909887 3.7936162659384767 4.1973615004786025
8013 3.5439670601445687 3.793647429456256 4.197390639848169
8014 3.543999955202355 3.7936785888683753 4.1974197753791955
8015 3.54403284617351 3.793709744175796 4.197448907072671
8016 3.544065731324534 3.793740895379539 4.197478034929582
8017 3.544098611631025 3.793772042480843 4.1975071589509145
8018 3.544131486345077 3.7938031854808245 4.1975362791376565
8019 3.544164356675141 3.7938343243806916 4.197565395490792
8020 3.5441972229078207 3.793865459181503 4.197594508011308
8021 3.5442300856586897 3.7938965898842802 4.197623616700189
8022 3.5442629447092635 3.7939277164899683 4.197652721558418
8023 3.5442957996484257 3.7939588389995396 4.197681822586982
8024 3.5443286505543696 3.793989957414017 4.1977109197868625
8025 3.5443614975454447 3.794021071734413 4.197740013159046
8026 3.5443943409888505 3.7940521819617263 4.1977691027045125
8027 3.5444271808264944 3.794083288096908 4.197798188424247
8028 3.5444600169119544 3.7941143901409187 4.197827270319231
8029 3.5444928481192166 3.7941454880947343 4.197856348390447
8030 3.544525675497977 3.7941765819594715 4.197885422638876
8031 3.5445584984760616 3.7942076717361166 4.197914493065501
8032 3.5445913154449578 3.794238757425727 4.197943559671302
8033 3.5446241284907307 3.7942698390295595 4.197972622457258
8034 3.5446569370409726 3.7943009165486106 4.198001681424351
8035 3.5446897409890927 3.7943319899839487 4.198030736573561
8036 3.5447225410320606 3.794363059336655 4.198059787905867
8037 3.5447553366856686 3.7943941246077233 4.198088835422248
8038 3.5447881283095186 3.7944251857982074 4.198117879123682
8039 3.5448209159900217 3.794456242909117 4.1981469190111484
8040 3.5448536995885016 3.7944872959414493 4.198175955085625
8041 3.54488647927179 3.7945183448962196 4.198204987348089
8042 3.544919254659924 3.794549389774422 4.1982340157995175
8043 3.544952025750822 3.794580430577097 4.198263040440888
8044 3.544984792791766 3.7946114673052866 4.198292061273177
8045 3.545017555434801 3.7946424999599997 4.19832107829736
8046 3.545050314192765 3.79467352854229 4.1983500915144125
8047 3.545083068749847 3.7947045530531467 4.198379100925311
8048 3.5451158180577513 3.794735573493597 4.198408106531029
8049 3.5451485634985893 3.7947665898647993 4.198437108332542
8050 3.5451813053762895 3.7947976021677396 4.198466106330824
8051 3.5452140424410503 3.794828610403366 4.198495100526849
8052 3.545246774159234 3.794859614572781 4.198524090921591
8053 3.545279502308216 3.794890614677154 4.1985530775160225
8054 3.54531222676529 3.7949216107174335 4.198582060311117
8055 3.545344947649355 3.7949526026945817 4.1986110393078455
8056 3.545377663315091 3.794983590609547 4.1986400145071805
8057 3.545410375331309 3.795014574463481 4.1986689859100945
8058 3.545443083011165 3.7950455542573414 4.198697953517558
8059 3.5454757864089883 3.79507652999217 4.198726917330543
8060 3.5455084860869084 3.7951075016690012 4.198755877350018
8061 3.5455411815915796 3.795138469288801 4.198784833576955
8062 3.5455738734127418 3.795169432852589 4.198813786012323
8063 3.5456065617339236 3.795200392361326 4.198842734657092
8064 3.5456392443356517 3.7952313478159496 4.198871679512229
8065 3.545671923022062 3.795262299217671 4.198900620578707
8066 3.545704597831508 3.7952932465674785 4.19892955785749
8067 3.5457372689636992 3.795324189866355 4.198958491349548
8068 3.5457699361182033 3.7953551291152583 4.198987421055848
8069 3.5458025985829584 3.7953860643151835 4.199016346977357
8070 3.5458352573726186 3.795416995467214 4.199045269115043
8071 3.5458679104836617 3.7954479225723063 4.199074187469872
8072 3.545900560149622 3.795478845631666 4.19910310204281
8073 3.54593320571473 3.79550976464622 4.199132012834823
8074 3.5459658465148998 3.7955406796169786 4.199160919846875
8075 3.5459984813689998 3.795571590545032 4.199189823079933
8076 3.5460311119220598 3.795602497431617 4.199218722534961
8077 3.546063738091244 3.7956334002777674 4.199247618212922
8078 3.546096359931012 3.7956642990845255 4.199276510114782
8079 3.546128975451858 3.7956951938529278 4.199305398241503
8080 3.5461615874388177 3.7957260845842558 4.199334282594049
8081 3.5461941956718306 3.795756971279447 4.199363163173382
8082 3.5462268003106088 3.7957878539394656 4.199392039980466
8083 3.546259400650043 3.795818732565255 4.199420913016262
8084 3.546291997415631 3.7958496071578463 4.199449782281731
8085 3.5463245896110362 3.795880477718181 4.199478647777836
8086 3.546357177670774 3.795911344247322 4.199507509505538
8087 3.5463897619890883 3.7959422067462802 4.199536367465796
8088 3.5464223422000964 3.7959730652160166 4.1995652216595705
8089 3.5464549183745873 3.796003919657537 4.199594072087823
8090 3.5464874907694472 3.796034770071838 4.199622918751513
8091 3.5465200590024692 3.7960656164598854 4.199651761651597
8092 3.546552623257745 3.7960964588226904 4.199680600789037
8093 3.546585183695157 3.796127297161243 4.19970943616479
8094 3.5466177404503654 3.796158131476511 4.199738267779813
8095 3.546650292647205 3.7961889617694475 4.199767095635067
8096 3.546682838583397 3.7962197880411117 4.199795919731506
8097 3.546715379244235 3.7962506102927738 4.199824740070087
8098 3.546747915931201 3.796281428525582 4.19985355665177
8099 3.546780448059193 3.796312242740523 4.19988236947751
8100 3.5468129764279928 3.7963430529386564 4.19991117854826
8101 3.5468454997719245 3.7963738591209415 4.199939983864979
8102 3.5468780181697763 3.7964046612884945 4.199968785428621
8103 3.5469105320406924 3.7964354594424217 4.19999758324014
8104 3.5469430425900605 3.796466253583777 4.2000263773004916
8105 3.5469755485841103 3.7964970437134653 4.20005516761063
8106 3.5470080500450463 3.7965278298325433 4.200083954171509
8107 3.5470405481949174 3.796558611942066 4.200112736984081
8108 3.5470730410535656 3.7965893900429353 4.2001415160493
8109 3.5471055302567147 3.7966201641362987 4.200170291368116
8110 3.5471380150644647 3.7966509342231007 4.200199062941485
8111 3.5471704957018515 3.796681700304378 4.200227830770359
8112 3.5472029715503477 3.7967124623811386 4.200256594855687
8113 3.5472354435164406 3.7967432204544656 4.20028535519842
8114 3.5472679115738446 3.796773974525332 4.200314111799512
8115 3.5473003756394594 3.796804724594712 4.200342864659912
8116 3.5473328327489755 3.7968354706635914 4.200371613780569
8117 3.5473652863413005 3.7968662127333195 4.200400359162433
8118 3.5473977365119986 3.7968969508048227 4.200429100806455
8119 3.5474301825366505 3.796927684879015 4.200457838713584
8120 3.5474626240640905 3.796958414956899 4.200486572884767
8121 3.5474950621398356 3.796989141039522 4.2005153033209535
8122 3.5475274960148275 3.7970198631277987 4.200544030023091
8123 3.5475599258088937 3.79705058122274 4.200572752992128
8124 3.547592350423306 3.7970812953253397 4.200601472229011
8125 3.547624770798306 3.797112005436726 4.200630187734688
8126 3.547657185712968 3.7971427115579126 4.2006588995101035
8127 3.5476895959614123 3.797173413690062 4.200687607556206
8128 3.547722002029188 3.797204111834239 4.200716311873939
8129 3.5477544041337694 3.7972348059914496 4.2007450124642505
8130 3.5477868011187392 3.797265496162671 4.200773709328085
8131 3.547819193420932 3.7972961823490228 4.200802402466386
8132 3.54785157926544 3.797326864551572 4.200831091880098
8133 3.547883961821565 3.7973575427716026 4.200859777570167
8134 3.5479163398674194 3.797388217010008 4.200888459537536
8135 3.547948712611819 3.797418887267832 4.200917137783147
8136 3.547981080744043 3.7974495535462163 4.200945812307944
8137 3.548013444034143 3.797480215846216 4.20097448311287
8138 3.5480458031798188 3.7975108741689163 4.201003150198867
8139 3.548078158529052 3.797541528515315 4.2010318135668765
8140 3.548110509713632 3.7975721788863663 4.20106047321784
8141 3.548142856772264 3.7976028252830707 4.201089129152701
8142 3.5481751991737283 3.797633467706423 4.201117781372397
8143 3.5482075382024982 3.7976641061574834 4.20114642987787
8144 3.5482398733925624 3.7976947406371537 4.201175074670061
8145 3.548272204896757 3.7977253711463925 4.201203715749909
8146 3.548304532623597 3.797755997686141 4.201232353118354
8147 3.548336855780921 3.7977866202573494 4.201260986776334
8148 3.5483691741058974 3.797817238861066 4.201289616724789
8149 3.5484014881179013 3.79784785349837 4.201318242964656
8150 3.5484337981001515 3.7978784641702785 4.201346865496875
8151 3.5484661046212556 3.797909070877772 4.201375484322383
8152 3.5484984076467834 3.797939673621761 4.201404099442116
8153 3.5485307068813974 3.797970272403161 4.201432710857012
8154 3.5485630018665715 3.7980008672229233 4.2014613185680085
8155 3.5485952915727617 3.798031458082055 4.20148992257604
8156 3.54862757732713 3.7980620449816884 4.2015185228820435
8157 3.5486598584914897 3.7980926279227933 4.201547119486955
8158 3.548692136140602 3.798123206906419 4.20157571239171
8159 3.5487244087469008 3.79815378193348 4.201604301597242
8160 3.548756676797781 3.7981843530050807 4.201632887104486
8161 3.548788940168741 3.798214920122263 4.201661468914376
8162 3.548821200000345 3.798245483286085 4.201690047027847
8163 3.548853456045867 3.7982760424974655 4.20171862144583
8164 3.548885708793251 3.798306597757352 4.201747192169262
8165 3.548917958265216 3.798337149066632 4.201775759199073
8166 3.54895020366789 3.798367696426191 4.201804322536195
8167 3.548982445374991 3.7983982398370117 4.201832882181563
8168 3.5490146837767114 3.7984287793000293 4.201861438136105
8169 3.5490469173191643 3.7984593148161316 4.201889990400756
8170 3.5490791452485544 3.7984898463863965 4.201918538976444
8171 3.5491113683551285 3.798520374011995 4.201947083864101
8172 3.5491435868165246 3.7985508976939997 4.201975625064658
8173 3.5491758010801555 3.7985814174334607 4.202004162579044
8174 3.5492080116916873 3.7986119332313746 4.202032696408189
8175 3.5492402187555374 3.798642445088671 4.202061226553022
8176 3.5492724210761772 3.7986729530062653 4.202089753014473
8177 3.549304619362882 3.798703456985219 4.2021182757934685
8178 3.549336811340218 3.7987339570265086 4.202146794890939
8179 3.549368999901045 3.7987644531313856 4.202175310307811
8180 3.549401183857465 3.7987949453007497 4.202203822045012
8181 3.549433363436458 3.798825433535645 4.20223233010347
8182 3.5494655371714137 3.7988559178370873 4.202260834484113
8183 3.549497707498477 3.7988863982062715 4.2022893351878645
8184 3.549529874219437 3.798916874644095 4.202317832215654
8185 3.549562037095087 3.7989473471514783 4.202346325568403
8186 3.549594195656925 3.7989778157293714 4.20237481524704
8187 3.5496263496573266 3.7990082803787817 4.202403301252491
8188 3.5496584998720784 3.7990387411007456 4.202431783585679
8189 3.5496906458980355 3.799069197896206 4.202460262247529
8190 3.5497227871844856 3.7990996507661534 4.202488737238964
8191 3.5497549246467046 3.7991300997116455 4.202517208560909
8192 3.5497870584794087 3.799160544733629 4.202545676214288
8193 3.5498191876320497 3.7991909858330253 4.202574140200022
8194 3.549851311996006 3.7992214230108847 4.202602600519036
8195 3.5498834310692557 3.7992518562682696 4.20263105717225
8196 3.5499155459068357 3.799282285606305 4.202659510160587
8197 3.5499476566952866 3.7993127110259852 4.20268795948497
8198 3.5499797638261685 3.7993431325282825 4.202716405146318
8199 3.5500118669778726 3.7993735501141206 4.202744847145554
8200 3.5500439664272725 3.7994039637844628 4.202773285483597
8201 3.5500760625251533 3.799434373540238 4.20280172016137
8202 3.5501081534653034 3.7994647793823324 4.202830151179789
8203 3.5501402401068254 3.7994951813118516 4.202858578539776
8204 3.5501723230958335 3.799525579329797 4.20288700224225
8205 3.5502044025699684 3.7995559734370903 4.202915422288131
8206 3.5502364772883146 3.7995863636346368 4.202943838678334
8207 3.5502685481022875 3.7996167499234916 4.202972251413782
8208 3.5503006148047835 3.799647132304608 4.203000660495389
8209 3.5503326769669807 3.7996775107789627 4.203029065924075
8210 3.5503647346935505 3.7997078853475834 4.203057467700756
8211 3.5503967886147083 3.7997382560114876 4.203085865826348
8212 3.5504288389749363 3.799768622771614 4.20311426030177
8213 3.5504608858381204 3.7997989856288714 4.203142651127936
8214 3.5504929287096183 3.7998293445841607 4.203171038305763
8215 3.550524966913878 3.7998596996384424 4.203199421836166
8216 3.550557001755158 3.799890050792761 4.20322780172006
8217 3.550589032911227 3.799920398047999 4.203256177958361
8218 3.550621059993993 3.7999507414050804 4.203284550551982
8219 3.550653083420685 3.7999810808649745 4.203312919501837
8220 3.550685102556525 3.800011416428601 4.203341284808841
8221 3.550717117177554 3.8000417480969553 4.203369646473907
8222 3.550749128005262 3.8000720758710607 4.203398004497948
8223 3.550781135194016 3.800102399751852 4.203426358881877
8224 3.550813138256768 3.800132719740245 4.203454709626606
8225 3.550845137948268 3.8001630358372154 4.203483056733047
8226 3.550877134176264 3.8001933480436456 4.203511400202112
8227 3.550909126585207 3.80022365636043 4.203539740034713
8228 3.550941115164995 3.8002539607885053 4.20356807623176
8229 3.550973100251141 3.8002842613288093 4.203596408794164
8230 3.551005081323361 3.8003145579822393 4.203624737722836
8231 3.5510370578282577 3.8003448507497555 4.2036530630186855
8232 3.5510690285454416 3.8003751396323846 4.203681384682623
8233 3.5511009953579196 3.8004054246313017 4.203709702715557
8234 3.5511329570204655 3.800435705747453 4.203738017118396
8235 3.5511649133826557 3.8004659829819354 4.20376632789205
8236 3.5511968662294717 3.800496256335864 4.2037946350374265
8237 3.5512288152461116 3.800526525810136 4.203822938555434
8238 3.5512607609167457 3.8005567914056884 4.20385123844698
8239 3.551292702160311 3.800587053123398 4.203879534712972
8240 3.551324639543351 3.800617310964272 4.203907827354317
8241 3.551356572602492 3.80064756492925 4.203936116371921
8242 3.5513885012698077 3.8006778150193274 4.203964401766691
8243 3.5514204258894986 3.8007080612355066 4.203992683539533
8244 3.5514523468223786 3.8007383035787488 4.204020961691352
8245 3.551484263505954 3.8007685420499713 4.204049236223055
8246 3.551516175130146 3.8007987766501588 4.204077507135544
8247 3.551548083152508 3.800829007380394 4.204105774429727
8248 3.551579986705188 3.8008592342415835 4.204134038106506
8249 3.55161188623161 3.800889457234738 4.204162298166786
8250 3.5516437802118603 3.800919676360814 4.20419055461147
8251 3.551675670285605 3.800949891620953 4.204218807441462
8252 3.551707556929577 3.8009801030160975 4.204247056657665
8253 3.551739438970082 3.801010310547131 4.204275302260981
8254 3.551771317040626 3.801040514215079 4.204303544252312
8255 3.5518031912383714 3.8010707140208915 4.20433178263256
8256 3.5518350613302756 3.801100909965505 4.204360017402628
8257 3.5518669276364316 3.8011311020498844 4.204388248563417
8258 3.5518987897173138 3.8011612902749556 4.204416476115827
8259 3.551930647199309 3.801191474641698 4.204444700060759
8260 3.551962500724649 3.8012216551511355 4.2044729203991125
8261 3.551994350597099 3.8012518318042137 4.204501137131789
8262 3.552026196930509 3.801282004601842 4.204529350259687
8263 3.552058038872 3.801312173544915 4.204557559783707
8264 3.552089875469216 3.801342338634431 4.2045857657047465
8265 3.5521217076373457 3.8013724998715035 4.204613968023705
8266 3.5521535362009855 3.8014026572571336 4.20464216674148
8267 3.5521853613236716 3.8014328107922237 4.20467036185897
8268 3.5522171823587354 3.801462960477656 4.204698553377073
8269 3.5522489999492395 3.8014931063143904 4.204726741296685
8270 3.5522808125800096 3.8015232483033086 4.204754925618705
8271 3.5523126209602216 3.801553386445476 4.204783106344028
8272 3.5523444253691654 3.801583520741871 4.204811283473551
8273 3.5523762259704115 3.8016136511934393 4.20483945700817
8274 3.5524080229110413 3.8016437778011056 4.204867626948779
8275 3.5524398164954163 3.8016739005657767 4.204895793296275
8276 3.5524716060514403 3.801704019488323 4.2049239560515534
8277 3.5525033915192723 3.801734134569695 4.204952115215508
8278 3.552535173658572 3.8017642458108516 4.204980270789032
8279 3.552566951921194 3.8017943532126575 4.205008422773022
8280 3.552598724856274 3.8018244567760457 4.205036571168369
8281 3.5526304943082607 3.8018545565021227 4.205064715975968
8282 3.552662258983395 3.8018846523917733 4.205092857196711
8283 3.552694020229725 3.8019147444460364 4.205120994831492
8284 3.552725777830113 3.80194483266579 4.205149128881201
8285 3.552757531235943 3.801974917051936 4.2051772593467325
8286 3.552789280801575 3.8020049976054446 4.205205386228976
8287 3.552821025994789 3.802035074327241 4.205233509528825
8288 3.5528527659599414 3.802065147218315 4.205261629247169
8289 3.5528845021537094 3.8020952162797608 4.205289745384899
8290 3.5529162341929195 3.802125281512494 4.205317857942905
8291 3.5529479617191324 3.802155342917478 4.205345966922078
8292 3.5529796856507483 3.8021854004957194 4.205374072323306
8293 3.553011405728894 3.8022154542481124 4.205402174147481
8294 3.553043121611664 3.8022455041755836 4.205430272395489
8295 3.553074833230764 3.8022755502791 4.20545836706822
8296 3.553106540244108 3.802305592559636 4.205486458166564
8297 3.553138243554037 3.8023356310182086 4.205514545691406
8298 3.553169942378725 3.8023656656557234 4.205542629643636
8299 3.55320163671617 3.802395696473183 4.205570710024141
8300 3.55323332741927 3.802425723471587 4.205598786833807
8301 3.553265012743019 3.8024557466518347 4.205626860073521
8302 3.553296693797669 3.8024857660150326 4.2056549297441705
8303 3.5533283709299983 3.802515781562156 4.205682995846641
8304 3.5533600431499663 3.8025457932941364 4.205711058381818
8305 3.5533917103225914 3.8025758012120248 4.205739117350587
8306 3.5534233742149173 3.802605805316888 4.205767172753832
8307 3.5534550329478543 3.8026358056095804 4.20579522459244
8308 3.55348668823069 3.802665802091181 4.205823272867295
8309 3.5535183386574563 3.802695794762566 4.205851317579279
8310 3.5535499846415664 3.8027257836247763 4.205879358729279
8311 3.553581626929024 3.802755768678805 4.205907396318175
8312 3.553613263905496 3.8027857499255564 4.205935430346853
8313 3.553644897322831 3.8028157273661267 4.205963460816193
8314 3.553676527195885 3.802845701001402 4.20599148772708
8315 3.553708153747395 3.8028756708322664 4.206019511080396
8316 3.5537397765598473 3.8029056368595766 4.206047530877021
8317 3.553771394857946 3.8029355990842397 4.206075547117838
8318 3.5538030098790743 3.8029655575072563 4.206103559803728
8319 3.55383462111407 3.8029955121294763 4.206131568935572
8320 3.55386622834479 3.8030254629518123 4.20615957451425
8321 3.553897831935482 3.8030554099752027 4.206187576540643
8322 3.553929430336466 3.803085353200541 4.206215575015628
8323 3.55396102442782 3.8031152926289074 4.2062435699400895
8324 3.553992614831896 3.8031452282612754 4.206271561314902
8325 3.5540242010390712 3.803175160098545 4.206299549140948
8326 3.554055784146457 3.803205088141675 4.2063275334191035
8327 3.554087362387074 3.8032350123914944 4.206355514150249
8328 3.554118936616626 3.8032649328490424 4.206383491335261
8329 3.554150507507888 3.803294849515257 4.206411464975016
8330 3.554182074134518 3.8033247623909934 4.206439435070394
8331 3.554213636786167 3.8033546714772184 4.2064674016222705
8332 3.5542451955026313 3.803384576774865 4.206495364631523
8333 3.5542767506737074 3.8034144782848593 4.2065233240990265
8334 3.5543083016225814 3.8034443760080814 4.206551280025658
8335 3.5543398492891862 3.8034742699454926 4.206579232412293
8336 3.554371393363394 3.803504160097941 4.206607181259806
8337 3.554402932592885 3.803534046466311 4.206635126569073
8338 3.5544344686598652 3.8035639290516388 4.206663068340968
8339 3.55446600112904 3.8035938078547558 4.206691006576367
8340 3.55449753012374 3.8036236828765477 4.206718941276143
8341 3.554529055884114 3.803653554117885 4.206746872441169
8342 3.554560578091484 3.8036834215796085 4.20677480007232
8343 3.554592095868077 3.8037132852625968 4.206802724170467
8344 3.554623610480213 3.803743145167834 4.206830644736485
8345 3.554655121058348 3.803773001296152 4.206858561771246
8346 3.5546866285019783 3.8038028536484876 4.2068864752756205
8347 3.554718131916318 3.8038327022256677 4.206914385250482
8348 3.55474963175029 3.8038625470286282 4.206942291696702
8349 3.554781127693219 3.803892388058249 4.206970194615151
8350 3.554812619517819 3.8039222253154494 4.2069980940067
8351 3.5548441080238957 3.8039520588011735 4.2070259898722195
8352 3.554875592984248 3.803981888516271 4.20705388221258
8353 3.554907074146533 3.8040117144616175 4.207081771028652
8354 3.554938552051949 3.8040415366381186 4.207109656321303
8355 3.554970026807429 3.804071355046616 4.207137538091405
8356 3.555001497943381 3.804101169687937 4.207165416339825
8357 3.555032964806191 3.8041309805629666 4.207193291067433
8358 3.555064428137797 3.8041607876726657 4.207221162275095
8359 3.555095885545779 3.804190591017908 4.207249029963682
8360 3.5551273378805393 3.8042203905998524 4.2072768941340595
8361 3.5551587868706904 3.804250186419556 4.2073047547870965
8362 3.5551902315110926 3.8042799784778683 4.207332611923659
8363 3.5552216725022974 3.8043097667757593 4.207360465544614
8364 3.5552531098508973 3.8043395513141154 4.207388315650827
8365 3.555284543797707 3.8043693320938217 4.207416162243166
8366 3.555315974658923 3.804399109115734 4.207444005322495
8367 3.5553474002240213 3.8044288823806705 4.20747184488968
8368 3.5553788225158933 3.8044586518897128 4.207499680945587
8369 3.5554102413989552 3.804488417643701 4.20752751349108
8370 3.5554416564613653 3.804518179643491 4.207555342527024
8371 3.5554730666800514 3.8045479378899887 4.207583168054282
8372 3.5555044729906236 3.80457769238422 4.207610990073719
8373 3.5555358753326405 3.8046074431271 4.207638808586199
8374 3.5555672728166146 3.8046371901195517 4.2076666235925835
8375 3.5555986650971145 3.8046669333626015 4.207694435093737
8376 3.5556300535456664 3.80469667285732 4.207722243090521
8377 3.5556614383950165 3.804726408604611 4.207750047583799
8378 3.5556928194004485 3.8047561406053525 4.207777848574432
8379 3.5557241961830957 3.80478586886045 4.207805646063283
8380 3.5557555677186956 3.8048155933708543 4.207833440051211
8381 3.5557869341894848 3.8048453141376384 4.20786123053908
8382 3.5558182973116708 3.804875031161854 4.207889017527747
8383 3.555849657008115 3.8049047444443462 4.207916801018076
8384 3.555881011223027 3.8049344539859704 4.207944581010925
8385 3.5559123624026268 3.8049641597878265 4.207972357507154
8386 3.555943709731857 3.804993861850723 4.2080001305076244
8387 3.555975052965684 3.8050235601755644 4.208027900013193
8388 3.5560063928991 3.8050532547632847 4.20805566602472
8389 3.556037728859307 3.805082945614723 4.208083428543063
8390 3.556069060685057 3.8051126327307982 4.20811118756908
8391 3.556100389314266 3.8051423161124482 4.20813894310363
8392 3.556131713696282 3.8051719957604995 4.208166695147569
8393 3.5561630325618596 3.8052016716759027 4.208194443701757
8394 3.55619434776387 3.8052313438597603 4.208222188767048
8395 3.5562256586961096 3.805261012312952 4.2082499303443015
8396 3.5562569665405097 3.8052906770364325 4.208277668434371
8397 3.5562882708755956 3.8053203380310126 4.208305403038114
8398 3.5563195715400817 3.805349995297555 4.208333134156386
8399 3.556350868280236 3.8053796488369405 4.208360861790042
8400 3.556382160523036 3.80540929865008 4.208388585939938
8401 3.556413449308248 3.805438944737952 4.208416306606928
8402 3.556444734600554 3.8054685871014127 4.208444023791866
8403 3.556476016087325 3.80549822574132 4.208471737495609
8404 3.556507294346645 3.8055278606585703 4.2084994477190065
8405 3.556538568090895 3.8055574918539903 4.208527154462915
8406 3.556569837738415 3.805587119328561 4.2085548577281875
8407 3.5566011037581373 3.805616743083211 4.208582557515674
8408 3.556632366072641 3.8056463631188153 4.208610253826231
8409 3.556663624764251 3.805675979436256 4.208637946660709
8410 3.5566948797723508 3.805705592036407 4.208665636019961
8411 3.5567261311540577 3.8057352009201484 4.208693321904838
8412 3.5567573774607615 3.8057648060883524 4.20872100431619
8413 3.5567886202720165 3.8057944075420647 4.208748683254869
8414 3.5568198585343587 3.805824005282142 4.208776358721726
8415 3.5568510933902635 3.8058535993095663 4.208804030717611
8416 3.5568823238701994 3.8058831896251837 4.208831699243375
8417 3.5569135507634426 3.805912776229955 4.208859364299867
8418 3.5569447738998985 3.805942359124747 4.208887025887938
8419 3.5569759934209166 3.8059719383104476 4.208914684008434
8420 3.5570072090721565 3.8060015137879257 4.208942338662206
8421 3.5570384212981314 3.806031085558082 4.208969989850104
8422 3.5570696296676254 3.8060606536217634 4.208997637572973
8423 3.5571008343894173 3.8060902179798672 4.2090252818316625
8424 3.557132035941929 3.8061197786332674 4.209052922627021
8425 3.557163233893854 3.80614933558278 4.209080559959895
8426 3.5571944275525262 3.806178888829271 4.20910819383113
8427 3.557225616646383 3.80620843837369 4.209135824241576
8428 3.5572568013841632 3.8062379842170184 4.209163451192077
8429 3.557287982345555 3.806267526360212 4.2091910746834795
8430 3.557319159823835 3.806297064804157 4.20921869471663
8431 3.557350333134388 3.806326599549706 4.209246311292373
8432 3.5573815017525643 3.8063561305977927 4.209273924411553
8433 3.557412665979961 3.806385657949411 4.209301534075018
8434 3.5574438265315513 3.8064151816055203 4.209329140283609
8435 3.5574749834561965 3.8064447015669947 4.209356743038173
8436 3.5575061365075165 3.806474217834702 4.209384342339552
8437 3.5575372857849614 3.8065037304095393 4.20941193818859
8438 3.5575684313289515 3.8065332392923916 4.209439530586131
8439 3.5575995729014345 3.806562744484139 4.209467119533019
8440 3.5576307110069947 3.8065922459856893 4.209494705030094
8441 3.5576618457030227 3.8066217437978906 4.209522287078201
8442 3.5576929770384886 3.8066512379215838 4.209549865678181
8443 3.5577241051130386 3.806680728357604 4.209577440830874
8444 3.5577552295872668 3.8067102151067744 4.209605012537126
8445 3.5577863505438967 3.8067396981699577 4.2096325807977735
8446 3.5578174679221006 3.806769177548007 4.209660145613659
8447 3.5578485807572005 3.806798653241782 4.209687706985625
8448 3.5578796894443045 3.8068281252522573 4.20971526491451
8449 3.5579107951475204 3.8068575935803595 4.2097428194011535
8450 3.5579418967160703 3.8068870582268777 4.209770370446396
8451 3.5579729937509073 3.806916519192737 4.209797918051078
8452 3.558004087509435 3.806945976478909 4.209825462216036
8453 3.558035176738964 3.8069754300862173 4.2098530029421095
8454 3.5580662622744983 3.8070048800156324 4.209880540230138
8455 3.5580973439621033 3.807034326268027 4.20990807408096
8456 3.5581284221382394 3.8070637688442903 4.209935604495411
8457 3.5581594956341402 3.8070932077452726 4.20996313147433
8458 3.5581905653528363 3.8071226429719616 4.209990655018556
8459 3.558221631402532 3.8071520745252387 4.210018175128923
8460 3.558252694238332 3.807181502405972 4.210045691806269
8461 3.5582837537147713 3.8072109266149754 4.21007320505143
8462 3.558314809677871 3.80724034715308 4.210100714865242
8463 3.558345861863581 3.8072697640211337 4.2101282212485405
8464 3.558376910964189 3.8072991772200178 4.2101557242021626
8465 3.558407955750674 3.8073285867505304 4.210183223726942
8466 3.558438997118546 3.8073579926136136 4.210210719823713
8467 3.558470034337969 3.807387394810105 4.21023821249331
8468 3.558501068160749 3.807416793340927 4.210265701736568
8469 3.558532097958512 3.807446188206914 4.2102931875543215
8470 3.558563124652672 3.8074755794089747 4.210320669947404
8471 3.558594147208169 3.807504966947907 4.210348148916648
8472 3.558625166538137 3.8075343508246324 4.210375624462885
8473 3.5586561823189764 3.8075637310399637 4.210403096586951
8474 3.5586871950320025 3.807593107594752 4.210430565289676
8475 3.5587182040315275 3.8076224804897914 4.210458030571894
8476 3.5587492093836195 3.8076518497259517 4.210485492434436
8477 3.5587802112645717 3.807681215304095 4.210512950878131
8478 3.5588112091216315 3.807710577225062 4.2105404059038145
8479 3.5588422037160976 3.8077399354897596 4.210567857512315
8480 3.5588731940372176 3.807769290099003 4.210595305704462
8481 3.5589041805326147 3.8077986410537275 4.210622750481089
8482 3.558935163251417 3.8078279883548145 4.2106501918430235
8483 3.558966142641471 3.8078573320031412 4.210677629791095
8484 3.558997118514483 3.8078866719995292 4.2107050643261354
8485 3.559028090868763 3.8079160083448245 4.210732495448971
8486 3.5590590591425446 3.8079453410398716 4.210759923160432
8487 3.5590900237668435 3.8079746700855814 4.210787347461347
8488 3.5591209848502836 3.808003995482815 4.210814768352543
8489 3.5591519429429557 3.8080333172324186 4.210842185834849
8490 3.5591828974744657 3.808062635335174 4.210869599909094
8491 3.5592138468043526 3.8080919497919297 4.210897010576102
8492 3.5592447930195648 3.808121260603729 4.2109244178367025
8493 3.5592757362968626 3.808150567771367 4.21095182169172
8494 3.5593066762949364 3.808179871295619 4.210979222141983
8495 3.559337612893226 3.8082091711773005 4.211006619188317
8496 3.559368544977098 3.80823846741724 4.211034012831548
8497 3.559399473819182 3.8082677600163968 4.211061403072501
8498 3.5594303995028382 3.8082970489755823 4.211088789912001
8499 3.559461318371896 3.8083263342955957 4.211116173350874
8500 3.5594922334328962 3.808355615977667 4.2111435533899435
8501 3.5595231449391163 3.808384894022672 4.2111709300300335
8502 3.55955405240425 3.808414168431457 4.21119830327197
8503 3.559584956336672 3.808443439204926 4.211225673116576
8504 3.5596158553230324 3.8084727063439203 4.211253039564673
8505 3.5596467513855026 3.8085019698494493 4.211280402617086
8506 3.5596776438080364 3.8085312297222846 4.211307762274637
8507 3.5597085316786754 3.808560485963281 4.211335118538149
8508 3.5597394148508594 3.8085897385734 4.211362471408445
8509 3.5597702945649443 3.808618987553621 4.211389820886346
8510 3.5598011711000943 3.8086482329047775 4.211417166972674
8511 3.5598320443270444 3.808677474627669 4.21144450966825
8512 3.5598629135972524 3.8087067127231102 4.211471848973894
8513 3.5598937776830644 3.8087359471919924 4.211499184890429
8514 3.5599246381660143 3.8087651780353506 4.211526517418674
8515 3.5599554950529195 3.808794405254034 4.21155384655945
8516 3.5599863476097076 3.8088236288488906 4.2115811723135765
8517 3.5600171967032446 3.8088528488208535 4.211608494681873
8518 3.5600480425022267 3.808882065170756 4.2116358136651595
8519 3.560078884417219 3.8089112778994094 4.211663129264253
8520 3.560109721568899 3.808940487007695 4.211690441479975
8521 3.560140555540205 3.8089696924965963 4.2117177503131416
8522 3.560171384718883 3.8089988943669115 4.211745055764572
8523 3.560202210645622 3.809028092619628 4.211772357835084
8524 3.560233032867038 3.809057287255551 4.2117996565254945
8525 3.560263851227963 3.8090864782755407 4.2118269518366205
8526 3.5602946646182634 3.8091156656804728 4.211854243769281
8527 3.5603254748521755 3.8091448494713553 4.21188153232429
8528 3.5603562813482075 3.8091740296489816 4.211908817502466
8529 3.5603870846419623 3.809203206214214 4.211936099304624
8530 3.5604178849280324 3.809232379167851 4.21196337773158
8531 3.5604486807801883 3.809261548510669 4.211990652784149
8532 3.560479470677848 3.809290714243611 4.212017924463146
8533 3.5605102573834624 3.8093198763677987 4.212045192769387
8534 3.5605410400249684 3.809349034884028 4.2120724577036865
8535 3.5605718186261734 3.8093781897931986 4.212099719266857
8536 3.5606025935608696 3.8094073410962057 4.2121269774597145
8537 3.5606333648102786 3.809436488793902 4.212154232283073
8538 3.5606641326544466 3.8094656328871412 4.212181483737743
8539 3.560694897168583 3.809494773376745 4.212208731824541
8540 3.5607256584706226 3.809523910263524 4.212235976544278
8541 3.5607564146116224 3.809553043548277 4.212263217897767
8542 3.5607871664095625 3.8095821732320303 4.212290455885819
8543 3.5608179146143666 3.809611299315714 4.2123176905092485
8544 3.560848659241439 3.8096404218001694 4.2123449217688655
8545 3.560879399750764 3.8096695406862366 4.212372149665482
8546 3.56091013608926 3.809698655974819 4.212399374199908
8547 3.560940867947417 3.8097277676668253 4.212426595372956
8548 3.560971594998521 3.8097568757632003 4.2124538131854345
8549 3.561002318300682 3.8097859802649277 4.212481027638156
8550 3.561033038305332 3.8098150811728657 4.212508238731929
8551 3.561063754839839 3.8098441784878214 4.212535446467562
8552 3.561094467209839 3.8098732722106194 4.212562650845868
8553 3.561125176234606 3.809902362342168 4.212589851867652
8554 3.561155881844086 3.809931448883277 4.212617049533726
8555 3.561186584173521 3.8099605318347662 4.212644243844895
8556 3.5612172821518047 3.8099896111974383 4.212671434801972
8557 3.561247976204932 3.8100186869722217 4.212698622405759
8558 3.561278666938764 3.810047759159994 4.212725806657069
8559 3.561309353829588 3.8100768277615624 4.212752987556706
8560 3.561340036927028 3.810105892777795 4.212780165105478
8561 3.561370715912603 3.8101349542095533 4.2128073393041925
8562 3.561401391931823 3.8101640120577365 4.212834510153654
8563 3.561432064769083 3.8101930663231096 4.212861677654672
8564 3.561462734140191 3.8102221170064627 4.212888841808049
8565 3.561493400094891 3.810251164108619 4.212916002614592
8566 3.561524062931359 3.810280207630395 4.212943160075106
8567 3.561554722425289 3.8103092475725737 4.212970314190396
8568 3.561585378455113 3.8103382839359616 4.212997464961267
8569 3.561616030453633 3.810367316721382 4.213024612388524
8570 3.561646679078963 3.810396345929722 4.21305175647297
8571 3.561677323069544 3.8104253715617937 4.213078897215409
8572 3.561707963357808 3.8104543936185538 4.213106034616645
8573 3.561738599959203 3.8104834121008517 4.213133168677482
8574 3.5617692333007347 3.810512427009535 4.213160299398721
8575 3.5617998629177596 3.8105414383454 4.213187426781167
8576 3.5618304888171517 3.8105704461092986 4.213214550825621
8577 3.5618611117519867 3.81059945030208 4.213241671532885
8578 3.5618917314977128 3.810628450924506 4.213268788903762
8579 3.5619223476238036 3.8106574479773654 4.213295902939053
8580 3.5619529599484037 3.810686441461496 4.213323013639559
8581 3.5619835687958727 3.810715431377756 4.213350121006081
8582 3.5620141731175647 3.8107444177269674 4.2133772250394195
8583 3.5620447744307846 3.8107734005100724 4.213404325740376
8584 3.5620753719786085 3.8108023797278374 4.213431423109749
8585 3.5621059660426333 3.810831355381117 4.213458517148339
8586 3.5621365566641474 3.810860327470731 4.213485607856947
8587 3.5621671440991283 3.8108892959974963 4.21351269523637
8588 3.5621977282601245 3.8109182609621985 4.21353977928741
8589 3.5622283087676276 3.810947222365634 4.213566860010863
8590 3.5622588859549675 3.8109761802086424 4.213593937407527
8591 3.5622894597432238 3.811005134492025 4.213621011478202
8592 3.562320029623848 3.8110340852165914 4.213648082223686
8593 3.562350595981787 3.8110630323832106 4.213675149644775
8594 3.5623811583341287 3.8110919759927064 4.213702213742267
8595 3.5624117175300185 3.8111209160459594 4.213729274516959
8596 3.5624422731466905 3.8111498525437506 4.213756331969648
8597 3.5624728253458273 3.8111787854869097 4.21378338610113
8598 3.5625033746846775 3.8112077148762484 4.213810436912202
8599 3.5625339202846504 3.8112366407125116 4.213837484403659
8600 3.5625644626514505 3.8112655629965477 4.213864528576297
8601 3.5625950012244347 3.8112944817291465 4.21389156943091
8602 3.562625535761039 3.8113233969111606 4.213918606968295
8603 3.562656066655237 3.8113523085434733 4.213945641189245
8604 3.562686594043021 3.8113812166269194 4.213972672094556
8605 3.5627171180088006 3.8114101211623193 4.213999699685021
8606 3.5627476382067167 3.8114390221504837 4.214026723961434
8607 3.562778155254773 3.8114679195922623 4.21405374492459
8608 3.562808668118453 3.8114968134884326 4.214080762575281
8609 3.562839177174757 3.8115257038398926 4.2141077769143
8610 3.562869683067727 3.811554590647497 4.214134787942441
8611 3.562900185261923 3.8115834739120245 4.214161795660495
8612 3.562930683988187 3.811612353634316 4.214188800069254
8613 3.5629611779529413 3.8116412298151854 4.2142158011695106
8614 3.5629916680759552 3.8116701024555963 4.214242798962056
8615 3.563022154665655 3.8116989715564067 4.214269793447683
8616 3.563052637944415 3.8117278371184367 4.214296784627181
8617 3.56308311829841 3.811756699142482 4.214323772501341
8618 3.563113595226296 3.811785557629292 4.214350757070956
8619 3.5631440684765057 3.8118144125796753 4.214377738336811
8620 3.563174538616286 3.8118432639944686 4.214404716299701
8621 3.563205005557884 3.8118721118744427 4.214431690960414
8622 3.563235469325604 3.811900956220379 4.214458662319737
8623 3.563265929685069 3.8119297970330552 4.214485630378463
8624 3.563296386505309 3.8119586343132768 4.2145125951373785
8625 3.5633268389566837 3.811987468061863 4.2145395565972725
8626 3.5633572880897337 3.81201629827973 4.214566514758933
8627 3.563387733911498 3.8120451249676726 4.214593469623148
8628 3.5634181757042658 3.812073948126483 4.214620421190707
8629 3.563448614130719 3.812102767757037 4.214647369462394
8630 3.563479049413639 3.8121315838601344 4.214674314438999
8631 3.563509481163085 3.812160396436548 4.214701256121307
8632 3.5635399095069014 3.8121892054870954 4.214728194510107
8633 3.5635703331053663 3.8122180110125794 4.214755129606182
8634 3.5636007533552725 3.812246813013959 4.21478206141032
8635 3.5636311698319125 3.812275611492029 4.2148089899233065
8636 3.5636615829049445 3.8123044064476357 4.214835915145927
8637 3.5636919914413174 3.8123331978815798 4.214862837078967
8638 3.5637223968212455 3.8123619857947952 4.214889755723211
8639 3.5637527986371493 3.8123907701880544 4.214916671079442
8640 3.563783197163869 3.8124195510621774 4.214943583148448
8641 3.5638135904296813 3.8124483284179527 4.21497049193101
8642 3.5638439802560153 3.812477102256396 4.214997397427913
8643 3.5638743669005515 3.8125058725783125 4.21502429963994
8644 3.5639047491515794 3.812534639384477 4.215051198567876
8645 3.5639351276037745 3.812563402675804 4.215078094212501
8646 3.5639655013821985 3.8125921624531403 4.215104986574599
8647 3.5639958714620685 3.8126209187174327 4.2151318756549525
8648 3.5640262383865404 3.8126496714695146 4.215158761454344
8649 3.5640566022665094 3.812678420710158 4.215185643973556
8650 3.5640869624690095 3.8127071664401204 4.215212523213368
8651 3.5641173189145197 3.812735908660233 4.215239399174563
8652 3.564147671834964 3.8127646473713352 4.215266271857921
8653 3.564178021626754 3.8127933825742404 4.215293141264223
8654 3.5642083682970096 3.8128221142697156 4.215320007394251
8655 3.5642387119047845 3.8128508424585266 4.215346870248782
8656 3.5642690515569924 3.8128795671414326 4.215373729828599
8657 3.5642993876414746 3.812908288319296 4.215400586134479
8658 3.5643297204423106 3.8129370059929335 4.215427439167204
8659 3.5643600499492734 3.8129657201631284 4.2154542889275515
8660 3.564390376039553 3.812994430830667 4.2154811354163
8661 3.5644206987028912 3.813023137996347 4.215507978634229
8662 3.564451017885715 3.813051841660969 4.215534818582117
8663 3.564481333049307 3.8130805418253395 4.21556165526074
8664 3.564511644694443 3.8131092384903256 4.215588488670877
8665 3.564541953166103 3.8131379316567378 4.215615318813308
8666 3.564572258220099 3.813166621325346 4.215642145688805
8667 3.564602558736792 3.8131953074969487 4.215668969298148
8668 3.564632855797828 3.813223990172472 4.215695789642114
8669 3.564663148604055 3.813252669352718 4.215722606721478
8670 3.5646934381594053 3.8132813450385816 4.2157494205370165
8671 3.564723724236876 3.8133100172308394 4.215776231089505
8672 3.5647540060110203 3.813338685930297 4.21580303837972
8673 3.5647842848243543 3.813367351137852 4.215829842408436
8674 3.5648145601376022 3.8133960128542492 4.215856643176426
8675 3.564844831593477 3.8134246710802944 4.215883440684468
8676 3.564875099840985 3.813453325816835 4.215910234933336
8677 3.5649053643926703 3.8134819770646424 4.215937025923803
8678 3.564935625689454 3.8135106248245445 4.215963813656642
8679 3.564965881290984 3.8135392690973187 4.215990598132628
8680 3.564996132965864 3.8135679098840227 4.216017379352535
8681 3.565026381302694 3.813596547185511 4.216044157317134
8682 3.565056625839756 3.813625181002569 4.2160709320272
8683 3.565086866063075 3.8136538113360365 4.216097703483502
8684 3.565117102795835 3.8136824381868104 4.216124471686816
8685 3.56514733671386 3.8137110615556953 4.216151236637913
8686 3.56517756729454 3.8137396814434146 4.216177998337564
8687 3.56520779484035 3.8137682978507534 4.216204756786539
8688 3.565238018559182 3.813796910778463 4.216231511985613
8689 3.565268239118407 3.813825520227383 4.216258263935553
8690 3.565298454674217 3.813854126198278 4.216285012637131
8691 3.56532866670213 3.813882728692125 4.216311758091119
8692 3.565358875739438 3.813911327709728 4.216338500298284
8693 3.565389081636872 3.8139399232518323 4.216365239259399
8694 3.5654192837147782 3.813968515319199 4.21639197497523
8695 3.565449482223633 3.8139971039126657 4.216418707446549
8696 3.5654796764226573 3.8140256890330444 4.216445436674124
8697 3.5655098676233075 3.8140542706812286 4.216472162658724
8698 3.5655400554326855 3.814082848857963 4.216498885401117
8699 3.5655702400753877 3.8141114235640368 4.216525604902071
8700 3.5656004208712875 3.8141399948002115 4.216552321162355
8701 3.5656305975315705 3.81416856256733 4.216579034182735
8702 3.5656607699065543 3.814197126866265 4.216605743963979
8703 3.5656909382555475 3.8142256876979084 4.2166324505068555
8704 3.5657211027247957 3.814254245063121 4.216659153812128
8705 3.5657512641047657 3.814282798962746 4.216685853880566
8706 3.5657814219847697 3.8143113493975376 4.216712550712936
8707 3.56581157667666 3.8143398963682946 4.216739244310002
8708 3.565841727525808 3.814368439875782 4.21676593467253
8709 3.565871874486991 3.814396979920838 4.216792621801287
8710 3.565902017358191 3.8144255165043077 4.216819305697036
8711 3.5659321572875258 3.8144540496270567 4.216845986360544
8712 3.5659622927140777 3.814482579289821 4.216872663792573
8713 3.5659924240978076 3.8145111054935144 4.216899337993891
8714 3.5660225517245556 3.8145396282389976 4.21692600896526
8715 3.566052674851891 3.814568147527099 4.216952676707444
8716 3.5660827937046027 3.814596663358731 4.216979341221206
8717 3.5661129073394817 3.8146251757347813 4.217006002507311
8718 3.5661430171494177 3.8146536846562444 4.21703266056652
8719 3.5661731235338148 3.814682190123956 4.217059315399597
8720 3.5662032263864547 3.8147106921387044 4.2170859670073035
8721 3.5662333260458547 3.8147391907012906 4.217112615390404
8722 3.5662634225279346 3.814767685812477 4.217139260549658
8723 3.5662935155956537 3.814796177473023 4.217165902485828
8724 3.5663236048374096 3.814824665683716 4.217192541199675
8725 3.5663536902864346 3.81485315044539 4.217219176691962
8726 3.5663837707194284 3.8148816317588756 4.217245808963448
8727 3.5664138469984246 3.814910109625142 4.217272438014894
8728 3.5664439194969844 3.81493858404506 4.217299063847061
8729 3.566473985105928 3.814967055019458 4.217325686460708
8730 3.566504047925988 3.8149955225495202 4.217352305856596
8731 3.5665341077811163 3.8150239866359605 4.217378922035484
8732 3.5665641643467603 3.815052447279513 4.217405534998131
8733 3.5665942161193023 3.8150809044809484 4.217432144745296
8734 3.566624263909118 3.8151093582412092 4.217458751277739
8735 3.566654308430778 3.8151378085611465 4.217485354596218
8736 3.566684348782938 3.815166255441528 4.217511954701489
8737 3.5667143851211223 3.815194698883224 4.217538551594314
8738 3.5667444182649963 3.8152231388870885 4.217565145275447
8739 3.5667744481256523 3.8152515754538796 4.217591735745647
8740 3.5668044743956524 3.815280008584367 4.217618323005672
8741 3.566834494529757 3.815308438279354 4.217644907056277
8742 3.566864511122151 3.8153368645399364 4.217671487898221
8743 3.5668945239439203 3.815365287366912 4.217698065532257
8744 3.5669245337716324 3.815393706761104 4.217724639959144
8745 3.5669545390734423 3.8154221227232483 4.217751211179636
8746 3.5669845409407803 3.815450535254255 4.217777779194491
8747 3.567014539835667 3.8154789443549078 4.217804344004462
8748 3.567044535467955 3.81550735002594 4.217830905610305
8749 3.567074527459907 3.8155357522681164 4.217857464012775
8750 3.567104515792407 3.8155641510822447 4.217884019212626
8751 3.567134499903771 3.815592546469135 4.217910571210611
8752 3.567164479625963 3.815620938429661 4.217937120007487
8753 3.567194455920027 3.8156493269647163 4.217963665604005
8754 3.567224428329189 3.8156777120750833 4.21799020800092
8755 3.567254394452909 3.815706093761598 4.218016747198985
8756 3.5672843569945734 3.8157344720253685 4.218043283198952
8757 3.56731431575117 3.8157628468671945 4.218069816001575
8758 3.5673442704145244 3.8157912182879 4.218096345607605
8759 3.5673742219551685 3.8158195862883426 4.218122872017795
8760 3.5674041705906085 3.815847950869269 4.218149395232897
8761 3.5674341156886085 3.815876312031401 4.218175915253663
8762 3.5674640558544226 3.8159046697755334 4.218202432080842
8763 3.5674939929351375 3.8159330241026184 4.218228945715188
8764 3.5675239272535375 3.8159613750133987 4.218255456157451
8765 3.5675538585978526 3.8159897225085793 4.218281963408379
8766 3.5675837867211766 3.8160180665888883 4.218308467468726
8767 3.5676137111836455 3.8160464072550835 4.21833496833924
8768 3.5676436307999655 3.8160747445079717 4.2183614660206725
8769 3.5676735471992864 3.816103078348495 4.2183879605137715
8770 3.5677034602046964 3.816131408777409 4.218414451819286
8771 3.5677333697883302 3.81615973579549 4.218440939937966
8772 3.5677632764749503 3.8161880594035176 4.218467424870559
8773 3.5677931786313404 3.81621637960221 4.218493906617814
8774 3.5678230771945083 3.8162446963924723 4.21852038518048
8775 3.567852972127758 3.8162730097751023 4.2185468605593055
8776 3.567882863754198 3.8163013197509024 4.218573332755035
8777 3.5679127521688447 3.8163296263206377 4.21859980176842
8778 3.567942636957625 3.816357929485062 4.218626267600205
8779 3.5679725180487036 3.816386229244976 4.2186527302511365
8780 3.5680023957741036 3.816414525601189 4.218679189721962
8781 3.5680322697546996 3.8164428185544725 4.21870564601343
8782 3.5680621401557215 3.8164711081056395 4.218732099126283
8783 3.5680920062378076 3.816499394255486 4.21875854906127
8784 3.5681218684383995 3.81652767700489 4.218784995819133
8785 3.5681517273005094 3.8165559563546814 4.218811439400621
8786 3.5681815829719654 3.8165842323056265 4.218837879806478
8787 3.5682114354600545 3.816612504858476 4.218864317037448
8788 3.5682412845611546 3.8166407740139783 4.218890751094276
8789 3.5682711300188408 3.8166690397729055 4.218917181977705
8790 3.568300971479911 3.8166973021360593 4.218943609688481
8791 3.568330809892111 3.8167255611042794 4.218970034227348
8792 3.5683606446561194 3.8167538166783 4.218996455595048
8793 3.5683904762011904 3.8167820688589216 4.2190228737923245
8794 3.5684203028989305 3.8168103176468957 4.219049288819921
8795 3.5684501264536954 3.81683856304316 4.21907570067858
8796 3.5684799469607555 3.8168668050484573 4.219102109369043
8797 3.5685097641635335 3.8168950436635196 4.219128514892056
8798 3.5685395782276697 3.816923278889108 4.219154917248356
8799 3.5685693891956745 3.816951510725964 4.2191813164386875
8800 3.5685991964060744 3.8169797391748252 4.219207712463792
8801 3.5686290002092855 3.817007964236504 4.219234105324409
8802 3.5686588009646454 3.8170361859117707 4.219260495021282
8803 3.5686885973326365 3.8170644042013584 4.219286881555149
8804 3.5687183902271085 3.8170926191061483 4.219313264926752
8805 3.5687481800075083 3.8171208306269206 4.219339645136831
8806 3.5687779668396744 3.8171490387644127 4.219366022186126
8807 3.5688077507309752 3.817177243519344 4.219392396075375
8808 3.5688375314421594 3.8172054448924326 4.21941876680532
8809 3.5688673090422083 3.8172336428844225 4.2194451343766985
8810 3.5688970830274784 3.817261837496052 4.2194714987902495
8811 3.5689268539602854 3.8172900287281144 4.219497860046713
8812 3.5689566220947175 3.8173182165813397 4.219524218146825
8813 3.5689863864423166 3.817346401056429 4.219550573091325
8814 3.569016146102429 3.8173745821541956 4.2195769248809505
8815 3.569045902007614 3.817402759875554 4.21960327351644
8816 3.569075654129806 3.817430934221313 4.219629618998531
8817 3.5691054018590083 3.8174591051922855 4.219655961327957
8818 3.569135145651994 3.817487272789352 4.219682300505459
8819 3.569164885463011 3.8175154370133413 4.219708636531772
8820 3.569194621625551 3.8175435978650873 4.219734969407633
8821 3.569224354464399 3.8175717553453863 4.219761299133777
8822 3.569254084216231 3.8175999094549975 4.21978762571094
8823 3.569283808320913 3.817628060194653 4.219813949139858
8824 3.569313529670673 3.817656207565374 4.219840269421266
8825 3.569343247937598 3.8176843515678556 4.219866586555899
8826 3.569372963411484 3.8177124922028276 4.219892900544491
8827 3.569402675261197 3.817740629470989 4.219919211387779
8828 3.5694323839265527 3.817768763373131 4.219945519086495
8829 3.5694620894060676 3.817796893909996 4.219971823641373
8830 3.5694917915216577 3.8178250210823266 4.219998125053149
8831 3.569521490801659 3.817853144890884 4.2200244233225535
8832 3.569551185195643 3.8178812653363705 4.220050718450322
8833 3.5695808762740158 3.817909382419719 4.220077010437186
8834 3.569610563531728 3.817937496141688 4.220103299283879
8835 3.5696402476297777 3.817965606503088 4.220129584991134
8836 3.569669928902458 3.8179937135046584 4.220155867559682
8837 3.569699606455831 3.8180218171470988 4.220182146990256
8838 3.569729280924631 3.81804991743121 4.220208423283587
8839 3.569758952386951 3.818078014357721 4.220234696440407
8840 3.569788620399351 3.8181061079273526 4.220260966461447
8841 3.569818284695061 3.818134198140874 4.220287233347438
8842 3.5698479457499492 3.8181622849990853 4.22031349709911
8843 3.569877603482936 3.8181903685027323 4.220339757717196
8844 3.569907257167304 3.8182184486525705 4.220366015202423
8845 3.569936907517824 3.818246525449437 4.220392269555523
8846 3.5699665529583964 3.8182745988940874 4.2204185207772245
8847 3.5699961947876613 3.8183026689874557 4.220444768868257
8848 3.5700258334464454 3.818330735730329 4.22047101382935
8849 3.5700554687651436 3.8183587991234447 4.2204972556612335
8850 3.5700851007776437 3.818386859167558 4.220523494364635
8851 3.5701147289425306 3.8184149158634213 4.2205497299402825
8852 3.5701443525146104 3.8184429692118473 4.220575962388906
8853 3.570173972147211 3.8184710192137334 4.220602191711232
8854 3.5702035886266934 3.8184990658699025 4.220628417907988
8855 3.5702332022792236 3.818527109181089 4.220654640979902
8856 3.5702628129617118 3.8185551491479894 4.220680860927701
8857 3.5702924195390358 3.818583185771317 4.220707077752113
8858 3.570322023081332 3.8186112190519124 4.220733291453863
8859 3.570351622869581 3.8186392489904954 4.220759502033678
8860 3.5703812190793807 3.8186672755878677 4.220785709492284
8861 3.5704108122674127 3.8186952988448097 4.220811913830408
8862 3.570440402201829 3.81872331876204 4.220838115048775
8863 3.5704699886684286 3.8187513353403024 4.220864313148109
8864 3.5704995713111165 3.8187793485803647 4.220890508129137
8865 3.5705291508906667 3.818807358483035 4.220916699992584
8866 3.5705587277514086 3.818835365049035 4.220942888739174
8867 3.5705883012358184 3.818863368279048 4.22096907436963
8868 3.5706178714931385 3.8188913681738317 4.220995256884678
8869 3.5706474389298624 3.818919364734125 4.221021436285042
8870 3.5706770034204225 3.818947357960622 4.2210476125714465
8871 3.5707065644843685 3.8189753478540314 4.221073785744611
8872 3.5707361216943205 3.8190033344151146 4.221099955805263
8873 3.5707656752083725 3.819031317644682 4.221126122754123
8874 3.5707952254153965 3.819059297543525 4.221152286591915
8875 3.5708247723760214 3.819087274112392 4.22117844731936
8876 3.5708543160710136 3.8191152473520247 4.221204604937181
8877 3.5708838563035927 3.819143217263165 4.221230759446101
8878 3.5709133926549628 3.8191711838465783 4.221256910846839
8879 3.5709429254520226 3.8191991471030766 4.221283059140118
8880 3.5709724547820225 3.8192271070334347 4.22130920432666
8881 3.5710019806079085 3.819255063638418 4.221335346407185
8882 3.5710315034699445 3.8192830169187952 4.221361485382412
8883 3.5710610228603836 3.8193109668752747 4.221387621253065
8884 3.5710905377204996 3.819338913508621 4.221413754019862
8885 3.5711200485816246 3.8193668568197183 4.221439883683522
8886 3.5711495552821626 3.8193947968093904 4.221466010244767
8887 3.5711790584958414 3.8194227334784796 4.221492133704315
8888 3.571208557670073 3.8194506668277515 4.221518254062885
8889 3.571238054180997 3.8194785968580347 4.2215443713211975
8890 3.571267547307177 3.819506523570002 4.221570485479969
8891 3.571297037313835 3.8195344469644072 4.22159659653992
8892 3.571326524368471 3.8195623670419745 4.221622704501766
8893 3.57135600798056 3.8195902838034086 4.221648809366228
8894 3.571385488771162 3.81961819724947 4.221674911134022
8895 3.571414966525417 3.8196461073808483 4.221701009805867
8896 3.571444441117353 3.8196740141982577 4.221727105382477
8897 3.571473912581102 3.819701917702426 4.221753197864572
8898 3.5715033805503977 3.8197298178940766 4.221779287252867
8899 3.5715328448368315 3.819757714773976 4.22180537354808
8900 3.5715623059995316 3.8197856083429094 4.221831456750927
8901 3.5715917630757437 3.8198134986015995 4.221857536862122
8902 3.5716212157967457 3.8198413855508777 4.221883613882382
8903 3.571650665318206 3.819869269191605 4.221909687812423
8904 3.571680111059902 3.8198971495245124 4.22193575865296
8905 3.5717095532873917 3.8199250265503957 4.221961826404708
8906 3.5717389920436737 3.819952900270021 4.2219878910683795
8907 3.571768428030879 3.819980770684149 4.2220139526446925
8908 3.5717978606508067 3.8200086377934626 4.22204001113436
8909 3.5718272896257806 3.8200365015987097 4.222066066538095
8910 3.5718567142770805 3.8200643621006707 4.222092118856612
8911 3.5718861357079583 3.820092219300202 4.222118168090624
8912 3.571915554202134 3.820120073198035 4.222144214240846
8913 3.571944968483649 3.8201479237948703 4.222170257307988
8914 3.571974378399279 3.8201757710915505 4.222196297292765
8915 3.572003783982964 3.8202036150889356 4.22222233419589
8916 3.57203318664172 3.820231455787882 4.222248368018073
8917 3.572062586097724 3.8202592931890873 4.222274398760029
8918 3.57209198198388 3.8202871272932803 4.222300426422467
8919 3.57212137383486 3.820314958101232 4.2223264510061
8920 3.5721507622199002 3.820342785613763 4.222352472511638
8921 3.5721801473069834 3.820370609831633 4.222378490939794
8922 3.5722095290946316 3.820398430755579 4.222404506291277
8923 3.572238907376138 3.8204262483863416 4.2224305185668
8924 3.5722682819179536 3.8204540627246817 4.22245652776707
8925 3.5722976522008536 3.820481873771388 4.2224825338928005
8926 3.5723270190532634 3.820509681527306 4.222508536944699
8927 3.5723563830182243 3.820537485993189 4.222534536923475
8928 3.572385743808656 3.820565287169729 4.2225605338298395
8929 3.572415101574904 3.8205930850576504 4.2225865276645
8930 3.572444455243954 3.82062087965766 4.222612518428167
8931 3.572473805350012 3.8206486709705842 4.222638506121547
8932 3.57250315227562 3.82067645899719 4.222664490745351
8933 3.572532496046129 3.8207042437382026 4.222690472300284
8934 3.572561836820909 3.8207320251943417 4.222716450787058
8935 3.572591174232219 3.820759803366311 4.222742426206376
8936 3.572620508367931 3.8207875782548544 4.222768398558949
8937 3.572649838958467 3.8208153498607054 4.2227943678454825
8938 3.572679166815657 3.8208431181846287 4.222820334066683
8939 3.572708491518022 3.820870883227297 4.222846297223259
8940 3.572737811749942 3.8208986449894304 4.222872257315915
8941 3.572767128788246 3.820926403471896 4.222898214345359
8942 3.57279644206814 3.820954158675417 4.222924168312296
8943 3.572825751829511 3.820981910600781 4.222950119217431
8944 3.572855057713079 3.8210096592487486 4.22297606706147
8945 3.572884359833529 3.8210374046201188 4.223002011845119
8946 3.5729136582966388 3.8210651467156787 4.2230279535690824
8947 3.572942953342428 3.821092885536204 4.2230538922340655
8948 3.572972245202048 3.8211206210824424 4.223079827840771
8949 3.573001533014951 3.821148353355116 4.223105760389905
8950 3.573030817683451 3.821176082355042 4.223131689882171
8951 3.573060098391573 3.8212038080829385 4.2231576163182725
8952 3.573089376220893 3.8212315305396127 4.223183539698914
8953 3.573118649979288 3.821259249725752 4.223209460024798
8954 3.573147920659012 3.821286965642176 4.223235377296627
8955 3.573177187775077 3.8213146782895944 4.223261291515104
8956 3.573206452123041 3.8213423876687695 4.223287202680933
8957 3.573235713791126 3.8213700937803763 4.223313110794815
8958 3.5732649722315664 3.8213977966250776 4.223339015857452
8959 3.5732942272368544 3.8214254962035987 4.223364917869548
8960 3.573323478017014 3.821453192516688 4.2233908168318015
8961 3.5733527255112794 3.8214808855651814 4.223416712744916
8962 3.573381969825731 3.8215085753498093 4.22344260560959
8963 3.573411211093377 3.821536261871292 4.223468495426529
8964 3.573440449572765 3.8215639451303316 4.22349438219643
8965 3.57346968523565 3.821591625127605 4.223520265919994
8966 3.5734989174799536 3.821619301863789 4.223546146597922
8967 3.5735281469767117 3.8216469753396294 4.223572024230913
8968 3.573557373078888 3.8216746455557957 4.223597898819667
8969 3.573586593964291 3.82170231251303 4.223623770364885
8970 3.573615812008081 3.8217299762122776 4.223649638867264
8971 3.573645026024726 3.8217576366542176 4.223675504327504
8972 3.573674237116158 3.8217852938396626 4.223701366746303
8973 3.5737034442580766 3.8218129477693017 4.223727226124361
8974 3.573732648014239 3.8218405984439383 4.223753082462375
8975 3.573761848652414 3.8218682458643114 4.223778935761044
8976 3.5737910463147977 3.8218958900311315 4.223804786021065
8977 3.5738202407935318 3.821923530945093 4.223830633243136
8978 3.5738494316921496 3.8219511686069123 4.223856477427953
8979 3.5738786190450456 3.8219788030173505 4.223882318576215
8980 3.5739078033356257 3.822006434177165 4.223908156688617
8981 3.5739369830716377 3.822034062087058 4.2239339917658585
8982 3.573966157703442 3.8220616867478996 4.223959823808633
8983 3.5739953296545877 3.8220893081606184 4.223985652817637
8984 3.5740244980972276 3.822116926325876 4.224011478793568
8985 3.5740536634251976 3.822144541244423 4.22403730173712
8986 3.5740828259426056 3.822172152916968 4.22406312164899
8987 3.574111984075379 3.822199761344186 4.224088938529871
8988 3.574141139484599 3.822227366526924 4.224114752380459
8989 3.574170291908257 3.8222549684658476 4.224140563201449
8990 3.5741994415157774 3.822282567161649 4.224166370993537
8991 3.5742285876045132 3.8223101626150022 4.2241921757574135
8992 3.5742577299481613 3.8223377548266595 4.224217977493775
8993 3.5742868694084953 3.8223653437973977 4.224243776203315
8994 3.574316005228657 3.822392929527898 4.224269571886728
8995 3.5743451375150572 3.822420512018925 4.224295364544704
8996 3.574374265915345 3.8224480912712324 4.2243211541779395
8997 3.574403390877787 3.8224756672856115 4.224346940787126
8998 3.5744325112941446 3.8225032400628045 4.224372724372956
8999 3.5744616281705768 3.822530809603677 4.224398504936121
9000 3.5744907419735767 3.822558375908981 4.224424282477314
9001 3.5745198521616826 3.8225859389794183 4.224450056997228
9002 3.5745489587693804 3.822613498815749 4.224475828496553
9003 3.5745780619392042 3.8226410554187313 4.224501596975981
9004 3.574607161678676 3.8226686087891055 4.224527362436203
9005 3.574636257824226 3.8226961589276116 4.224553124877909
9006 3.5746653509146977 3.8227237058350076 4.224578884301792
9007 3.574694441191885 3.822751249511992 4.22460464070854
9008 3.5747235273032447 3.8227787899592354 4.2246303940988446
9009 3.574752610454342 3.8228063271775587 4.224656144473396
9010 3.574781689968052 3.822833861167649 4.2246818918328835
9011 3.5748107658608728 3.8228613919302683 4.224707636177996
9012 3.574839838807185 3.8228889194661764 4.224733377509423
9013 3.574868909066995 3.8229164437760588 4.224759115827855
9014 3.574897976485753 3.8229439648605714 4.224784851133979
9015 3.5749270402056883 3.8229714827203867 4.224810583428485
9016 3.57495609960316 3.822998997356273 4.2248363127120605
9017 3.574985155524093 3.823026508769067 4.2248620389853935
9018 3.575014208345757 3.8230540169595124 4.224887762249171
9019 3.575043257805199 3.8230815219283096 4.224913482504084
9020 3.575072303873899 3.8231090236761887 4.224939199750816
9021 3.5751013469924198 3.8231365222038827 4.224964913990057
9022 3.5751303868526456 3.823164017512076 4.2249906252224925
9023 3.575159423552394 3.8231915096014863 4.225016333448809
9024 3.5751884575955937 3.8232189984728207 4.225042038669694
9025 3.5752174879250185 3.8232464841267295 4.225067740885833
9026 3.5752465144217944 3.8232739665639817 4.225093440097912
9027 3.5752755380773293 3.823301445785358 4.225119136306618
9028 3.575304558023593 3.823328921791529 4.225144829512635
9029 3.575333574665357 3.8233563945832625 4.22517051971665
9030 3.575362587269747 3.8233838641612796 4.225196206919344
9031 3.575391595663568 3.8234113305263837 4.225221891121407
9032 3.575420600730312 3.8234387936793968 4.225247572323522
9033 3.575449602170442 3.823466253621043 4.225273250526372
9034 3.57547859925069 3.8234937103520794 4.225298925730642
9035 3.5755075935776097 3.8235211638733433 4.225324597937015
9036 3.5755365848697656 3.8235486141854955 4.225350267146177
9037 3.5755655734691816 3.823576061289227 4.2253759333588095
9038 3.5755945584436377 3.8236035051851904 4.225401596575597
9039 3.5756235399724017 3.8236309458741413 4.225427256797221
9040 3.575652517412162 3.823658383356817 4.225452914024364
9041 3.5756814907160988 3.823685817634023 4.225478568257711
9042 3.5757104611394266 3.8237132487065724 4.225504219497942
9043 3.5757394278126715 3.8237406765751376 4.225529867745741
9044 3.5757683914668594 3.823768101240488 4.2255555130017886
9045 3.5757973521458393 3.823795522703311 4.225581155266766
9046 3.5758263090069673 3.82382294096429 4.2256067945413545
9047 3.5758552625553235 3.8238503560242014 4.225632430826237
9048 3.5758842129975714 3.8238777678837645 4.225658064122093
9049 3.5759131592464373 3.823905176543677 4.225683694429603
9050 3.575942101933787 3.823932582004755 4.225709321749449
9051 3.575971041311555 3.8239599842677463 4.225734946082309
9052 3.575999976943807 3.8239873833333693 4.225760567428864
9053 3.576028909001016 3.824014779202392 4.2257861857897945
9054 3.576057837907224 3.824042171875561 4.225811801165779
9055 3.576086763950789 3.824069561353578 4.225837413557498
9056 3.576115687012645 3.8240969476371127 4.225863022965629
9057 3.576144607254454 3.8241243307268458 4.225888629390853
9058 3.576173523017274 3.8241517106234424 4.225914232833846
9059 3.576202435957208 3.824179087327748 4.225939833295287
9060 3.576231344297168 3.8242064608404287 4.225965430775855
9061 3.576260248760314 3.824233831162343 4.22599102527623
9062 3.5762891498344342 3.824261198294271 4.226016616797085
9063 3.5763180477718404 3.82428856223694 4.226042205339101
9064 3.5763469425620724 3.824315922991046 4.226067790902953
9065 3.5763758332881674 3.8243432805572892 4.226093373489321
9066 3.5764047213990855 3.8243706349364697 4.226118953098878
9067 3.5764336063676603 3.8243979861292265 4.226144529732303
9068 3.57646248835572 3.824425334136259 4.226170103390272
9069 3.57649136731656 3.824452678958246 4.226195674073461
9070 3.57652024248693 3.8244800205958733 4.226221241782545
9071 3.576549114255345 3.8245073590499095 4.226246806518201
9072 3.576577982121393 3.8245346943210805 4.226272368281103
9073 3.576606847126907 3.8245620264101676 4.226297927071927
9074 3.576635708145379 3.824589355317837 4.226323482891349
9075 3.576664564948354 3.8246166810448785 4.226349035740041
9076 3.576693418940982 3.8246440035921068 4.2263745856186805
9077 3.576722269187012 3.824671322960182 4.22640013252794
9078 3.57675111553967 3.8246986391498674 4.2264256764684935
9079 3.5767799580427933 3.8247259521619417 4.226451217441015
9080 3.576808797058033 3.824753261997179 4.226476755446179
9081 3.576837633237754 3.824780568656313 4.226502290484658
9082 3.576866466335418 3.8248078721400063 4.2265278225571254
9083 3.5768952961952363 3.8248351724489478 4.226553351664253
9084 3.5769241226250323 3.8248624695838433 4.226578877806715
9085 3.576952946204792 3.8248897635454195 4.226604400985185
9086 3.576981765424914 3.8249170543343394 4.226629921200332
9087 3.577010581674051 3.824944341951433 4.226655438452829
9088 3.577039395232579 3.824971626397375 4.226680952743349
9089 3.577068205290287 3.8249989076728115 4.226706464072564
9090 3.577097010763997 3.8250261857784755 4.226731972441142
9091 3.577125812652013 3.8250534607152207 4.226757477849757
9092 3.577154611943877 3.82508073248379 4.226782980299079
9093 3.57718340793816 3.8251080010848173 4.22680847978978
9094 3.577212200287868 3.8251352665190135 4.226833976322528
9095 3.5772409898191477 3.8251625287871276 4.226859469897994
9096 3.5772697762305157 3.825189787889818 4.226884960516849
9097 3.5772985593932316 3.825217043827775 4.226910448179763
9098 3.577327339278592 3.8252442966017046 4.226935932887403
9099 3.5773561165130108 3.8252715462123135 4.22696141464044
9100 3.5773848909860106 3.825298792660242 4.226986893439544
9101 3.5774136623686537 3.82532603594614 4.227012369285381
9102 3.5774424306140555 3.8253532760706954 4.227037842178623
9103 3.5774711960030254 3.8253805130345993 4.227063312119936
9104 3.5774999584887213 3.8254077468385135 4.227088779109989
9105 3.5775287174506714 3.825434977483104 4.227114243149449
9106 3.5775574732971775 3.8254622049691043 4.227139704238986
9107 3.5775862254440134 3.8254894292972033 4.227165162379266
9108 3.5776149745090176 3.825516650468155 4.227190617570955
9109 3.5776437204726017 3.8255438684826433 4.227216069814722
9110 3.5776724626592515 3.825571083341355 4.2272415191112325
9111 3.5777012022245427 3.8255982950450527 4.227266965461155
9112 3.5777299384017986 3.825625503594369 4.227292408865154
9113 3.5777586718912846 3.825652708990022 4.227317849323896
9114 3.5777874024182985 3.8256799112326534 4.227343286838047
9115 3.5778161302184883 3.8257071103229334 4.227368721408272
9116 3.5778448545977484 3.825734306261508 4.227394153035239
9117 3.5778735761198903 3.825761499049097 4.2274195817196105
9118 3.5779022932426545 3.8257886886863606 4.227445007462053
9119 3.5779310076149233 3.8258158751741256 4.22747043026323
9120 3.5779597181683633 3.8258430585130396 4.227495850123808
9121 3.5779884259594823 3.825870238703867 4.227521267044449
9122 3.57801713069508 3.825897415747255 4.227546681025819
9123 3.578045831607465 3.8259245896438845 4.227572092068582
9124 3.578074529269921 3.825951760394519 4.227597500173401
9125 3.5781032239365462 3.8259789279998593 4.2276229053409375
9126 3.5781319142097163 3.8260060924605783 4.227648307571858
9127 3.5781605998869854 3.826033253777503 4.227673706866825
9128 3.5781892825184176 3.82606041195148 4.227699103226499
9129 3.5782179615549166 3.8260875669831886 4.227724496651544
9130 3.5782466376341064 3.8261147188733657 4.227749887142624
9131 3.5782753108276992 3.8261418676226797 4.227775274700398
9132 3.5783039810156594 3.826169013231791 4.2278006593255295
9133 3.5783326477399906 3.8261961557013726 4.22782604101868
9134 3.5783613111819266 3.826223295032147 4.227851419780512
9135 3.5783899702529967 3.826250431224817 4.227876795611684
9136 3.5784186256367567 3.8262775642802054 4.227902168512861
9137 3.578447277569275 3.826304694199059 4.2279275384847
9138 3.578475926515147 3.826331820982098 4.2279529055278635
9139 3.5785045713580748 3.8263589446299933 4.227978269643011
9140 3.578533212882515 3.8263860651435366 4.228003630830804
9141 3.578561851105337 3.826413182523434 4.228028989091901
9142 3.578590486345103 3.8264402967703894 4.228054344426962
9143 3.578619118070181 3.8264674078850716 4.228079696836647
9144 3.578647746955773 3.826494515868208 4.228105046321615
9145 3.578676371665403 3.826521620720451 4.228130392882525
9146 3.578704992316371 3.8265487224426002 4.228155736520035
9147 3.578733608394873 3.8265758210354415 4.2281810772348045
9148 3.578762221033577 3.8266029164998168 4.228206415027492
9149 3.578790830450623 3.826630008836444 4.228231749898755
9150 3.578819436754423 3.8266570980460175 4.228257081849252
9151 3.578848039586724 3.8266841841292187 4.22828241087964
9152 3.578876638955236 3.826711267086769 4.228307736990576
9153 3.578905235535841 3.826738346919388 4.22833306018272
9154 3.578933828457617 3.826765423627722 4.228358380456727
9155 3.578962418817682 3.8267924972125127 4.2283836978132525
9156 3.5789910057175063 3.8268195676743804 4.228409012252955
9157 3.5790195897600134 3.8268466350140438 4.228434323776491
9158 3.5790481711362157 3.826873699232156 4.228459632384516
9159 3.579076748928949 3.8269007603293494 4.2284849380776866
9160 3.5791053239886286 3.8269278183063555 4.228510240856657
9161 3.5791338961674017 3.8269548731638143 4.228535540722084
9162 3.579162464593568 3.8269819249023795 4.228560837674623
9163 3.5791910302369048 3.8270089735228017 4.228586131714928
9164 3.579219592353841 3.827036019025725 4.228611422843654
9165 3.5792481514653307 3.827063061411874 4.2286367110614576
9166 3.5792767074783787 3.8270901006819176 4.22866199636899
9167 3.5793052605933027 3.8271171368365327 4.228687278766908
9168 3.5793338110013186 3.8271441698763757 4.2287125582558645
9169 3.5793623581510166 3.8271711998020823 4.228737834836513
9170 3.5793909026462267 3.8271982266143465 4.228763108509509
9171 3.5794194437336686 3.8272252503137976 4.228788379275502
9172 3.5794479816503926 3.827252270901147 4.228813647135149
9173 3.5794765167344296 3.8272792883770794 4.2288389120891
9174 3.5795050478193855 3.8273063027422425 4.2288641741380095
9175 3.5795335762157356 3.827333313997412 4.228889433282529
9176 3.5795621007201595 3.827360322143219 4.228914689523311
9177 3.5795906217716276 3.8273873271804275 4.2289399428610075
9178 3.5796191396991177 3.8274143291097515 4.22896519329627
9179 3.5796476546205986 3.827441327931871 4.228990440829751
9180 3.5796761664245786 3.827468323647451 4.229015685462102
9181 3.579704675265779 3.8274953162571705 4.229040927193972
9182 3.579733180977601 3.82752230576169 4.229066166026014
9183 3.579761684091301 3.827549292161688 4.229091401958877
9184 3.5797901841648048 3.8275762754577864 4.229116634993213
9185 3.57981868153662 3.827603255650654 4.229141865129672
9186 3.579847176122808 3.827630232740922 4.229167092368903
9187 3.579875666985013 3.8276572067292323 4.229192316711558
9188 3.579904154250381 3.8276841776163275 4.2292175381582835
9189 3.579932638303392 3.8277111454029367 4.2292427567097315
9190 3.5799611186556017 3.8277381100897467 4.229267972366551
9191 3.5799895960132377 3.827765071677498 4.229293185129389
9192 3.58001807035659 3.8277920301668535 4.229318394998896
9193 3.5800465410408178 3.8278189855584777 4.22934360197572
9194 3.5800750084322117 3.827845937853106 4.229368806060509
9195 3.580103472731672 3.8278728870514334 4.229394007253912
9196 3.5801319339378517 3.8278998331541323 4.229419205556576
9197 3.580160392122982 3.8279267761618767 4.2294444009691485
9198 3.580188847285732 3.8279537160753314 4.229469593492279
9199 3.580217299286787 3.8279806528951608 4.229494783126611
9200 3.580245748253587 3.828007586622045 4.229519969872796
9201 3.5802741934579214 3.8280345172566506 4.229545153731477
9202 3.5803026350639353 3.828061444799722 4.229570334703302
9203 3.5803310737604 3.8280883692519856 4.229595512788919
9204 3.580359509923376 3.828115290614095 4.229620687988971
9205 3.580387942686371 3.8281422088866606 4.229645860304107
9206 3.580416372314949 3.828169124070387 4.22967102973497
9207 3.580444798945863 3.82819603616595 4.229696196282208
9208 3.5804732215188713 3.8282229451740113 4.229721359946464
9209 3.5805016407691412 3.8282498510953467 4.229746520728384
9210 3.5805300568426413 3.828276753930652 4.229771678628614
9211 3.5805584693787824 3.8283036536806074 4.229796833647798
9212 3.5805868785050943 3.8283305503459313 4.22982198578658
9213 3.580615284643965 3.8283574439273296 4.2298471350456035
9214 3.580643687692723 3.8283843344254604 4.229872281425514
9215 3.580672086940473 3.828411221840995 4.229897424926955
9216 3.580700483279673 3.828438106174679 4.22992256555057
9217 3.580728875732021 3.8284649874271635 4.229947703297002
9218 3.5807572652454587 3.8284918655992035 4.229972838166894
9219 3.5807856505095828 3.828518740691453 4.2299979701608885
9220 3.580814032666083 3.828545612704706 4.230023099279631
9221 3.580842411510755 3.8285724816396343 4.230048225523761
9222 3.580870786747109 3.8285993474969304 4.230073348893922
9223 3.580899158548932 3.82862621027732 4.230098469390755
9224 3.5809275269609318 3.828653069981508 4.230123587014903
9225 3.5809558919171316 3.8286799266101963 4.230148701767008
9226 3.5809842532315956 3.8287067801640924 4.230173813647711
9227 3.5810126118347947 3.828733630643925 4.230198922657653
9228 3.5810409679654027 3.82876047805032 4.230224028797475
9229 3.5810693205701116 3.8287873223838793 4.230249132067819
9230 3.581097670487422 3.8288141636453177 4.2302742324693225
9231 3.581126017152994 3.828841001835259 4.230299330002629
9232 3.5811543605469938 3.8288678369543883 4.230324424668378
9233 3.5811827007234456 3.8288946690033923 4.230349516467209
9234 3.5812110378287314 3.8289214979829524 4.230374605399762
9235 3.5812393721293363 3.8289483238937336 4.230399691466675
9236 3.5812677035685723 3.8289751467363717 4.230424774668591
9237 3.5812960319604152 3.829001966511509 4.230449855006145
9238 3.581324357266589 3.8290287832198073 4.230474932479978
9239 3.5813526794765234 3.8290555968619326 4.230500007090729
9240 3.581380997230603 3.829082407438552 4.230525078839035
9241 3.5814093117377723 3.829109214950479 4.230550147725537
9242 3.581437623292408 3.829136019398397 4.230575213750869
9243 3.581465932207471 3.8291628207829573 4.230600276915672
9244 3.581494238241383 3.8291896191047763 4.230625337220583
9245 3.581522541577758 3.8292164143644976 4.230650394666238
9246 3.581550841827018 3.829243206562744 4.230675449253276
9247 3.581579139080303 3.82926999570018 4.2307005009823335
9248 3.5816074325502227 3.8292967817774612 4.230725549854047
9249 3.581635722549764 3.829323564795328 4.230750595869053
9250 3.581664009382764 3.829350344754485 4.230775639027988
9251 3.5816922935196778 3.829377121655606 4.230800679331487
9252 3.5817205746817016 3.8294038954993135 4.230825716780189
9253 3.5817488526639654 3.8294306662862585 4.230850751374728
9254 3.5817771275761694 3.8294574340171157 4.230875783115739
9255 3.5818053992318895 3.829484198692547 4.230900812003856
9256 3.5818336681943777 3.8295109603132342 4.230925838039717
9257 3.5818619342772515 3.8295377188797985 4.230950861223955
9258 3.5818901975347774 3.829564474392881 4.230975881557207
9259 3.5819184580582752 3.829591226853116 4.2310008990401045
9260 3.5819467148834554 3.829617976261129 4.231025913673283
9261 3.5819749688793934 3.8296447226176493 4.231050925457377
9262 3.582003219646553 3.8296714659233118 4.2310759343930195
9263 3.582031464941933 3.8296982061787936 4.231100940480845
9264 3.582059706625757 3.829724943385016 4.231125943721486
9265 3.582087945067187 3.8297516775426974 4.231150944115577
9266 3.582116179977619 3.8297784086525164 4.23117594166375
9267 3.582144412069192 3.829805136715184 4.231200936366638
9268 3.582172641507464 3.829831861731332 4.231225928224873
9269 3.582200866975007 3.8298585837015766 4.231250917239088
9270 3.582229089267527 3.8298853026266735 4.231275903409916
9271 3.582257307836693 3.8299120185072946 4.231300886737988
9272 3.582285522977749 3.82993873134417 4.231325867223935
9273 3.582313735523869 3.8299654411379973 4.23135084486839
9274 3.582341944666999 3.8299921478893846 4.231375819671984
9275 3.582370150776749 3.8300188515990268 4.231400791635347
9276 3.582398353740497 3.830045552267579 4.2314257607591115
9277 3.582426553482693 3.8300722498957085 4.2314507270439075
9278 3.582454750335995 3.8300989444840896 4.231475690490365
9279 3.58248294425273 3.8301256360333618 4.231500651099114
9280 3.58251113481401 3.8301523245441693 4.231525608870787
9281 3.582539321749308 3.8301790100172 4.231550563806011
9282 3.582567506115336 3.8302056924531738 4.231575515905417
9283 3.582595686926888 3.8302323718526927 4.231600465169635
9284 3.5826238639225916 3.830259048216468 4.231625411599293
9285 3.5826520379644764 3.830285721545237 4.231650355195019
9286 3.5826802089769645 3.8303123918396453 4.231675295957446
9287 3.5827083771166284 3.8303390591003454 4.2317002338871985
9288 3.582736541889932 3.8303657233279735 4.231725168984907
9289 3.582764703639191 3.830392384523219 4.231750101251199
9290 3.582792861452681 3.8304190426867333 4.231775030686703
9291 3.5828210152824473 3.8304456978192665 4.231799957292047
9292 3.5828491659539674 3.830472349921574 4.231824881067857
9293 3.5828773130477245 3.8304989989943214 4.231849802014763
9294 3.5829054572593466 3.8305256450382195 4.231874720133389
9295 3.5829335979740917 3.830552288053905 4.231899635424364
9296 3.5829617358412755 3.8305789280420792 4.2319245478883145
9297 3.5829898703018146 3.8306055650033746 4.231949457525867
9298 3.5830180012985364 3.8306321989384826 4.231974364337647
9299 3.5830461296297593 3.830658829848102 4.231999268324283
9300 3.583074255275659 3.830685457732844 4.232024169486398
9301 3.5831023780117843 3.8307120825933234 4.23204906782462
9302 3.583130497836858 3.8307387044301775 4.232073963339573
9303 3.5831586141356073 3.830765323244045 4.232098856031882
9304 3.5831867272322633 3.830791939035629 4.232123745902175
9305 3.5832148377489235 3.8308185518055993 4.232148632951074
9306 3.5832429445583576 3.830845161554558 4.232173517179205
9307 3.5832710474264444 3.830871768283227 4.232198398587192
9308 3.5832991473662603 3.830898371992355 4.232223277175659
9309 3.5833272441065662 3.830924972682581 4.232248152945231
9310 3.5833553384466863 3.8309515703545736 4.23227302589653
9311 3.5833834296778204 3.830978165008914 4.232297896030183
9312 3.5834115176589725 3.8310047566462604 4.2323227633468115
9313 3.5834396027706297 3.8310313452672857 4.232347627847038
9314 3.5834676850208416 3.831057930872622 4.232372489531486
9315 3.5834957639053364 3.8310845134629004 4.232397348400779
9316 3.5835238389848922 3.831111093038805 4.23242220445554
9317 3.5835519107611633 3.8311376696010697 4.23244705769639
9318 3.583579978356901 3.8311642431503707 4.232471908123952
9319 3.583608043531853 3.831190813687481 4.232496755738849
9320 3.583636105026653 3.831217381212983 4.232521600541701
9321 3.583664163753323 3.8312439457275955 4.232546442533131
9322 3.583692219682657 3.8312705072319377 4.23257128171376
9323 3.583720272533719 3.831297065726633 4.232596118084209
9324 3.583748322314527 3.8313236212123343 4.232620951645099
9325 3.583776368399002 3.8313501736896933 4.232645782397052
9326 3.583804411158746 3.83137672315943 4.232670610340686
9327 3.583832450694998 3.8314032696222218 4.232695435476624
9328 3.583860486885158 3.831429813078738 4.232720257805485
9329 3.583888519970418 3.831456353529659 4.232745077327889
9330 3.5839165493056977 3.8314828909756407 4.2327698940444565
9331 3.5839445759439528 3.831509425417406 4.232794707955806
9332 3.583972599939953 3.8315359568555665 4.232819519062558
9333 3.584000621273822 3.831562485290726 4.232844327365331
9334 3.58402863920696 3.831589010723494 4.232869132864744
9335 3.58405665307521 3.831615533154554 4.232893935561417
9336 3.5840846632691696 3.831642052584664 4.232918735455965
9337 3.5841126698714425 3.831668569014539 4.23294353254901
9338 3.5841406730673766 3.8316950824448854 4.23296832684117
9339 3.5841686734346174 3.8317215928763884 4.23299311833306
9340 3.5841966696269574 3.8317481003096727 4.2330179070253005
9341 3.5842246620165006 3.8317746047455064 4.2330426929185085
9342 3.5842526514425708 3.8318011061846167 4.233067476013302
9343 3.584280637418056 3.831827604627642 4.233092256310296
9344 3.5843086201658316 3.831854100075272 4.233117033810109
9345 3.5843366003574064 3.831880592528173 4.233141808513357
9346 3.5843645766924985 3.8319070819869396 4.233166580420658
9347 3.5843925498893605 3.8319335684523037 4.2331913495326265
9348 3.5844205203579924 3.8319600519249217 4.2332161158498804
9349 3.5844484878914926 3.8319865324054065 4.233240879373033
9350 3.5844764522922428 3.832013009894391 4.233265640102704
9351 3.584504413699198 3.83203948439253 4.233290398039506
9352 3.584532372513214 3.8320659559004646 4.233315153184054
9353 3.584560328620861 3.8320924244187906 4.2333399055369645
9354 3.584588280991981 3.8321188899481182 4.233364655098852
9355 3.584616230944191 3.8321453524891655 4.233389401870332
9356 3.5846441783827747 3.8321718120425103 4.233414145852018
9357 3.584672122698352 3.832198268608742 4.2334388870445245
9358 3.5847000640767757 3.8322247221885117 4.233463625448467
9359 3.5847280016557526 3.832251172782454 4.233488361064457
9360 3.5847559350219926 3.8322776203912934 4.23351309389311
9361 3.5847838659057425 3.8323040650157987 4.233537823935038
9362 3.5848117941934903 3.8323305066565534 4.233562551190856
9363 3.5848397190132855 3.832356945314155 4.2335872756611765
9364 3.5848676413750615 3.8323833809892913 4.233611997346612
9365 3.5848955603598864 3.8324098136825433 4.2336367162477755
9366 3.584923476565826 3.8324362433945907 4.233661432365279
9367 3.584951389054951 3.8324626701260476 4.233686145699736
9368 3.584979298594007 3.83248909387763 4.233710856251759
9369 3.585007204741385 3.83251551464997 4.233735564021957
9370 3.585035108123515 3.8325419324437484 4.233760269010945
9371 3.585063007914523 3.8325683472595777 4.233784971219333
9372 3.585090904881511 3.8325947590981593 4.233809670647733
9373 3.5851187985733373 3.8326211679601117 4.233834367296755
9374 3.585146689813579 3.8326475738461014 4.23385906116701
9375 3.585174578226079 3.8326739767567086 4.23388375225911
9376 3.585202463640831 3.832700376692552 4.233908440573663
9377 3.585230345756497 3.8327267736542683 4.233933126111283
9378 3.5852582245623608 3.8327531676425264 4.233957808872578
9379 3.5852861004978958 3.8327795586579967 4.233982488858158
9380 3.5853139735430957 3.832805946701302 4.234007166068632
9381 3.5853418428993256 3.832832331773067 4.234031840504611
9382 3.5853697089498278 3.8328587138740025 4.2340565121667035
9383 3.585397572237478 3.832885093004777 4.234081181055519
9384 3.5854254328924298 3.832911469166001 4.234105847171666
9385 3.5854532907539447 3.8329378423582723 4.234130510515754
9386 3.5854811460460585 3.8329642125822043 4.234155171088389
9387 3.5855089970309963 3.832990579838387 4.234179828890183
9388 3.5855368446460085 3.8330169441275967 4.234204483921742
9389 3.5855646889273007 3.833043305450507 4.234229136183675
9390 3.585592530155231 3.8330696638077897 4.2342537856765885
9391 3.585620368610247 3.833096019200085 4.234278432401091
9392 3.585648203295575 3.8331223716280043 4.234303076357789
9393 3.585676034782754 3.8331487210922646 4.23432771754729
9394 3.585703862938956 3.8331750675935217 4.234352355970202
9395 3.5857316877252607 3.8332014111324457 4.23437699162713
9396 3.5857595090745487 3.833227751709711 4.234401624518681
9397 3.585787327361338 3.8332540893259983 4.234426254645463
9398 3.5858151429978578 3.8332804239819485 4.23445088200808
9399 3.5858429555317626 3.8333067556781586 4.234475506607139
9400 3.5858707654975626 3.833333084415274 4.234500128443245
9401 3.5858985726590564 3.833359410193882 4.234524747517005
9402 3.5859263760654163 3.8333857330145964 4.234549363829023
9403 3.58595417667432 3.8334120528781304 4.234573977379905
9404 3.5859819738168603 3.833438369785097 4.234598588170256
9405 3.5860097683663352 3.833464683736178 4.234623196200679
9406 3.5860375599265133 3.833490994731964 4.23464780147178
9407 3.5860653487124914 3.8335173027730876 4.234672403984165
9408 3.5860931315713716 3.833543607860157 4.234697003738435
9409 3.5861209108252887 3.8335699099941167 4.234721600735196
9410 3.5861486866798686 3.8335962091756626 4.234746194975051
9411 3.586176459321982 3.8336225054054713 4.234770786458604
9412 3.586204229004442 3.8336487986841967 4.234795375186458
9413 3.586231996046035 3.833675089012467 4.234819961159217
9414 3.586259760116083 3.8337013763908763 4.2348445443774825
9415 3.586287521448703 3.8337276608200535 4.234869124841859
9416 3.5863152802310068 3.8337539423006026 4.234893702552948
9417 3.58634303579322 3.8337802208331078 4.234918277511353
9418 3.586370788529588 3.8338064964182244 4.234942849717674
9419 3.586398538269343 3.8338327690565643 4.2349674191725155
9420 3.586426284210523 3.8338590387487597 4.234991985876478
9421 3.586454026709694 3.8338853054955258 4.2350165498301635
9422 3.58648176331578 3.833911569297541 4.235041111034174
9423 3.586509496542846 3.8339378301557434 4.235065669489109
9424 3.586537226832478 3.833964088070804 4.235090225195571
9425 3.586564952977028 3.833990343043346 4.235114778154162
9426 3.586592676285206 3.8340165950741225 4.235139328365479
9427 3.586620395567984 3.8340428441637457 4.235163875830126
9428 3.5866481124077882 3.8340690903129553 4.235188420548701
9429 3.586675826407458 3.8340953335223213 4.235212962521805
9430 3.586703536405878 3.834121573792457 4.235237501750038
9431 3.586731243769071 3.8341478111240996 4.235262038234
9432 3.586758947901639 3.8341740455178392 4.235286571974289
9433 3.586786649113563 3.8342002769743293 4.235311102971505
9434 3.586814347280959 3.8342265054941915 4.235335631226248
9435 3.5868420429403542 3.83425273107806 4.235360156739117
9436 3.5868697361849544 3.8342789537265114 4.235384679510708
9437 3.5868974268815075 3.8343051734401126 4.235409199541623
9438 3.5869251134715814 3.834331390219445 4.235433716832458
9439 3.586952796114147 3.834357604065254 4.235458231383812
9440 3.5869804757139874 3.8343838149782696 4.2354827431962825
9441 3.5870081526191524 3.8344100229591236 4.235507252270468
9442 3.5870358264602125 3.834436228008413 4.235531758606965
9443 3.5870634965937733 3.8344624301267722 4.235556262206372
9444 3.587091164028937 3.8344886293149045 4.235580763069285
9445 3.5871188283583773 3.8345148255734056 4.2356052611963015
9446 3.5871464886078774 3.834541018902915 4.235629756588019
9447 3.5871741463630493 3.8345672093041743 4.235654249245033
9448 3.5872018009046975 3.8345933967777577 4.235678739167939
9449 3.5872294524960937 3.8346195813243154 4.235703226357336
9450 3.587257100824144 3.8346457629444686 4.235727710813817
9451 3.587284746605814 3.834671941638873 4.23575219253798
9452 3.58731238929173 3.834698117408107 4.23577667153042
9453 3.587340029428892 3.8347242902528085 4.235801147791732
9454 3.587367665115888 3.834750460173556 4.235825621322511
9455 3.587395298346163 3.8347766271711294 4.235850092123352
9456 3.587422929165859 3.8348027912460974 4.235874560194851
9457 3.587450556353895 3.8348289523990244 4.235899025537601
9458 3.587478179596771 3.834855110630604 4.235923488152198
9459 3.5875058001794593 3.8348812659415614 4.235947948039236
9460 3.5875334178358993 3.8349074183324867 4.235972405199308
9461 3.5875610330379053 3.834933567803998 4.235996859633008
9462 3.5875886437310873 3.834959714356663 4.236021311340931
9463 3.5876162511156764 3.8349858579912675 4.23604576032367
9464 3.5876438556257004 3.835011998708469 4.236070206581816
9465 3.5876714576763953 3.835038136508879 4.236094650115965
9466 3.587699056357889 3.8350642713930663 4.23611909092671
9467 3.5877266509966974 3.835090403361695 4.236143529014642
9468 3.5877542430588893 3.835116532415499 4.236167964380354
9469 3.58778183230658 3.835142658555059 4.236192397024438
9470 3.5878094185965104 3.8351687817809803 4.236216826947487
9471 3.5878370021168595 3.8351949020938827 4.236241254150094
9472 3.5878645832737237 3.8352210194943663 4.236265678632847
9473 3.5878921611849997 3.8352471339829877 4.236290100396341
9474 3.5879197356693817 3.835273245560397 4.236314519441167
9475 3.587947305616957 3.835299354227263 4.236338935767915
9476 3.587974872731833 3.835325459984373 4.236363349377176
9477 3.588002437278154 3.835351562832331 4.236387760269541
9478 3.588029998363832 3.8353776627717164 4.236412168445602
9479 3.588057556034918 3.8354037598032007 4.236436573905947
9480 3.5880851113802783 3.835429853927451 4.236460976651168
9481 3.588112663194721 3.835455945145019 4.236485376681855
9482 3.588140211277767 3.8354820334565844 4.236509773998597
9483 3.5881677557512948 3.835508118862846 4.236534168601984
9484 3.5881952972683266 3.8355342013644926 4.236558560492606
9485 3.5882228353723464 3.8355602809621407 4.2365829496710505
9486 3.5882503705363225 3.8355863576564566 4.236607336137909
9487 3.5882779025597955 3.835612431448057 4.2366317198937695
9488 3.5883054321720675 3.8356385023375785 4.23665610093922
9489 3.5883329592866176 3.835664570325581 4.236680479274849
9490 3.5883604840731276 3.835690635412633 4.236704854901245
9491 3.5883880048316064 3.835716697599286 4.236729227818998
9492 3.5884155215985625 3.8357427568862703 4.2367535980286934
9493 3.5884430357680146 3.8357688132743117 4.23677796553092
9494 3.5884705465318145 3.835794866763989 4.236802330326266
9495 3.5884980541829794 3.8358209173559663 4.236826692415317
9496 3.5885255590146192 3.835846965050876 4.236851051798661
9497 3.58855306121547 3.8358730098493217 4.2368754084768865
9498 3.588580560290472 3.8358990517518836 4.236899762450578
9499 3.588608056751303 3.835925090759197 4.236924113720324
9500 3.588635549827303 3.835951126871841 4.23694846228671
9501 3.588663040163218 3.8359771600904775 4.236972808150322
9502 3.588690528071428 3.8360031904156986 4.236997151311747
9503 3.5887180120303332 3.8360292178480653 4.23702149177157
9504 3.5887454935496295 3.8360552423882965 4.237045829530376
9505 3.5887729723810646 3.836081264036954 4.2370701645887525
9506 3.5888004486755607 3.8361072827946243 4.237094496947283
9507 3.588827921528811 3.8361332986618786 4.237118826606554
9508 3.588855391823727 3.836159311639383 4.237143153567149
9509 3.588882859483091 3.83618532172771 4.237167477829654
9510 3.588910324591331 3.8362113289274418 4.237191799394653
9511 3.588937786586154 3.8362373332391493 4.2372161182627295
9512 3.588965245865802 3.8362633346634634 4.23724043443447
9513 3.588992702524227 3.8362893332009738 4.237264747910455
9514 3.589020156065543 3.8363153288522587 4.237289058691271
9515 3.5890476069452077 3.83634132161795 4.237313366777502
9516 3.589075054828996 3.83636731149863 4.23733767216973
9517 3.5891024997632557 3.8363932984949174 4.237361974868537
9518 3.589129941680136 3.836419282607425 4.237386274874509
9519 3.589157380949637 3.8364452638367723 4.237410572188227
9520 3.589184816856597 3.8364712421835403 4.237434866810275
9521 3.589212249723418 3.8364972176483856 4.237459158741232
9522 3.589239679463158 3.83652319023193 4.237483447981685
9523 3.5892671049032256 3.836549159934804 4.237507734532213
9524 3.5892945255944855 3.836575126757762 4.2375320183933995
9525 3.5893219430688603 3.8366010907016053 4.237556299565824
9526 3.5893493577251623 3.8366270517669734 4.237580578050071
9527 3.5893767699242214 3.836653009954465 4.237604853846721
9528 3.5894041791789895 3.836678965264639 4.237629126956353
9529 3.5894315855740055 3.8367049176981074 4.2376533973795505
9530 3.5894589893939655 3.8367308672554716 4.237677665116893
9531 3.5894863903041405 3.836756813937304 4.237701930168962
9532 3.5895137884367645 3.8367827577442113 4.2377261925363365
9533 3.5895411823893006 3.8368086986767866 4.237750452219598
9534 3.5895685732662126 3.83683463673577 4.237774709219327
9535 3.5895959611329977 3.836860571921785 4.237798963536101
9536 3.5896233460837816 3.8368865042354496 4.237823215170502
9537 3.5896507277358705 3.8369124336773694 4.237847464123109
9538 3.5896781064408763 3.8369383602481926 4.237871710394501
9539 3.589705482426515 3.8369642839485287 4.237895953985256
9540 3.5897328553290953 3.836990204778964 4.237920194895954
9541 3.5897602258534023 3.8370161227401223 4.237944433127175
9542 3.589787591135736 3.8370420378325534 4.237968668679496
9543 3.58981495385598 3.837067950057108 4.237992901553496
9544 3.589842314242052 3.8370938594143538 4.238017131749751
9545 3.589869671223822 3.8371197659048373 4.238041359268842
9546 3.58989702564957 3.8371456695292148 4.238065584111347
9547 3.589924377441784 3.837171570288054 4.2380898062778405
9548 3.589951726198296 3.8371974681819307 4.238114025768902
9549 3.589979072576751 3.8372233632114643 4.238138242585109
9550 3.5900064143986508 3.8372492553772024 4.2381624567270375
9551 3.590033753190602 3.8372751446799227 4.238186668195265
9552 3.5900610863627778 3.837301031120242 4.238210876990369
9553 3.590088416368524 3.837326914699048 4.238235083112924
9554 3.5901157430537136 3.8373527954169724 4.238259286563508
9555 3.590143066913914 3.8373786732746615 4.238283487342697
9556 3.590170387928822 3.837404548272711 4.2383076854510655
9557 3.590197705447368 3.8374304204117173 4.238331880889191
9558 3.5902250203571158 3.8374562896923456 4.238356073657648
9559 3.590252331509842 3.8374821561151675 4.238380263757013
9560 3.590279638387922 3.837508019680876 4.2384044511878605
9561 3.5903069428542587 3.8375338803902164 4.238428635950767
9562 3.5903342449938087 3.8375597382437396 4.238452818046304
9563 3.5903615433901637 3.837585593241988 4.238476997475049
9564 3.590388838347992 3.837611445385651 4.238501174237575
9565 3.5904161302485766 3.837637294675387 4.2385253483344565
9566 3.5904434192437384 3.8376631411118143 4.23854951976627
9567 3.5904707057627885 3.8376889846955344 4.238573688533585
9568 3.5904979891731243 3.8377148254271045 4.238597854636979
9569 3.5905252701337615 3.837740663307148 4.238622018077025
9570 3.5905525485766017 3.8377664983362187 4.238646178854295
9571 3.5905798245483775 3.8377923305148767 4.238670336969363
9572 3.5906070979714015 3.837818159843679 4.238694492422803
9573 3.5906343687871076 3.8378439863231892 4.238718645215185
9574 3.5906616363816197 3.8378698099539776 4.2387427953470835
9575 3.5906889009451697 3.837895630736678 4.238766942819072
9576 3.5907161630032096 3.837921448671904 4.2387910876317205
9577 3.5907434222098495 3.837947263760215 4.238815229785603
9578 3.5907706790140654 3.8379730760022066 4.2388393692812905
9579 3.5907979333860243 3.8379988853984255 4.238863506119354
9580 3.5908251841750243 3.838024691949424 4.2388876403003675
9581 3.5908524323665665 3.8380504956558723 4.2389117718249
9582 3.5908796777199643 3.8380762965183384 4.238935900693523
9583 3.5909069201957005 3.838102094537416 4.238960026906809
9584 3.5909341598884206 3.8381278897137014 4.238984150465327
9585 3.5909613960972457 3.8381536820477815 4.239008271369649
9586 3.5909886294056017 3.838179471540317 4.239032389620344
9587 3.591015859486333 3.8382052581919064 4.2390565052179845
9588 3.591043086654577 3.8382310420031827 4.239080618163138
9589 3.5910703109666677 3.8382568229747456 4.239104728456377
9590 3.5910975326228076 3.8382826011071898 4.239128836098269
9591 3.5911247484855937 3.838308376401088 4.239152941089385
9592 3.5911519616418497 3.8383341488573404 4.239177043430294
9593 3.5911791720328616 3.8383599184765247 4.239201143121564
9594 3.5912063785829336 3.838385685259225 4.239225240163766
9595 3.5912335820198935 3.838411449206137 4.239249334557467
9596 3.5912607823712897 3.8384372103178817 4.239273426303237
9597 3.5912879801637225 3.8384629685950746 4.239297515401644
9598 3.5913151750697367 3.838488724038279 4.239321601853256
9599 3.5913423672609217 3.8385144766480903 4.23934568565864
9600 3.5913695561409216 3.8385402264250863 4.239369766818367
9601 3.5913967422077087 3.838565973369908 4.2393938453330025
9602 3.5914239251912505 3.838591717483142 4.239417921203114
9603 3.5914511055320535 3.8386174587654054 4.23944199442927
9604 3.5914782835363055 3.8386431972172677 4.239466065012037
9605 3.5915054583096655 3.838668932839267 4.239490132951981
9606 3.5915326306865936 3.838694665632034 4.239514198249671
9607 3.5915598004546476 3.8387203955961136 4.239538260905671
9608 3.5915869677760317 3.8387461227320707 4.23956232092055
9609 3.591614132005845 3.838771847040455 4.239586378294874
9610 3.5916412928737746 3.838797568521882 4.239610433029207
9611 3.5916684512723567 3.8388232871769965 4.239634485124117
9612 3.5916956071716526 3.8388490030063487 4.239658534580169
9613 3.591722759003636 3.8388747160104932 4.239682581397928
9614 3.591749907295642 3.8389004261901465 4.23970662557796
9615 3.591777052671322 3.838926133545971 4.23973066712083
9616 3.591804194667914 3.838951838078563 4.239754706027104
9617 3.59183133382268 3.838977539788569 4.239778742297346
9618 3.59185847067305 3.839003238676576 4.2398027759321195
9619 3.591885605015959 3.839028934743118 4.239826806931991
9620 3.591912736840679 3.839054627988749 4.239850835297524
9621 3.591939865116653 3.8390803184140245 4.239874861029282
9622 3.591966990804757 3.839106006019606 4.23989888412783
9623 3.5919941139423592 3.839131690806055 4.2399229045937314
9624 3.5920212337487993 3.8391573727739305 4.239946922427549
9625 3.5920483492987993 3.8391830519238708 4.239970937629848
9626 3.5920754623428213 3.839208728256611 4.239994950201189
9627 3.592102572677592 3.8392344017727043 4.240018960142137
9628 3.5921296806004324 3.8392600724727246 4.240042967453255
9629 3.5921567844925835 3.839285740357215 4.2400669721351045
9630 3.5921838857586033 3.839311405426886 4.240090974188249
9631 3.5922109844166243 3.8393370676823033 4.24011497361325
9632 3.5922380805811045 3.83936272712403 4.24013897041067
9633 3.5922651743183724 3.839388383752616 4.240162964581072
9634 3.5922922648084503 3.839414037568606 4.240186956125016
9635 3.5923193518670153 3.8394396885726296 4.240210945043064
9636 3.592346436167291 3.8394653367653335 4.240234931335778
9637 3.5923735161565653 3.839490982147297 4.24025891500372
9638 3.592400592816435 3.8395166247192583 4.240282896047449
9639 3.592427666627577 3.8395422644818544 4.240306874467528
9640 3.5924547379454967 3.8395679014356725 4.240330850264516
9641 3.5924818065569926 3.8395935355812623 4.240354823438975
9642 3.5925088720463147 3.839619166919197 4.240378793991464
9643 3.592535934643665 3.8396447954500905 4.240402761922545
9644 3.592562994386437 3.8396704211745334 4.2404267272327765
9645 3.592590051292747 3.8396960440931136 4.240450689922719
9646 3.592617105428947 3.839721664206416 4.240474649992931
9647 3.5926441561282383 3.839747281515019 4.240498607443974
9648 3.592671203196366 3.839772896019568 4.240522562276406
9649 3.592698246844275 3.8397985077207313 4.240546514490786
9650 3.592725287833025 3.8398241166191536 4.240570464087673
9651 3.59275232592986 3.8398497227154005 4.240594411067626
9652 3.5927793596471918 3.8398753260100627 4.240618355431204
9653 3.5928063905376657 3.839900926503884 4.2406422971789635
9654 3.5928334179919137 3.839926524197447 4.240666236311466
9655 3.5928604426651836 3.8399521190913983 4.240690172829268
9656 3.5928874637355595 3.8399777111863154 4.240714106732926
9657 3.5929144822543284 3.8400033004828615 4.240738038022999
9658 3.5929414979016685 3.8400288869815906 4.2407619667000445
9659 3.5929685109082214 3.84005447068309 4.24078589276462
9660 3.5929955213018414 3.8400800515879223 4.240809816217283
9661 3.5930225287239512 3.8401056296966476 4.240833737058589
9662 3.5930495330091032 3.840131205009863 4.240857655289096
9663 3.59307653470686 3.8401567775281817 4.240881570909361
9664 3.593103533671148 3.8401823472521617 4.2409054839199385
9665 3.593130529746183 3.840207914182375 4.240929394321386
9666 3.593157521751537 3.8402334783194094 4.240953302114261
9667 3.593184510546153 3.840259039663975 4.240977207299118
9668 3.593211496196465 3.840284598216692 4.241001109876512
9669 3.593238478710914 3.840310153978175 4.241025009847001
9670 3.593265455864174 3.8403357069490376 4.2410489072111375
9671 3.5932924299369153 3.840361257130122 4.241072801969478
9672 3.593319401131035 3.8403868045220353 4.24109669412258
9673 3.5933463697935903 3.840412349125364 4.241120583670994
9674 3.5933733354010844 3.840437890940657 4.241144470615277
9675 3.5934002976427095 3.8404634299685196 4.241168354955984
9676 3.5934272566720096 3.8404889662095867 4.241192236693668
9677 3.5934542130393337 3.8405144996644793 4.241216115828884
9678 3.5934811667532336 3.8405400303337593 4.2412399923621855
9679 3.5935081178125854 3.8405655582179894 4.241263866294127
9680 3.5935350665163455 3.8405910833177317 4.241287737625263
9681 3.5935620124858927 3.8406166056335174 4.2413116063561445
9682 3.5935889558459526 3.8406421251659153 4.241335472487326
9683 3.593615895733625 3.840667641915484 4.241359336019361
9684 3.5936428328836008 3.8406931558828683 4.241383196952802
9685 3.593669767633716 3.8407186670686384 4.241407055288203
9686 3.5936966994307977 3.8407441754733296 4.241430911026115
9687 3.5937236283220977 3.840769681097534 4.2414547641670906
9688 3.5937505541804975 3.8407951839418377 4.241478614711683
9689 3.5937774775280036 3.840820684006842 4.241502462660444
9690 3.5938043980146834 3.8408461812930925 4.241526308013924
9691 3.593831315271115 3.8408716758011705 4.241550150772677
9692 3.593858229790351 3.8408971675316965 4.241573990937253
9693 3.593885141348314 3.84092265648524 4.241597828508204
9694 3.593912049662694 3.840948142662392 4.241621663486081
9695 3.593938955013404 3.840973626063774 4.241645495871436
9696 3.593965857854972 3.8409991066899782 4.241669325664817
9697 3.5939927575463058 3.8410245845415494 4.2416931528667785
9698 3.5940196549784 3.841050059619099 4.241716977477868
9699 3.594046548724463 3.841075531923145 4.241740799498638
9700 3.594073439336063 3.8411010014543545 4.241764618929636
9701 3.594100326976899 3.8411264682133357 4.241788435771416
9702 3.594127212140589 3.841151932200681 4.241812250024524
9703 3.594154094835754 3.8411773934169315 4.241836061689511
9704 3.594180974382034 3.8412028518626267 4.241859870766927
9705 3.594207851030539 3.8412283075383766 4.241883677257321
9706 3.594234725042163 3.841253760444766 4.241907481161242
9707 3.5942615959401487 3.8412792105823512 4.241931282479239
9708 3.5942884624515368 3.8413046579517385 4.24195508121186
9709 3.5943153262933456 3.8413301025536644 4.241978877359655
9710 3.5943421873090955 3.8413555443886898 4.2420026709231715
9711 3.5943690459346294 3.8413809834573898 4.242026461902959
9712 3.5943959016638614 3.841406419760296 4.242050250299562
9713 3.5944227542916525 3.8414318532979914 4.242074036113533
9714 3.5944496045453445 3.8414572840710797 4.242097819345418
9715 3.5944764524044492 3.8414827120800896 4.242121599995763
9716 3.594503296323061 3.841508137325553 4.242145378065118
9717 3.5945301371354623 3.8415335598081595 4.242169153554028
9718 3.5945569751805744 3.8415589795285126 4.242192926463042
9719 3.5945838101559704 3.841584396487182 4.242216696792704
9720 3.5946106417591306 3.8416098106847674 4.242240464543563
9721 3.5946374703970747 3.8416352221218997 4.242264229716166
9722 3.5946642964866706 3.841660630799168 4.2422879923110575
9723 3.5946911200462726 3.8416860367171184 4.242311752328785
9724 3.5947179412012047 3.8417114398762946 4.2423355097698945
9725 3.5947447593960797 3.841736840277228 4.24235926463493
9726 3.594771574347668 3.8417622379205065 4.24238301692444
9727 3.594798386015827 3.8417876328067466 4.242406766638967
9728 3.594825194671699 3.84181302493657 4.24243051377906
9729 3.5948520006156968 3.841838414310569 4.24245425834526
9730 3.5948788042650865 3.841863800929306 4.2424780003381155
9731 3.5949056055507134 3.8418891847933003 4.242501739758169
9732 3.5949324036345733 3.8419145659030773 4.242525476605967
9733 3.5949591990118255 3.84193994425925 4.242549210882052
9734 3.5949859905424697 3.8419653198623784 4.242572942586969
9735 3.5950127788092496 3.8419906927131406 4.242596671721264
9736 3.595039564034858 3.842016062812155 4.242620398285478
9737 3.5950663452346667 3.842041430160016 4.242644122280156
9738 3.5950931237608668 3.8420667947574203 4.242667843705843
9739 3.5951198996415608 3.8420921566049246 4.24269156256308
9740 3.5951466730412207 3.842117515703083 4.242715278852411
9741 3.5951734438126577 3.8421428720524324 4.242738992574381
9742 3.595200210659082 3.842168225653525 4.24276270372953
9743 3.595226974972372 3.842193576507045 4.242786412318403
9744 3.595253736215524 3.8422189246135354 4.242810118341541
9745 3.5952804946796943 3.842244269973593 4.242833821799489
9746 3.5953072500713685 3.8422696125877844 4.242857522692786
9747 3.5953340022236535 3.8422949524567067 4.2428812210219755
9748 3.5953607494586657 3.8423202895809743 4.2429049167876
9749 3.5953874940950947 3.8423456239613722 4.2429286099902
9750 3.5954142358880947 3.8423709555984495 4.242952300630318
9751 3.5954409747195077 3.842396284492779 4.242975988708495
9752 3.5954677100323 3.842421610644945 4.242999674225273
9753 3.5954944427322157 3.8424469340555905 4.243023357181191
9754 3.5955211728571737 3.842472254725264 4.243047037576792
9755 3.5955479005133886 3.84249757265451 4.243070715412617
9756 3.5955746254071124 3.842522887843863 4.243094390689204
9757 3.5956013475957596 3.8425482002938876 4.2431180634070955
9758 3.5956280672148258 3.842573510005141 4.243141733566831
9759 3.595654784048525 3.842598816978167 4.24316540116895
9760 3.595681498046925 3.8426241212135324 4.243189066213994
9761 3.595708208593941 3.842649422711808 4.243212728702502
9762 3.595734916069023 3.842674721473627 4.243236388635012
9763 3.595761621007946 3.8427000174995856 4.2432600460120655
9764 3.595788322911666 3.8427253107902226 4.2432837008342
9765 3.595815021739941 3.84275060134613 4.243307353101955
9766 3.595841717872455 3.842775889167902 4.243331002815871
9767 3.595868411063921 3.8428011742560955 4.243354649976484
9768 3.595895101498769 3.8428264566112906 4.243378294584335
9769 3.595921788902343 3.84285173623405 4.24340193663996
9770 3.595948473801043 3.8428770131249634 4.243425576143899
9771 3.595975156193797 3.842902287284567 4.243449213096689
9772 3.596001835737513 3.842927558713396 4.243472847498869
9773 3.59602851308584 3.8429528274120224 4.243496479350974
9774 3.596055187582912 3.8429780933809496 4.243520108653545
9775 3.596081859296012 3.843003356620749 4.243543735407116
9776 3.596108528233788 3.843028617131984 4.243567359612228
9777 3.596135194443999 3.8430538749152183 4.243590981269414
9778 3.596161857984197 3.8430791299710094 4.243614600379214
9779 3.59618851922488 3.84310438229991 4.243638216942163
9780 3.5962151776662403 3.8431296319024333 4.243661830958797
9781 3.5962418331115273 3.8431548787791447 4.243685442429653
9782 3.596268485530225 3.8431801229306286 4.243709051355268
9783 3.596295135390742 3.843205364357474 4.243732657736177
9784 3.5963217824082623 3.8432306030602206 4.243756261572916
9785 3.5963484266110024 3.8432558390394367 4.243779862866021
9786 3.596375067029016 3.8432810722956887 4.243803461616027
9787 3.5964017049626453 3.8433063028296424 4.243827057823469
9788 3.5964283403912494 3.8433315306418288 4.243850651488883
9789 3.596454973441017 3.8433567557327817 4.243874242612804
9790 3.5964816024857673 3.843381978103023 4.243897831195766
9791 3.596508229012357 3.843407197753239 4.243921417238305
9792 3.596534852461573 3.8434324146839653 4.243945000740953
9793 3.596561472626578 3.843457628895794 4.243968581704246
9794 3.596588090191726 3.843482840389337 4.243992160128719
9795 3.596614705234291 3.843508049165138 4.244015736014904
9796 3.5966413174103433 3.8435332552237327 4.2440393093633375
9797 3.5966679265619903 3.84355845856569 4.24406288017455
9798 3.5966945328742224 3.843583659191596 4.244086448449076
9799 3.596721136835855 3.8436088571020184 4.24411001418745
9800 3.596747738083255 3.8436340522974737 4.244133577390205
9801 3.596774337046558 3.843659244778516 4.244157138057872
9802 3.5968009329405843 3.843684434545655 4.244180696190986
9803 3.5968275264013485 3.8437096215994817 4.244204251790078
9804 3.5968541170944643 3.8437348059405196 4.244227804855682
9805 3.5968807052443292 3.843759987569329 4.24425135538833
9806 3.5969072907616173 3.8437851664864455 4.244274903388552
9807 3.5969338727626083 3.8438103426924135 4.244298448856883
9808 3.5969604512068005 3.8438355161878692 4.2443219917938535
9809 3.5969870271130517 3.8438606869734504 4.244345532199994
9810 3.5970135997249217 3.8438858550496926 4.244369070075839
9811 3.5970401699732317 3.8439110204172082 4.244392605421916
9812 3.5970667376410836 3.8439361830765133 4.244416138238759
9813 3.5970933023348794 3.8439613430281474 4.244439668526898
9814 3.5971198645343474 3.8439865002726896 4.244463196286864
9815 3.5971464233845225 3.8440116548106698 4.244486721519187
9816 3.5971729798952183 3.844036806642705 4.244510244224398
9817 3.597199533810165 3.844061955769309 4.244533764403028
9818 3.597226085363915 3.8440871021910223 4.244557282055606
9819 3.59725263451616 3.8441122459083608 4.244580797182662
9820 3.5972791802347603 3.8441373869218443 4.244604309784727
9821 3.5973057233237875 3.8441625252320977 4.2446278198623295
9822 3.5973322638803755 3.8441876608396637 4.244651327415999
9823 3.5973588014024855 3.844212793745076 4.244674832446267
9824 3.5973853362426134 3.8442379239489184 4.244698334953659
9825 3.5974118687238885 3.8442630514517386 4.244721834938707
9826 3.5974383989730185 3.844288176254052 4.244745332401938
9827 3.5974649268219405 3.84431329835636 4.244768827343882
9828 3.5974914520534007 3.844338417759183 4.244792319765066
9829 3.597517974361618 3.84436353446306 4.2448158096660205
9830 3.5975444933817378 3.844388648468564 4.244839297047272
9831 3.5975710097712197 3.8444137597763044 4.244862781909348
9832 3.59759752318486 3.8444388683868227 4.244886264252778
9833 3.597624034211484 3.8444639743006963 4.244909744078089
9834 3.597650542840224 3.8444890775184417 4.244933221385808
9835 3.597677048745489 3.8445141780405767 4.244956696176463
9836 3.597703551965521 3.844539275867653 4.244980168450581
9837 3.5977300520663977 3.844564371000217 4.245003638208688
9838 3.5977565487026077 3.84458946343886 4.245027105451314
9839 3.597783042099196 3.8446145531842086 4.245050570178981
9840 3.597809532766636 3.844639640236865 4.24507403239222
9841 3.597836020831759 3.8446647245973806 4.2450974920915545
9842 3.597862506372225 3.8446898062662926 4.245120949277513
9843 3.597888989436189 3.844714885244132 4.2451444039506185
9844 3.597915469697749 3.8447399615314235 4.2451678561114
9845 3.597941947451139 3.8447650351287246 4.24519130576038
9846 3.597968422124235 3.8447901060365637 4.245214752898087
9847 3.597994894168827 3.844815174255527 4.245238197525045
9848 3.598021363416419 3.844840239786154 4.245261639641779
9849 3.598047829570427 3.8448653026290023 4.245285079248815
9850 3.598074293230527 3.8448903627846587 4.245308516346676
9851 3.598100753331759 3.844915420253649 4.24533195093589
9852 3.598127211193023 3.844940475036607 4.245355383016978
9853 3.598153666507876 3.8449655271340335 4.2453788125904675
9854 3.598180118871242 3.8449905765464587 4.2454022396568805
9855 3.5982065681242967 3.845015623274455 4.245425664216742
9856 3.598233014975497 3.84504066731861 4.245449086270576
9857 3.598259458921103 3.845065708679441 4.245472505818905
9858 3.598285900078277 3.845090747357513 4.245495922862255
9859 3.598312338790974 3.845115783353382 4.245519337401148
9860 3.598338775127174 3.8451408166675685 4.2455427494361055
9861 3.598365208494191 3.845165847300585 4.245566158967654
9862 3.598391639364255 3.8451908752530044 4.245589565996315
9863 3.598418066957139 3.8452159005253512 4.245612970522611
9864 3.598444492169259 3.8452409231182303 4.245636372547064
9865 3.5984709137171387 3.8452659430321545 4.245659772070197
9866 3.5984973321519886 3.845290960267767 4.245683169092533
9867 3.5985237484001327 3.8453159748256542 4.245706563614594
9868 3.5985501622730927 3.8453409867063093 4.245729955636901
9869 3.5985765734540367 3.8453659959102446 4.245753345159977
9870 3.598602982050447 3.845391002438004 4.245776732184343
9871 3.598629388071128 3.8454160062901206 4.2458001167105195
9872 3.5986557905870478 3.8454410074671257 4.245823498739028
9873 3.5986821907027307 3.8454660059696457 4.245846878270393
9874 3.5987085886047545 3.845491001798195 4.245870255305132
9875 3.5987349839860046 3.845515994953268 4.245893629843766
9876 3.5987613766874125 3.8455409854353912 4.245917001886816
9877 3.5987877664214616 3.845565973245107 4.245940371434805
9878 3.5988141534339597 3.845590958382985 4.24596373848825
9879 3.5988405379411526 3.845615940849572 4.245987103047673
9880 3.5988669192207525 3.8456409206453923 4.246010465113593
9881 3.5988932965107283 3.8456658977710423 4.24603382468653
9882 3.598919671262386 3.8456908722271965 4.2460571817670045
9883 3.59894604373163 3.8457158440143817 4.246080536355536
9884 3.598972413818618 3.845740813133099 4.246103888452644
9885 3.598998780978653 3.845765779583859 4.246127238058846
9886 3.5990251457246747 3.8457907433672283 4.246150585174663
9887 3.5990515082138477 3.8458157044837202 4.246173929800613
9888 3.5990778682968556 3.8458406629338335 4.2461972719372145
9889 3.5991042257847816 3.845865618718081 4.246220611584987
9890 3.599130580963372 3.8458905718369945 4.246243948744448
9891 3.5991569334063067 3.8459155222910764 4.246267283416117
9892 3.5991832826871386 3.8459404700808735 4.24629061560051
9893 3.599209628438649 3.845965415206975 4.246313945298147
9894 3.599235971460999 3.8459903576700065 4.246337272509545
9895 3.599262310684439 3.8460152974705126 4.246360597235221
9896 3.599288647582167 3.846040234609147 4.246383919475694
9897 3.599314981668222 3.846065169086413 4.24640723923148
9898 3.599341312971192 3.8460901009028645 4.246430556503095
9899 3.599367640915835 3.846115030059051 4.24645387129106
9900 3.599393965976135 3.8461399565555805 4.2464771835958866
9901 3.599420288022259 3.8461648803930126 4.246500493418095
9902 3.5994466068451194 3.846189801571921 4.246523800758202
9903 3.5994729235427605 3.8462147200928993 4.246547105616721
9904 3.5994992369554484 3.846239635956431 4.246570407994171
9905 3.5995255474088483 3.8462645491631147 4.2465937078910665
9906 3.5995518545154925 3.8462894597135193 4.2466170053079235
9907 3.5995781581255635 3.8463143676082496 4.246640300245258
9908 3.5996044584359796 3.846339272847927 4.246663592703586
9909 3.599630755475266 3.8463641754331523 4.246686882683422
9910 3.599657049598986 3.846389075364524 4.246710170185281
9911 3.599683340558241 3.846413972642603 4.24673345520968
9912 3.5997096281833527 3.846438867267977 4.246756737757131
9913 3.599735913216589 3.8464637592412507 4.246780017828152
9914 3.599762195666805 3.846488648562952 4.246803295423255
9915 3.59978847593946 3.8465135352336093 4.246826570542955
9916 3.599814753349376 3.8465384192537098 4.246849843187767
9917 3.5998410275681803 3.846563300623809 4.246873113358204
9918 3.5998672984955142 3.8465881793444963 4.24689638105478
9919 3.599893565644149 3.84661305541637 4.246919646278011
9920 3.599919829766709 3.8466379288400794 4.246942909028408
9921 3.5999460913581 3.8466627996161957 4.246966169306486
9922 3.5999723495242977 3.8466876677452406 4.246989427112757
9923 3.5999986049686115 3.846712533227827 4.247012682447735
9924 3.6000248576502636 3.846737396064495 4.247035935311934
9925 3.6000511077865136 3.8467622562557904 4.247059185705865
9926 3.6000773551182395 3.8467871138022356 4.247082433630041
9927 3.6001035995152924 3.8468119687043796 4.247105679084975
9928 3.600129841790644 3.846836820962785 4.24712892207118
9929 3.6001560819334064 3.8468616705779315 4.247152162589168
9930 3.6001823192077964 3.8468865175502995 4.247175400639449
9931 3.6002085533842916 3.846911361880445 4.247198636222538
9932 3.600234784114116 3.8469362035689456 4.247221869338944
9933 3.600261012021822 3.846961042616414 4.247245099989179
9934 3.600287237424198 3.8469858790234 4.247268328173757
9935 3.600313459853263 3.8470107127904223 4.247291553893186
9936 3.600339679764943 3.8470355439180457 4.247314777147979
9937 3.600365895945886 3.847060372406789 4.247337997938646
9938 3.60039210799729 3.8470851982572936 4.247361216265699
9939 3.60041831753785 3.8471100214702396 4.247384432129647
9940 3.60044452471563 3.8471348420461458 4.247407645531002
9941 3.6004707291916302 3.8471596599855156 4.247430856470274
9942 3.600496931263036 3.8471844752888846 4.247454064947972
9943 3.6005231305907723 3.847209287956761 4.247477270964606
9944 3.600549327392524 3.847234097989685 4.247500474520688
9945 3.600575521378849 3.847258905388176 4.247523675616725
9946 3.600601712250271 3.8472837101527824 4.247546874253229
9947 3.600627900711871 3.8473085122840818 4.247570070430708
9948 3.600654086991439 3.847333311782581 4.247593264149671
9949 3.600680270998466 3.8473581086487645 4.247616455410627
9950 3.600706452373766 3.847382902883125 4.247639644214086
9951 3.6007326314944192 3.8474076944861912 4.247662830560556
9952 3.6007588083892994 3.8474324834584546 4.2476860144505455
9953 3.6007849826891696 3.847457269800403 4.247709195884563
9954 3.6008111545821055 3.847482053512561 4.2477323748631175
9955 3.6008373241367804 3.847506834595435 4.247755551386716
9956 3.6008634913820643 3.8475316130495245 4.247778725455865
9957 3.6008896554108785 3.847556388875325 4.247801897071078
9958 3.6009158164709985 3.847581162073423 4.247825066232856
9959 3.6009419751588405 3.8476059326443814 4.24784823294171
9960 3.6009681309654407 3.847630700588702 4.247871397198147
9961 3.600994284208445 3.847655465906937 4.247894559002673
9962 3.6010204353251387 3.8476802285996086 4.247917718355798
9963 3.6010465836071957 3.847704988667193 4.247940875258025
9964 3.6010727291830515 3.8477297461102378 4.247964029709863
9965 3.6010988721413217 3.847754500929279 4.247987181711817
9966 3.6011250119128917 3.8477792531248425 4.248010331264396
9967 3.6011511492341537 3.8478040026975107 4.248033478368104
9968 3.601177283585754 3.847828749647793 4.248056623023448
9969 3.601203415544772 3.8478534939762503 4.248079765230933
9970 3.601229544831042 3.847878235683386 4.2481029049910655
9971 3.601255671792487 3.84790297476973 4.248126042304351
9972 3.601281796049179 3.8479277112357795 4.248149177171296
9973 3.60130791799897 3.8479524450820675 4.2481723095924036
9974 3.601334037680768 3.847977176309089 4.248195439568181
9975 3.601360154435243 3.848001904917333 4.248218567099132
9976 3.6013862684907307 3.848026630907356 4.248241692185762
9977 3.601412379796281 3.8480513542796917 4.248264814828576
9978 3.601438488580311 3.848076075034877 4.2482879350280776
9979 3.6014645941632186 3.848100793173427 4.2483110527847705
9980 3.6014906969430385 3.848125508695925 4.248334168099162
9981 3.6015167971083235 3.848150221602914 4.248357280971753
9982 3.6015428949974133 3.8481749318949183 4.248380391403049
9983 3.6015689899504504 3.8481996395724276 4.248403499393553
9984 3.6015950827450744 3.848224344635998 4.24842660494377
9985 3.6016211731806296 3.8482490470861075 4.248449708054202
9986 3.6016472605670855 3.8482737469232537 4.248472808725353
9987 3.6016733450431264 3.848298444148004 4.248495906957725
9988 3.6016994270870706 3.8483231387609114 4.248519002751823
9989 3.6017255062683806 3.8483478307624805 4.248542096108148
9990 3.6017515829855604 3.8483725201532595 4.248565187027204
9991 3.6017776562984403 3.8483972069337566 4.2485882755094915
9992 3.6018037268952643 3.848421891104574 4.248611361555515
9993 3.6018297951047353 3.8484465726662442 4.248634445165776
9994 3.601855861175703 3.8484712516192676 4.248657526340777
9995 3.6018819242076683 3.8484959279641187 4.24868060508102
9996 3.6019079845893445 3.848520601701363 4.248703681387005
9997 3.6019340418198293 3.8485452728315264 4.248726755259235
9998 3.601960096917767 3.8485699413551844 4.248749826698212
9999 3.601986149702228 3.848594607272812 4.248772895704437
10000 3.602012200142228 3.8486192705848996 4.24879596227841


==> anc/stop-statistics.c <==
// quantum Metropolis stopping-time statistics for a single-energy Hamiltonian
#include <stdio.h>
#include <stdlib.h>
#include <limits.h>
#include <math.h>

// mode 0: finite width case
// mode 1: conditional sampling of zero-width limit
// mode 2: conditional sampling with fast-forwarding

// parameters specifying the integration over E_old (2*ENERGY_MAX is used as an "infinite" energy reference)
#define ENERGY_MAX 12.0
#define ENERGY_NUM 10001

// energy separation for Taylor series expansion in rejection PDF & CDF
#define ENERGY_TOL 1e-3

// energy tolerance & maximum iterations for the bisection + Newton root finder
#define NEWTON_TOL 1e-12
#define BISECT_TOL 1e-14
#define ROOT_MAX 50

// NOTE: As this is a form of direct rare event sampling, we are dealing with some extremely small probabilities
//       that require numerical care to handle. The main numerical issue is the evaluation of the rejection CDF
//       when E_old and E_min are very close together, which suffers from a large amplification of rounding errors.
//       We mitigate this problem by evaluating the function as a truncated Taylor series and choose a crossover
//       point where approximation and numerical errors are approximately balanced. However, the Taylor series is
//       not of a high enough order to preserve all digits of accuracy, and so we need to use bisection as a fail-safe
//       root finder when performing root-finding on this problematic CDF on the unstable side of the crossover point.
//       These biasing errors are very small relative to our target sampling errors (our conditional sampling approach
//       achieves high relative accuracy), thus they merely complicate the numerics and solver strategies.

// NOTE: The data generation process revealed some useful asymptotics about the distribution. The initiation
//       probability was apparent from constructing the initial PDF & CDF, which produced a probability that can
//       be calculated analytically as a simple Gaussian integral. The fast-forwarding clarified that the tail
//       process reduces to finding energies below the initial energy, once the possibility of accepting an
//       energy above has been exhausted. While the probability distribution of this tail process can be written
//       down as an integral, it cannot be evaluated analytically. Instead, I used Laplace's method (i.e. the method
//       of steepest descent, the saddle-point approximation) to construct a large-n asymptotic form of
//       n^{-2}/sqrt(a + b*log(n)), which fit the tail of the data to within the statistical error bars,
//       allowing for the coefficient of the limiting form, n^{-2}/sqrt(log(n)), to be extracted accurately.

// pseudorandom 64-bit unsigned integer [xorshift1024s() from http://en.wikipedia.org/wiki/Xorshift]
uint64_t random64(const uint32_t seed) // 0 for normal use, nonzero seed value to reseed
{
  static uint64_t s[16];
  static uint8_t p;

  // seed & "warm up" the PRNG
  if(seed != 0)
  {
    p = 0;
    uint32_t i;
    for(i=0 ; i<16 ; i++) s[i] = seed + i;
    for(i=0 ; i<16384 ; i++) random64(0);
  }

  uint64_t s0 = s[p];
  p = (p + 1) & 15;
  uint64_t s1 = s[p];

  s1 ^= s1 << 31; // a
  s1 ^= s1 >> 11; // b
  s0 ^= s0 >> 30; // c
  s[p] = s0 ^ s1;

  return s[p] * 1181783497276652981ULL;
}

// pseudorandom uniform distribution over (0,1]
double random_uniform()
{
  // reduce from 64 random bits to 53 random bits that span the representable unpadded integers using a double
  return (double)((random64(0) >> 11) + 1)/9007199254740992.0;
}

// pseudorandom normal distribution w/ unit variance (half of a Box-Muller transform, not efficient)
double random_normal()
{
    return sqrt(fabs(2.0*log(random_uniform())))*sin(2.0*M_PI*random_uniform());
}

// normal distribution PDF & CDF
double pdf(double x)
{ return exp(-0.5*x*x)/sqrt(2.0*M_PI);}
double cdf(double x) // high relative accuracy for x < 0
{ return 0.5*erfc(-sqrt(0.5)*x); }
double cdf2(double x) // constant shift, high relative accuracy for x > 0
{ return -0.5*erfc(sqrt(0.5)*x); }

// PDF of an initial E_new
double initial_pdf(double E_new, double E_old)
{
    if(E_new <= E_old)
    { return 0.0; }
    return pdf(E_new)*(E_new - E_old);
}

// CDF of an initial E_new
double initial_cdf(double E_new, double E_old)
{
    if(E_new <= E_old)
    { return 0.0; }
    if(E_old > 0.0)
    { return pdf(E_old) - pdf(E_new) + E_old*(cdf2(E_old) - cdf2(E_new)); }
    return pdf(E_old) - pdf(E_new) + E_old*(cdf(E_old) - cdf(E_new));
}

// PDF of a rejected E_new (y < z)
double reject_pdf(double x, double y, double z)
{
    if(x <= y)
    { return 0.0; }
    if(x <= z) // y < x <= z
    {
        // Taylor series expansion in x from x=y, to match CDF
        if(fabs(z-y) < ENERGY_TOL)
        { return (1.0 + (x-y)*(-y + 0.5*(y*y - 1.0)*(x-y)))*pdf(y)*(x-y)/(z-y); }
        return pdf(x)*(x - y)/(z - y);
    }
    return pdf(x);
}

// CDF of a rejected E_new (y < z)
double reject_cdf(double x, double y, double z)
{
    if(x <= y)
    { return 0.0; }
    if(x <= z) // y < x <= z
    {
        // Taylor series expansion in x from x=y
        if(fabs(z-y) < ENERGY_TOL)
        { return (0.5 + (x-y)*(-y/3.0 + 0.125*(y*y - 1.0)*(x-y)))*pdf(y)*(x-y)*(x-y)/(z-y); }
        if(y > 0.0)
        { return (pdf(y) - pdf(x) + y*(cdf2(y) - cdf2(x)))/(z - y); }
        return (pdf(y) - pdf(x) + y*(cdf(y) - cdf(x)))/(z - y);
    }
    // Taylor series expansion in x from x=y
    if(fabs(z-y) < ENERGY_TOL)
    {
        if(y > 0.0)
        { return cdf2(x) - cdf2(z) + (0.5 + (z-y)*(-y/3.0 + 0.125*(y*y - 1.0)*(z-y)))*pdf(y)*(z-y); }
        return cdf(x) - cdf(z) + (0.5 + (z-y)*(-y/3.0 + 0.125*(y*y - 1.0)*(z-y)))*pdf(y)*(z-y);
    }
    if(y > 0.0)
    { return cdf2(x) - cdf2(z) + (pdf(y) - pdf(z) + y*(cdf2(y) - cdf2(z)))/(z - y); }
    return cdf(x) - cdf(z) + (pdf(y) - pdf(z) + y*(cdf(y) - cdf(z)))/(z - y);
}

// sample of an initial E_new
double initial_sample(double E_old)
{
    // calculate source of randomness
    double u = random_uniform();

    // calculate total rejection probability
    double p_total = initial_cdf(2.0*ENERGY_MAX, E_old);

    // assign a search interval
    double E_left = E_old;
    double E_right = 2.0*ENERGY_MAX;

    // perform bisection until Newton iterations are within the bound
    double E = 0.5*(E_left + E_right);
    double P = initial_cdf(E, E_old)/p_total;
    double dPdE = initial_pdf(E, E_old)/p_total;
    int niter = 0;
    while( (E+(u-P)/dPdE) <= E_left || (E+(u-P)/dPdE) >= E_right)
    {
        if(u - P > 0.0)
        { E_left = E; }
        else
        { E_right = E; }
        E = 0.5*(E_left + E_right);
        P = initial_cdf(E, E_old)/p_total;
        dPdE = initial_pdf(E, E_old)/p_total;

        // check if maximum iteration number has been reached
        niter++;
        if(niter > ROOT_MAX)
        { break; }
//        { printf("WARNING: Initial bisection stalled (%15.15e %15.15e %15.15e %e %e)\n", E_left, E, E_right, u-P, dPdE); break; }
    }

    // perform Newton iterations until convergence or breach of bounds
    while( (E+(u-P)/dPdE) > E_left && (E+(u-P)/dPdE) < E_right && fabs(u-P) > NEWTON_TOL*fabs(dPdE))
    {
        E += (u-P)/dPdE;
        P = initial_cdf(E, E_old)/p_total;
        dPdE = initial_pdf(E, E_old)/p_total;

        // check if maximum iteration number has been reached
        niter++;
        if(niter > ROOT_MAX)
        { break; }
//        { printf("WARNING: Newton method stalled (%15.15e %15.15e %15.15e %e %e)\n", E_left, E, E_right, fabs(u-P), NEWTON_TOL*fabs(dPdE)); break; }
    }

    // perform fail-safe bisection on failure
    if( (E+(u-P)/dPdE) <= E_left || (E+(u-P)/dPdE) >= E_right || (E+(u-P)/dPdE) > E_left && (E+(u-P)/dPdE) < E_right && fabs(u-P) > NEWTON_TOL*fabs(dPdE))
    {
        while( E_right - E_left > BISECT_TOL)
        {
            if(u - P > 0.0)
            { E_left = E; }
            else
            { E_right = E; }
            E = 0.5*(E_left + E_right);
            P = initial_cdf(E, E_old)/p_total;
            dPdE = initial_pdf(E, E_old)/p_total;
            niter++;
        }
    }

    return E;
}

// sample of a rejected E_new up to E_max
double reject_sample(double E_max, double E_old, double E_min)
{
    // calculate source of randomness
    double u = random_uniform();

    // calculate total rejection probability
    double p_total = reject_cdf(E_max, E_old, E_min);

    // assign a search interval
    double E_left = E_old;
    double E_right = E_max;

    // perform bisection until Newton iterations are within the bound
    double E = 0.5*(E_left + E_right);
    double P = reject_cdf(E, E_old, E_min)/p_total;
    double dPdE = reject_pdf(E, E_old, E_min)/p_total;
    int niter = 0;
    while( (E+(u-P)/dPdE) <= E_left || (E+(u-P)/dPdE) >= E_right)
    {
        if(u - P > 0.0)
        { E_left = E; }
        else
        { E_right = E; }
        E = 0.5*(E_left + E_right);
        P = reject_cdf(E, E_old, E_min)/p_total;
        dPdE = reject_pdf(E, E_old, E_min)/p_total;

        // check if maximum iteration number has been reached
        niter++;
        if(niter > ROOT_MAX)
        { break; }
//        { printf("WARNING: Initial bisection stalled (%15.15e %15.15e %15.15e %e %e)\n", E_left, E, E_right, u-P, dPdE); break; }
    }

    // perform Newton iterations until convergence or breach of bounds
    while( (E+(u-P)/dPdE) > E_left && (E+(u-P)/dPdE) < E_right && fabs(u-P) > NEWTON_TOL*fabs(dPdE))
    {
        E += (u-P)/dPdE;
        P = reject_cdf(E, E_old, E_min)/p_total;
        dPdE = reject_pdf(E, E_old, E_min)/p_total;

        // check if maximum iteration number has been reached
        niter++;
        if(niter > ROOT_MAX)
        { break; }
//        { printf("WARNING: Newton method stalled (%15.15e %15.15e %15.15e %e %e)\n", E_left, E, E_right, fabs(u-P), NEWTON_TOL*fabs(dPdE)); break; }
    }

    // perform fail-safe bisection on failure
    if( (E+(u-P)/dPdE) <= E_left || (E+(u-P)/dPdE) >= E_right || (E+(u-P)/dPdE) > E_left && (E+(u-P)/dPdE) < E_right && fabs(u-P) > NEWTON_TOL*fabs(dPdE))
    {
        while( E_right - E_left > BISECT_TOL)
        {
            if(u - P > 0.0)
            { E_left = E; }
            else
            { E_right = E; }
            E = 0.5*(E_left + E_right);
            P = reject_cdf(E, E_old, E_min)/p_total;
            dPdE = reject_pdf(E, E_old, E_min)/p_total;
            niter++;
        }
    }

    return E;
}

// sample of how many attempts before an event occurs
long long int skip_sample(double p_event)
{
    if(p_event == 0.0)
    { return LLONG_MAX; }

    // calculate source of randomness
    double u = random_uniform();

    double num = floor(log1p(-u)/log1p(-p_event));
    if(num > (double)(LLONG_MAX-1))
    { return LLONG_MAX; }
    return (long long int)num;
}

// quantum rejection-free Metropolis algorithm for a single-energy Hamiltonian
int metropolis_quantum(double width, long long int max_iter)
{
    double u;

    long long int n = 0;
    double q = 0.0;
    double q_max = 0.0;
    double E_old = random_normal();
    do
    {
        n++;
        double E_new = random_normal();
        if(q > q_max) { q_max = q; }
        q = exp(sqrt(width)*(E_old - E_new) - width);
        u = random_uniform();
    } while(u > (q - q_max)/(1.0 - q_max) && n != max_iter);
    return n;
}

// integrate over old energy, calculate conditional probabilities for rejected new energies
void metropolis_scan(long long int max_iter, double *p_stop)
{
    for(long long int i=0 ; i<max_iter ; i++)
    { p_stop[i] = 0.0; }

    // precompute the discretized Gaussian distribution
    double E[ENERGY_NUM], p[ENERGY_NUM], wt[ENERGY_NUM], p_sum = 0.0;
    for(int i=0 ; i<ENERGY_NUM ; i++)
    {
        E[i] = -ENERGY_MAX + 2.0*ENERGY_MAX*(double)i/(double)(ENERGY_NUM-1);
        p[i] = exp(-0.5*E[i]*E[i])/sqrt(2.0*M_PI);
        p_sum += p[i];
    }
    for(int i=0 ; i<ENERGY_NUM ; i++)
    { p[i] /= p_sum; }

    // loop over possible values of E_old
    for(int i=0 ; i<ENERGY_NUM ; i++)
    {
        double E_min = 2.0*ENERGY_MAX;
        double E_new = 2.0*ENERGY_MAX;
        double E_old = E[i];
        double p_now = p[i];

        for(long long int n=0 ; n<max_iter ; n++)
        {
            if(E_new < E_min) { E_min = E_new; }

            // calculate rejection probability
            double p_reject;
            if(n == 0) { p_reject = initial_cdf(2.0*ENERGY_MAX, E_old); }
            else { p_reject = reject_cdf(2.0*ENERGY_MAX, E_old, E_min); }
            p_stop[n] += p_now*(1.0 - p_reject);
            p_now *= p_reject;

            // sample an E_new value post-selected on rejection
            if(n == 0) { E_new = initial_sample(E_old); }
            else { E_new = reject_sample(2.0*ENERGY_MAX, E_old, E_min); }
        }
    }
    return;
}

// preliminary fast-forwarding implementation based on metropolis_scan
void metropolis_fast0(int num, long long int *iter, double *p_stop)
{
    for(int i=0 ; i<num ; i++)
    { p_stop[i] = 0.0; }

    // precompute the discretized Gaussian distribution
    double E[ENERGY_NUM], p[ENERGY_NUM], wt[ENERGY_NUM], p_sum = 0.0;
    for(int i=0 ; i<ENERGY_NUM ; i++)
    {
        E[i] = -ENERGY_MAX + 2.0*ENERGY_MAX*(double)i/(double)(ENERGY_NUM-1);
        p[i] = exp(-0.5*E[i]*E[i])/sqrt(2.0*M_PI);
        p_sum += p[i];
    }
    for(int i=0 ; i<ENERGY_NUM ; i++)
    { p[i] /= p_sum; }

    // loop over possible values of E_old
    for(int i=0 ; i<ENERGY_NUM ; i++)
    {
        double E_min = 2.0*ENERGY_MAX;
        double E_old = E[i];
        double p_now = p[i];

        int j = 0, is_event = 1;
        double p_reject = initial_cdf(2.0*ENERGY_MAX, E_old);
        double p_event;
        if(iter[0] == 1)
        { p_stop[0] += p_now*(1.0 - p_reject); j++; }
        p_now *= p_reject;
        E_min = initial_sample(E_old);
        for(long long int n=1 ; n<iter[num-1] ; n++)
        {
            // calculate rejection probability
            if(is_event)
            {
                p_reject = reject_cdf(2.0*ENERGY_MAX, E_old, E_min);
                p_event = reject_cdf(E_min, E_old, E_min)/p_reject;
                is_event = 0;
            }
            if(iter[j] == n+1)
            { p_stop[j] += p_now*(1.0 - p_reject); j++; }
            p_now *= p_reject;

            // sample an E_new value post-selected on rejection
            double u = random_uniform();
            if(u < p_event)
            {
                E_min = reject_sample(E_min, E_old, E_min);
                is_event = 1;
            }
        }
    }
    return;
}

// calculate conditional probabilities for rejected new energies & fast-forward over simple rejection events
void metropolis_fast(int num, long long int *iter, double *p_stop)
{
    for(int i=0 ; i<num ; i++)
    { p_stop[i] = 0.0; }

    // precompute the discretized Gaussian distribution
    double E[ENERGY_NUM], p[ENERGY_NUM], wt[ENERGY_NUM], p_sum = 0.0;
    for(int i=0 ; i<ENERGY_NUM ; i++)
    {
        E[i] = -ENERGY_MAX + 2.0*ENERGY_MAX*(double)i/(double)(ENERGY_NUM-1);
        p[i] = exp(-0.5*E[i]*E[i])/sqrt(2.0*M_PI);
        p_sum += p[i];
    }
    for(int i=0 ; i<ENERGY_NUM ; i++)
    { p[i] /= p_sum; }

    // loop over possible values of E_old
    for(int i=0 ; i<ENERGY_NUM ; i++)
    {
        double E_min = 2.0*ENERGY_MAX;
        double E_old = E[i];
        double p_now = p[i];

        int j = 0;
        long long int n = 1;
        double p_reject = initial_cdf(2.0*ENERGY_MAX, E_old);
        if(iter[0] == n)
        { p_stop[0] += p_now*(1.0 - p_reject); j++; }
        p_now *= p_reject;
        E_min = initial_sample(E_old);
        do
        {
            // calculate rejection probability
            p_reject = reject_cdf(2.0*ENERGY_MAX, E_old, E_min);
            double p_event = reject_cdf(E_min, E_old, E_min)/p_reject;
            long long int n_event = skip_sample(p_event);
            if(n_event >= iter[num-1]-n)
            { n_event = iter[num-1]-n-1; }

            // fast-forward until the next event
            while(n_event != 0)
            {
                // process to the next recorded iteration
                if(n_event >= iter[j]-n)
                {
                    p_now *= pow(p_reject, iter[j]-n-1);
                    n_event -= iter[j]-n;
                    n = iter[j];
                    p_stop[j] += p_now*(1.0 - p_reject);
                    j++;
                    p_now *= p_reject;
                }
                // process all remaining iterations
                else
                {
                    p_now *= pow(p_reject, n_event);
                    n += n_event;
                    n_event = 0;
                }
            }

            // update probabilities for the eventful iteration (or the final iteration)
            n++;
            if(iter[j] == n)
            { p_stop[j] += p_now*(1.0 - p_reject); j++; }
            p_now *= p_reject;

            // sample an E_new value post-selected on rejection
            double u = random_uniform();
            E_min = reject_sample(E_min, E_old, E_min);
        } while(n < iter[num-1]);
    }
    return;
}

int main(int argc, char **argv)
{
    if(argc < 5) { printf("SYNTAX: <executable> <seed> <mode> <num_sample> <max_iter>\n"); exit(1); }
    int seed, mode;
    long long int max_iter, num_sample;
    double width, resolution;
    sscanf(argv[1], "%d", &seed);
    sscanf(argv[2], "%d", &mode);
    sscanf(argv[3], "%lld", &num_sample);
    sscanf(argv[4], "%lld", &max_iter);
    if(mode == 0)
    {
        if(argc < 6) { printf("SYNTAX: <executable> <seed> <mode == 0> <num_sample> <max_iter> <width>\n"); exit(1); }
        sscanf(argv[5], "%lf", &width);
    }
    if(mode == 2)
    {
        if(argc < 6) { printf("SYNTAX: <executable> <seed> <mode == 2> <num_sample> <max_iter> <resolution>\n"); exit(1); }
        sscanf(argv[5], "%lf", &resolution);
    }

    random64(seed);

    switch(mode)
    {
        case 0:
        {
            long long int *count = (long long int*)malloc(sizeof(long long int)*max_iter);
            for(long long int i=0 ; i<max_iter ; i++)
            { count[i] = 0; }

            for(long long int i=0 ; i<num_sample ; i++)
            { count[metropolis_quantum(width, max_iter) - 1]++; }

            printf("%d %d %lld %lld %e\n", seed, mode, num_sample, max_iter, width);

            for(long long int i=0 ; i<max_iter ; i++)
            {
                double p = (double)count[i]/(double)num_sample;
                printf("%lld %e %e\n", i+1, p, sqrt(p*(1.0-p)/(double)num_sample));
            }

            free(count);
            break;
        }

        case 1:
        {
            double *p_stop = (double*)malloc(sizeof(double)*max_iter);
            double *p2_stop = (double*)malloc(sizeof(double)*max_iter);
            double *p_now = (double*)malloc(sizeof(double)*max_iter);
            for(long long int i=0 ; i<max_iter ; i++)
            { p_stop[i] = p2_stop[i] = 0.0; }

            for(long long int i=0 ; i<num_sample ; i++)
            {
                metropolis_scan(max_iter, p_now);
                for(long long int j=0 ; j<max_iter ; j++)
                {
                    p_stop[j] += p_now[j];
                    p2_stop[j] += p_now[j]*p_now[j];
                }
            }

            printf("%d %d %lld %lld\n", seed, mode, num_sample, max_iter);

            for(long long int i=0 ; i<max_iter ; i++)
            {
                p_stop[i] /= (double)num_sample;
                p2_stop[i] /= (double)num_sample;
                printf("%lld %e %e\n", i+1, p_stop[i], sqrt(fabs(p2_stop[i] - pow(p_stop[i],2))/(double)num_sample));
            }

            free(p_stop);
            free(p2_stop);
            free(p_now);
            break;
        }

        case 2:
        {
            int num = 1;
            long long int iter0 = 1;
            while(iter0 < max_iter)
            { iter0 += ceil(iter0*resolution); num++; }
            long long int *iter = (long long int*)malloc(sizeof(long long int)*num);
            double *p_stop = (double*)malloc(sizeof(double)*num);
            double *p2_stop = (double*)malloc(sizeof(double)*num);
            double *p_now = (double*)malloc(sizeof(double)*num);
            iter[0] = 1;
            num = 1;
            while(iter[num-1] < max_iter)
            { iter[num] = iter[num-1] + ceil(iter[num-1]*resolution); num++; }
            iter[num-1] = max_iter;
            for(int i=0 ; i<num ; i++)
            { p_stop[i] = p2_stop[i] = 0.0; }

            for(long long int i=0 ; i<num_sample ; i++)
            {
                metropolis_fast(num, iter, p_now);
                for(int j=0 ; j<num ; j++)
                {
                    p_stop[j] += p_now[j];
                    p2_stop[j] += p_now[j]*p_now[j];
                }
            }

            printf("%d %d %lld %lld %e\n", seed, mode, num_sample, max_iter, resolution);

            for(int i=0 ; i<num ; i++)
            {
                p_stop[i] /= (double)num_sample;
                p2_stop[i] /= (double)num_sample;
                printf("%lld %e %e\n", iter[i], p_stop[i], sqrt(fabs(p2_stop[i] - pow(p_stop[i],2))/(double)num_sample));
            }

            free(iter);
            free(p_stop);
            free(p2_stop);
            free(p_now);
            break;
        }

        default:
        {
            printf("ERROR: unknown mode (%d)\n", mode);
            exit(1);
        }
    }
    return 0;
}


==> anc/stop-statistics.txt <==
1 2 6000 1000000000000 1.000000e-02
1 4.358104e-01 1.463491e-09
2 2.820883e-01 2.434346e-05
3 9.899920e-02 9.200356e-06
4 4.950132e-02 5.968901e-06
5 2.934603e-02 4.308385e-06
6 1.926873e-02 3.258773e-06
7 1.355025e-02 2.535228e-06
8 1.000952e-02 2.039199e-06
9 7.674343e-03 1.670753e-06
10 6.056996e-03 1.389735e-06
11 4.893133e-03 1.178394e-06
12 4.029574e-03 1.014419e-06
13 3.371913e-03 8.816827e-07
14 2.860033e-03 7.732177e-07
15 2.454480e-03 6.840803e-07
16 2.127683e-03 6.090882e-07
17 1.860943e-03 5.463844e-07
18 1.640587e-03 4.936621e-07
19 1.456368e-03 4.478160e-07
20 1.300989e-03 4.082104e-07
21 1.168699e-03 3.718582e-07
22 1.055245e-03 3.405247e-07
23 9.572382e-04 3.134972e-07
24 8.720206e-04 2.896367e-07
25 7.974991e-04 2.680250e-07
26 7.319590e-04 2.490831e-07
27 6.740220e-04 2.321867e-07
28 6.226047e-04 2.164985e-07
29 5.767191e-04 2.022918e-07
30 5.356350e-04 1.897365e-07
31 4.986931e-04 1.782636e-07
32 4.653719e-04 1.677480e-07
33 4.352275e-04 1.579658e-07
34 4.078554e-04 1.493013e-07
35 3.829454e-04 1.413047e-07
36 3.602099e-04 1.338611e-07
37 3.394130e-04 1.270050e-07
38 3.203292e-04 1.203306e-07
39 3.027895e-04 1.146096e-07
40 2.866095e-04 1.092779e-07
41 2.716635e-04 1.043648e-07
42 2.578444e-04 9.955135e-08
43 2.450351e-04 9.509319e-08
44 2.331400e-04 9.098212e-08
45 2.220750e-04 8.712351e-08
46 2.117512e-04 8.340864e-08
47 2.021304e-04 8.010631e-08
48 1.931426e-04 7.693059e-08
49 1.847330e-04 7.385597e-08
50 1.768465e-04 7.107574e-08
51 1.694420e-04 6.840499e-08
52 1.624877e-04 6.586994e-08
53 1.559448e-04 6.341477e-08
54 1.497836e-04 6.116105e-08
55 1.439751e-04 5.911175e-08
56 1.384920e-04 5.703616e-08
57 1.333065e-04 5.511967e-08
58 1.284028e-04 5.334212e-08
59 1.237602e-04 5.164001e-08
60 1.193617e-04 4.994870e-08
61 1.151882e-04 4.838581e-08
62 1.112284e-04 4.687687e-08
63 1.074663e-04 4.546322e-08
64 1.038831e-04 4.405890e-08
65 1.004730e-04 4.269547e-08
66 9.723316e-05 4.140929e-08
67 9.413774e-05 4.019982e-08
68 9.118882e-05 3.904985e-08
69 8.837250e-05 3.795916e-08
70 8.567976e-05 3.689815e-08
71 8.311262e-05 3.591583e-08
72 8.065601e-05 3.494819e-08
73 7.830371e-05 3.403877e-08
74 7.605031e-05 3.311099e-08
75 7.389029e-05 3.223505e-08
76 7.181840e-05 3.139283e-08
77 6.983205e-05 3.059275e-08
78 6.792702e-05 2.984396e-08
79 6.609494e-05 2.913936e-08
80 6.433560e-05 2.843266e-08
81 6.264636e-05 2.776581e-08
82 6.102014e-05 2.710852e-08
83 5.945549e-05 2.647678e-08
84 5.794952e-05 2.585801e-08
85 5.649963e-05 2.524930e-08
86 5.510233e-05 2.467965e-08
87 5.375561e-05 2.413099e-08
88 5.245661e-05 2.359242e-08
89 5.120087e-05 2.308188e-08
90 4.998981e-05 2.257833e-08
91 4.882309e-05 2.209593e-08
92 4.769406e-05 2.164744e-08
93 4.660643e-05 2.118449e-08
94 4.555089e-05 2.076106e-08
95 4.453065e-05 2.033841e-08
96 4.354500e-05 1.994725e-08
97 4.259079e-05 1.955803e-08
98 4.166927e-05 1.916799e-08
99 4.077526e-05 1.878430e-08
100 3.990811e-05 1.841465e-08
101 3.906728e-05 1.805334e-08
103 3.746495e-05 1.736380e-08
105 3.595769e-05 1.671477e-08
107 3.453712e-05 1.610098e-08
109 3.319921e-05 1.550585e-08
111 3.193616e-05 1.494163e-08
113 3.074113e-05 1.443719e-08
115 2.961108e-05 1.392756e-08
117 2.854220e-05 1.346050e-08
119 2.752970e-05 1.304012e-08
121 2.656896e-05 1.260921e-08
123 2.565711e-05 1.219407e-08
125 2.479130e-05 1.181097e-08
127 2.396814e-05 1.145181e-08
129 2.318337e-05 1.110098e-08
131 2.243739e-05 1.077659e-08
133 2.172556e-05 1.044990e-08
135 2.104638e-05 1.014759e-08
137 2.039816e-05 9.856435e-09
139 1.977909e-05 9.586955e-09
141 1.918717e-05 9.315266e-09
143 1.862122e-05 9.059043e-09
145 1.807941e-05 8.808778e-09
147 1.756055e-05 8.573660e-09
149 1.706326e-05 8.343384e-09
151 1.658697e-05 8.119890e-09
153 1.612957e-05 7.905705e-09
155 1.569042e-05 7.707431e-09
157 1.526882e-05 7.513916e-09
159 1.486333e-05 7.327615e-09
161 1.447386e-05 7.145251e-09
163 1.409941e-05 6.973697e-09
165 1.373885e-05 6.799728e-09
167 1.339230e-05 6.642798e-09
169 1.305772e-05 6.480009e-09
171 1.273560e-05 6.331078e-09
173 1.242538e-05 6.188060e-09
175 1.212636e-05 6.048911e-09
177 1.183755e-05 5.917314e-09
179 1.155911e-05 5.785202e-09
181 1.128970e-05 5.662464e-09
183 1.102931e-05 5.544057e-09
185 1.077827e-05 5.430886e-09
187 1.053504e-05 5.318909e-09
189 1.029986e-05 5.207720e-09
191 1.007292e-05 5.101430e-09
193 9.852934e-06 4.997657e-09
195 9.640191e-06 4.893256e-09
197 9.434228e-06 4.790546e-09
199 9.234502e-06 4.694514e-09
201 9.040831e-06 4.603611e-09
204 8.761644e-06 4.469561e-09
207 8.495041e-06 4.342800e-09
210 8.240032e-06 4.219325e-09
213 7.996641e-06 4.104510e-09
216 7.763649e-06 3.993783e-09
219 7.540299e-06 3.884366e-09
222 7.326095e-06 3.781419e-09
225 7.121025e-06 3.681410e-09
228 6.924244e-06 3.584031e-09
231 6.735374e-06 3.491009e-09
234 6.554142e-06 3.400134e-09
237 6.379916e-06 3.311337e-09
240 6.212384e-06 3.227900e-09
243 6.051345e-06 3.150873e-09
246 5.896482e-06 3.076650e-09
249 5.747448e-06 3.004353e-09
252 5.603589e-06 2.934149e-09
255 5.465137e-06 2.865602e-09
258 5.331830e-06 2.797847e-09
261 5.203293e-06 2.737074e-09
264 5.079203e-06 2.674484e-09
267 4.959479e-06 2.614798e-09
270 4.843729e-06 2.557775e-09
273 4.731955e-06 2.501511e-09
276 4.623964e-06 2.447970e-09
279 4.519639e-06 2.396809e-09
282 4.418699e-06 2.346022e-09
285 4.321057e-06 2.296085e-09
288 4.226520e-06 2.248675e-09
291 4.135047e-06 2.202813e-09
294 4.046313e-06 2.157854e-09
297 3.960626e-06 2.114774e-09
300 3.877539e-06 2.072627e-09
303 3.797031e-06 2.031484e-09
307 3.693275e-06 1.978059e-09
311 3.593755e-06 1.927879e-09
315 3.498122e-06 1.879971e-09
319 3.406335e-06 1.832809e-09
323 3.318029e-06 1.787319e-09
327 3.233083e-06 1.743927e-09
331 3.151215e-06 1.701220e-09
335 3.072461e-06 1.661339e-09
339 2.996424e-06 1.622037e-09
343 2.923271e-06 1.582848e-09
347 2.852682e-06 1.546389e-09
351 2.784603e-06 1.512612e-09
355 2.718858e-06 1.479054e-09
359 2.655345e-06 1.444932e-09
363 2.594097e-06 1.413522e-09
367 2.534775e-06 1.383559e-09
371 2.477480e-06 1.353429e-09
375 2.422183e-06 1.325236e-09
379 2.368656e-06 1.297348e-09
383 2.316868e-06 1.270015e-09
387 2.266759e-06 1.244321e-09
391 2.218261e-06 1.218251e-09
395 2.171224e-06 1.194493e-09
399 2.125665e-06 1.170671e-09
403 2.081455e-06 1.147578e-09
408 2.028160e-06 1.120206e-09
413 1.976817e-06 1.094112e-09
418 1.927368e-06 1.068535e-09
423 1.879754e-06 1.044047e-09
428 1.833876e-06 1.019897e-09
433 1.789630e-06 9.962578e-10
438 1.746955e-06 9.741239e-10
443 1.705709e-06 9.520551e-10
448 1.665894e-06 9.313823e-10
453 1.627524e-06 9.100584e-10
458 1.590419e-06 8.906240e-10
463 1.554559e-06 8.710649e-10
468 1.519802e-06 8.523389e-10
473 1.486261e-06 8.339090e-10
478 1.453781e-06 8.161891e-10
483 1.422299e-06 7.994611e-10
488 1.391872e-06 7.832043e-10
493 1.362408e-06 7.676423e-10
498 1.333852e-06 7.526250e-10
503 1.306207e-06 7.378964e-10
509 1.274094e-06 7.202578e-10
515 1.243145e-06 7.031463e-10
521 1.213219e-06 6.871954e-10
527 1.184349e-06 6.716339e-10
533 1.156548e-06 6.567635e-10
539 1.129697e-06 6.427510e-10
545 1.103784e-06 6.289051e-10
551 1.078690e-06 6.156975e-10
557 1.054462e-06 6.026149e-10
563 1.031010e-06 5.903194e-10
569 1.008325e-06 5.781895e-10
575 9.863978e-07 5.665272e-10
581 9.651505e-07 5.548127e-10
587 9.445499e-07 5.436707e-10
593 9.246261e-07 5.326056e-10
599 9.052871e-07 5.219369e-10
605 8.865836e-07 5.113835e-10
612 8.654333e-07 4.999470e-10
619 8.450428e-07 4.885890e-10
626 8.254026e-07 4.776993e-10
633 8.063895e-07 4.674875e-10
640 7.880337e-07 4.574838e-10
647 7.702839e-07 4.472959e-10
654 7.531360e-07 4.376546e-10
661 7.365065e-07 4.281178e-10
668 7.204234e-07 4.191994e-10
675 7.048613e-07 4.106196e-10
682 6.897998e-07 4.022584e-10
689 6.751865e-07 3.939835e-10
696 6.610558e-07 3.861801e-10
703 6.473450e-07 3.786126e-10
711 6.321916e-07 3.701825e-10
719 6.175499e-07 3.616887e-10
727 6.034272e-07 3.537471e-10
735 5.897470e-07 3.460025e-10
743 5.765226e-07 3.384457e-10
751 5.637248e-07 3.312701e-10
759 5.513853e-07 3.243152e-10
767 5.394097e-07 3.175151e-10
775 5.278083e-07 3.110462e-10
783 5.165854e-07 3.047059e-10
791 5.057269e-07 2.987401e-10
799 4.951883e-07 2.930636e-10
807 4.849710e-07 2.874146e-10
816 4.738436e-07 2.809927e-10
825 4.631004e-07 2.750249e-10
834 4.527271e-07 2.693122e-10
843 4.426794e-07 2.634628e-10
852 4.329541e-07 2.579856e-10
861 4.235558e-07 2.527089e-10
870 4.144350e-07 2.475189e-10
879 4.056139e-07 2.423234e-10
888 3.970603e-07 2.374879e-10
897 3.887886e-07 2.327980e-10
906 3.807672e-07 2.281281e-10
916 3.721313e-07 2.229948e-10
926 3.637679e-07 2.182651e-10
936 3.556802e-07 2.138120e-10
946 3.478640e-07 2.092791e-10
956 3.403028e-07 2.047776e-10
966 3.329938e-07 2.005782e-10
976 3.259045e-07 1.965127e-10
986 3.190476e-07 1.926193e-10
996 3.123867e-07 1.886660e-10
1006 3.059478e-07 1.850219e-10
1017 2.990741e-07 1.809263e-10
1028 2.924325e-07 1.771643e-10
1039 2.859986e-07 1.734287e-10
1050 2.797814e-07 1.698474e-10
1061 2.737542e-07 1.661921e-10
1072 2.679198e-07 1.627776e-10
1083 2.622857e-07 1.595236e-10
1094 2.568067e-07 1.563328e-10
1105 2.514971e-07 1.533092e-10
1117 2.458800e-07 1.500865e-10
1129 2.404644e-07 1.468598e-10
1141 2.352157e-07 1.437940e-10
1153 2.301392e-07 1.408708e-10
1165 2.252205e-07 1.379869e-10
1177 2.204626e-07 1.351200e-10
1189 2.158430e-07 1.323923e-10
1201 2.113718e-07 1.297611e-10
1214 2.066821e-07 1.270252e-10
1227 2.021411e-07 1.243689e-10
1240 1.977521e-07 1.218731e-10
1253 1.934921e-07 1.193703e-10
1266 1.893742e-07 1.168325e-10
1279 1.853821e-07 1.144892e-10
1292 1.815153e-07 1.122172e-10
1305 1.777730e-07 1.100061e-10
1319 1.738564e-07 1.076227e-10
1333 1.700692e-07 1.053127e-10
1347 1.664050e-07 1.031513e-10
1361 1.628610e-07 1.010634e-10
1375 1.594216e-07 9.907014e-11
1389 1.560904e-07 9.704705e-11
1403 1.528619e-07 9.512146e-11
1418 1.495153e-07 9.304522e-11
1433 1.462711e-07 9.111720e-11
1448 1.431348e-07 8.923469e-11
1463 1.400885e-07 8.738003e-11
1478 1.371404e-07 8.556810e-11
1493 1.342837e-07 8.390511e-11
1508 1.315151e-07 8.227755e-11
1524 1.286521e-07 8.061421e-11
1540 1.258852e-07 7.894478e-11
1556 1.232027e-07 7.737029e-11
1572 1.206050e-07 7.577864e-11
1588 1.180922e-07 7.425916e-11
1604 1.156519e-07 7.278882e-11
1621 1.131375e-07 7.128139e-11
1638 1.107013e-07 6.980680e-11
1655 1.083458e-07 6.835378e-11
1672 1.060631e-07 6.698167e-11
1689 1.038546e-07 6.563246e-11
1706 1.017102e-07 6.436052e-11
1724 9.950979e-08 6.302560e-11
1742 9.738004e-08 6.173226e-11
1760 9.531928e-08 6.044758e-11
1778 9.331828e-08 5.922665e-11
1796 9.138370e-08 5.801588e-11
1814 8.950826e-08 5.687295e-11
1833 8.758689e-08 5.568399e-11
1852 8.572738e-08 5.454852e-11
1871 8.392829e-08 5.345027e-11
1890 8.218272e-08 5.239656e-11
1909 8.049066e-08 5.138809e-11
1929 7.876337e-08 5.034909e-11
1949 7.709140e-08 4.926970e-11
1969 7.546834e-08 4.826585e-11
1989 7.389844e-08 4.730578e-11
2009 7.237707e-08 4.636996e-11
2030 7.082960e-08 4.538893e-11
2051 6.933176e-08 4.445561e-11
2072 6.787711e-08 4.356994e-11
2093 6.646899e-08 4.269678e-11
2114 6.510185e-08 4.183259e-11
2136 6.371572e-08 4.095751e-11
2158 6.237234e-08 4.015707e-11
2180 6.106800e-08 3.934765e-11
2202 5.980459e-08 3.855664e-11
2225 5.852492e-08 3.777871e-11
2248 5.728606e-08 3.699756e-11
2271 5.608614e-08 3.623024e-11
2294 5.492205e-08 3.548413e-11
2317 5.379386e-08 3.477860e-11
2341 5.265349e-08 3.407917e-11
2365 5.154690e-08 3.339758e-11
2389 5.047653e-08 3.272031e-11
2413 4.943820e-08 3.209608e-11
2438 4.838842e-08 3.144064e-11
2463 4.737251e-08 3.077869e-11
2488 4.638781e-08 3.014478e-11
2513 4.543399e-08 2.954429e-11
2539 4.447252e-08 2.897055e-11
2565 4.354148e-08 2.838433e-11
2591 4.263902e-08 2.780999e-11
2617 4.176394e-08 2.725856e-11
2644 4.088205e-08 2.670684e-11
2671 4.002949e-08 2.619201e-11
2698 3.920020e-08 2.566953e-11
2725 3.839704e-08 2.517040e-11
2753 3.759150e-08 2.466051e-11
2781 3.681041e-08 2.417744e-11
2809 3.605196e-08 2.370478e-11
2838 3.529148e-08 2.322020e-11
2867 3.455378e-08 2.273113e-11
2896 3.383963e-08 2.227987e-11
2925 3.314618e-08 2.184300e-11
2955 3.245201e-08 2.139865e-11
2985 3.177847e-08 2.097089e-11
3015 3.112601e-08 2.054848e-11
3046 3.047204e-08 2.011794e-11
3077 2.983882e-08 1.971552e-11
3108 2.922429e-08 1.931565e-11
3140 2.860903e-08 1.889881e-11
3172 2.801319e-08 1.851492e-11
3204 2.743591e-08 1.811739e-11
3237 2.685928e-08 1.774270e-11
3270 2.629939e-08 1.737829e-11
3303 2.575689e-08 1.702135e-11
3337 2.521381e-08 1.667326e-11
3371 2.468919e-08 1.632799e-11
3405 2.418001e-08 1.600276e-11
3440 2.367325e-08 1.566537e-11
3475 2.318110e-08 1.534706e-11
3510 2.270458e-08 1.504914e-11
3546 2.222876e-08 1.474619e-11
3582 2.176769e-08 1.444403e-11
3618 2.132102e-08 1.416179e-11
3655 2.087550e-08 1.387743e-11
3692 2.044375e-08 1.359644e-11
3729 2.002476e-08 1.330918e-11
3767 1.960758e-08 1.303395e-11
3805 1.920378e-08 1.277213e-11
3844 1.880238e-08 1.250960e-11
3883 1.841284e-08 1.224748e-11
3922 1.803540e-08 1.199743e-11
3962 1.766022e-08 1.176469e-11
4002 1.729653e-08 1.152955e-11
4043 1.693505e-08 1.129002e-11
4084 1.658455e-08 1.106340e-11
4125 1.624516e-08 1.084258e-11
4167 1.590764e-08 1.062077e-11
4209 1.558058e-08 1.041676e-11
4252 1.525593e-08 1.020218e-11
4295 1.494076e-08 1.000307e-11
4338 1.463569e-08 9.805714e-12
4382 1.433286e-08 9.604524e-12
4426 1.403892e-08 9.415424e-12
4471 1.374822e-08 9.221066e-12
4516 1.346494e-08 9.038737e-12
4562 1.318507e-08 8.857540e-12
4608 1.291399e-08 8.680959e-12
4655 1.264559e-08 8.507237e-12
4702 1.238459e-08 8.333073e-12
4750 1.212685e-08 8.167321e-12
4798 1.187751e-08 8.003719e-12
4846 1.163515e-08 7.841538e-12
4895 1.139555e-08 7.688096e-12
4944 1.116266e-08 7.534985e-12
4994 1.093220e-08 7.384113e-12
5044 1.070902e-08 7.241360e-12
5095 1.048844e-08 7.096198e-12
5146 1.027423e-08 6.962694e-12
5198 1.006258e-08 6.831337e-12
5250 9.857439e-09 6.697627e-12
5303 9.654561e-09 6.565691e-12
5357 9.454234e-09 6.436357e-12
5411 9.260111e-09 6.304741e-12
5466 9.068486e-09 6.178171e-12
5521 8.882555e-09 6.057870e-12
5577 8.698938e-09 5.938615e-12
5633 8.520719e-09 5.820047e-12
5690 8.344973e-09 5.700840e-12
5747 8.174631e-09 5.589254e-12
5805 8.006471e-09 5.478673e-12
5864 7.840590e-09 5.363203e-12
5923 7.679971e-09 5.253755e-12
5983 7.521424e-09 5.148140e-12
6043 7.367634e-09 5.045180e-12
6104 7.216085e-09 4.944265e-12
6166 7.066834e-09 4.844706e-12
6228 6.921984e-09 4.747349e-12
6291 6.779819e-09 4.653222e-12
6354 6.641600e-09 4.562610e-12
6418 6.505526e-09 4.470888e-12
6483 6.371307e-09 4.377011e-12
6548 6.241394e-09 4.290603e-12
6614 6.113486e-09 4.203467e-12
6681 5.987591e-09 4.118714e-12
6748 5.865119e-09 4.037899e-12
6816 5.744853e-09 3.958164e-12
6885 5.626327e-09 3.878599e-12
6954 5.511688e-09 3.802396e-12
7024 5.398792e-09 3.730771e-12
7095 5.287827e-09 3.655051e-12
7166 5.180271e-09 3.584902e-12
7238 5.074302e-09 3.513781e-12
7311 4.970217e-09 3.445129e-12
7385 4.867843e-09 3.377233e-12
7459 4.768706e-09 3.309081e-12
7534 4.670976e-09 3.242635e-12
7610 4.575138e-09 3.178622e-12
7687 4.480977e-09 3.115695e-12
7764 4.389623e-09 3.055603e-12
7842 4.299953e-09 2.994000e-12
7921 4.211833e-09 2.934809e-12
8001 4.125359e-09 2.877160e-12
8082 4.040375e-09 2.819770e-12
8163 3.958013e-09 2.761347e-12
8245 3.877189e-09 2.707852e-12
8328 3.797801e-09 2.654232e-12
8412 3.719771e-09 2.599433e-12
8497 3.643358e-09 2.548497e-12
8582 3.569200e-09 2.498162e-12
8668 3.496541e-09 2.449748e-12
8755 3.425254e-09 2.400071e-12
8843 3.355164e-09 2.353421e-12
8932 3.286571e-09 2.306913e-12
9022 3.219340e-09 2.261819e-12
9113 3.153428e-09 2.219292e-12
9205 3.088799e-09 2.175384e-12
9298 3.025408e-09 2.132990e-12
9391 2.963832e-09 2.089885e-12
9485 2.903558e-09 2.048166e-12
9580 2.844597e-09 2.008341e-12
9676 2.786711e-09 1.967658e-12
9773 2.729942e-09 1.928121e-12
9871 2.674333e-09 1.889986e-12
9970 2.619833e-09 1.852086e-12
10070 2.566505e-09 1.815536e-12
10171 2.514307e-09 1.779768e-12
10273 2.463123e-09 1.744703e-12
10376 2.412947e-09 1.709608e-12
10480 2.363806e-09 1.676261e-12
10585 2.315690e-09 1.642771e-12
10691 2.268618e-09 1.610211e-12
10798 2.222513e-09 1.578993e-12
10906 2.177419e-09 1.548512e-12
11016 2.132742e-09 1.517840e-12
11127 2.089118e-09 1.486997e-12
11239 2.046401e-09 1.457888e-12
11352 2.004617e-09 1.429482e-12
11466 1.963707e-09 1.400937e-12
11581 1.923749e-09 1.374069e-12
11697 1.884556e-09 1.347069e-12
11814 1.846225e-09 1.319999e-12
11933 1.808503e-09 1.294515e-12
12053 1.771612e-09 1.269567e-12
12174 1.735457e-09 1.245024e-12
12296 1.700190e-09 1.220048e-12
12419 1.665639e-09 1.195863e-12
12544 1.631595e-09 1.172159e-12
12670 1.598341e-09 1.148884e-12
12797 1.565821e-09 1.125823e-12
12925 1.533964e-09 1.103866e-12
13055 1.502630e-09 1.082137e-12
13186 1.472001e-09 1.060747e-12
13318 1.442047e-09 1.039736e-12
13452 1.412591e-09 1.019166e-12
13587 1.383799e-09 9.983860e-13
13723 1.355636e-09 9.791163e-13
13861 1.327911e-09 9.595857e-13
14000 1.300919e-09 9.403996e-13
14140 1.274546e-09 9.212969e-13
14282 1.248557e-09 9.031232e-13
14425 1.223151e-09 8.850903e-13
14570 1.198184e-09 8.677484e-13
14716 1.173800e-09 8.503519e-13
14864 1.149861e-09 8.336395e-13
15013 1.126456e-09 8.173853e-13
15164 1.103467e-09 8.010211e-13
15316 1.081012e-09 7.848563e-13
15470 1.058964e-09 7.693511e-13
15625 1.037435e-09 7.537018e-13
15782 1.016276e-09 7.385096e-13
15940 9.955844e-10 7.238888e-13
16100 9.753283e-10 7.099433e-13
16261 9.555337e-10 6.948643e-13
16424 9.360893e-10 6.810786e-13
16589 9.169848e-10 6.674594e-13
16755 8.983925e-10 6.540556e-13
16923 8.800889e-10 6.412951e-13
17093 8.621877e-10 6.284179e-13
17264 8.447076e-10 6.156031e-13
17437 8.275442e-10 6.032321e-13
17612 8.107267e-10 5.912775e-13
17789 7.941728e-10 5.793496e-13
17967 7.780507e-10 5.676151e-13
18147 7.622311e-10 5.565497e-13
18329 7.467198e-10 5.453134e-13
18513 7.315072e-10 5.348368e-13
18699 7.166161e-10 5.242278e-13
18886 7.021091e-10 5.137345e-13
19075 6.878840e-10 5.037607e-13
19266 6.739295e-10 4.936827e-13
19459 6.602397e-10 4.839417e-13
19654 6.468441e-10 4.743283e-13
19851 6.337042e-10 4.651412e-13
20050 6.208068e-10 4.563693e-13
20251 6.081823e-10 4.472214e-13
20454 5.958194e-10 4.383164e-13
20659 5.837047e-10 4.294239e-13
20866 5.718458e-10 4.209220e-13
21075 5.602358e-10 4.126503e-13
21286 5.488658e-10 4.044796e-13
21499 5.377338e-10 3.962350e-13
21714 5.268207e-10 3.881467e-13
21932 5.160826e-10 3.803381e-13
22152 5.055953e-10 3.725454e-13
22374 4.953364e-10 3.651232e-13
22598 4.852880e-10 3.580261e-13
22824 4.754597e-10 3.507482e-13
23053 4.658014e-10 3.437232e-13
23284 4.563538e-10 3.369985e-13
23517 4.470889e-10 3.299644e-13
23753 4.380011e-10 3.235920e-13
23991 4.291068e-10 3.170788e-13
24231 4.204110e-10 3.108283e-13
24474 4.118743e-10 3.043815e-13
24719 4.035306e-10 2.982930e-13
24967 3.953511e-10 2.922853e-13
25217 3.873389e-10 2.864552e-13
25470 3.794583e-10 2.808174e-13
25725 3.717603e-10 2.751924e-13
25983 3.642100e-10 2.696787e-13
26243 3.568258e-10 2.643853e-13
26506 3.495767e-10 2.591236e-13
26772 3.424630e-10 2.542502e-13
27040 3.355016e-10 2.494095e-13
27311 3.286904e-10 2.443478e-13
27585 3.220222e-10 2.396228e-13
27861 3.155041e-10 2.350493e-13
28140 3.091072e-10 2.302140e-13
28422 3.028354e-10 2.257411e-13
28707 2.966862e-10 2.213413e-13
28995 2.906608e-10 2.170020e-13
29285 2.847859e-10 2.127558e-13
29578 2.790159e-10 2.085559e-13
29874 2.733803e-10 2.044764e-13
30173 2.678489e-10 2.004323e-13
30475 2.624245e-10 1.964233e-13
30780 2.571063e-10 1.924876e-13
31088 2.519060e-10 1.886980e-13
31399 2.468088e-10 1.849404e-13
31713 2.418082e-10 1.812726e-13
32031 2.369075e-10 1.777606e-13
32352 2.321186e-10 1.741599e-13
32676 2.274113e-10 1.707507e-13
33003 2.228173e-10 1.674439e-13
33334 2.183008e-10 1.641976e-13
33668 2.138771e-10 1.608537e-13
34005 2.095544e-10 1.577037e-13
34346 2.053028e-10 1.546388e-13
34690 2.011316e-10 1.516272e-13
35037 1.970603e-10 1.486525e-13
35388 1.930769e-10 1.456686e-13
35742 1.891726e-10 1.428172e-13
36100 1.853409e-10 1.399686e-13
36461 1.815904e-10 1.372361e-13
36826 1.779186e-10 1.345522e-13
37195 1.743142e-10 1.318998e-13
37567 1.707869e-10 1.293271e-13
37943 1.673283e-10 1.268309e-13
38323 1.639447e-10 1.243974e-13
38707 1.606226e-10 1.219363e-13
39095 1.573710e-10 1.195146e-13
39486 1.541814e-10 1.172209e-13
39881 1.510636e-10 1.149386e-13
40280 1.480101e-10 1.127432e-13
40683 1.450062e-10 1.104893e-13
41090 1.420747e-10 1.083118e-13
41501 1.391998e-10 1.061759e-13
41917 1.363761e-10 1.041253e-13
42337 1.336095e-10 1.020300e-13
42761 1.309010e-10 9.999949e-14
43189 1.282479e-10 9.796684e-14
43621 1.256533e-10 9.606041e-14
44058 1.231038e-10 9.409964e-14
44499 1.206101e-10 9.220732e-14
44944 1.181704e-10 9.034884e-14
45394 1.157806e-10 8.858876e-14
45848 1.134399e-10 8.686401e-14
46307 1.111439e-10 8.507883e-14
46771 1.088927e-10 8.339126e-14
47239 1.066919e-10 8.177066e-14
47712 1.045306e-10 8.015408e-14
48190 1.024171e-10 7.850029e-14
48672 1.003499e-10 7.693541e-14
49159 9.831716e-11 7.540854e-14
49651 9.632804e-11 7.387391e-14
50148 9.438137e-11 7.240956e-14
50650 9.247151e-11 7.098218e-14
51157 9.059872e-11 6.958989e-14
51669 8.876657e-11 6.822749e-14
52186 8.696967e-11 6.685212e-14
52708 8.520847e-11 6.551973e-14
53236 8.348194e-11 6.423357e-14
53769 8.179072e-11 6.286853e-14
54307 8.013679e-11 6.163225e-14
54851 7.851536e-11 6.039192e-14
55400 7.692423e-11 5.919810e-14
55954 7.536589e-11 5.801052e-14
56514 7.384296e-11 5.687846e-14
57080 7.234545e-11 5.575673e-14
57651 7.088235e-11 5.461938e-14
58228 6.944809e-11 5.355071e-14
58811 6.804143e-11 5.251863e-14
59400 6.666296e-11 5.146670e-14
59994 6.530946e-11 5.045705e-14
60594 6.398922e-11 4.942627e-14
61200 6.269328e-11 4.837898e-14
61812 6.142409e-11 4.741074e-14
62431 6.017724e-11 4.643453e-14
63056 5.896105e-11 4.551417e-14
63687 5.776668e-11 4.458526e-14
64324 5.659747e-11 4.368694e-14
64968 5.545435e-11 4.280774e-14
65618 5.433084e-11 4.197094e-14
66275 5.323270e-11 4.114515e-14
66938 5.215632e-11 4.035444e-14
67608 5.110163e-11 3.952580e-14
68285 5.006741e-11 3.873766e-14
68968 4.905442e-11 3.796666e-14
69658 4.806256e-11 3.722975e-14
70355 4.709018e-11 3.647677e-14
71059 4.613740e-11 3.576229e-14
71770 4.520490e-11 3.505568e-14
72488 4.429050e-11 3.433849e-14
73213 4.339484e-11 3.364877e-14
73946 4.251869e-11 3.299261e-14
74686 4.165610e-11 3.232601e-14
75433 4.081514e-11 3.170325e-14
76188 3.999130e-11 3.109448e-14
76950 3.918159e-11 3.045803e-14
77720 3.838921e-11 2.984763e-14
78498 3.761247e-11 2.925046e-14
79283 3.685254e-11 2.866392e-14
80076 3.610652e-11 2.809784e-14
80877 3.537703e-11 2.753562e-14
81686 3.466212e-11 2.700278e-14
82503 3.396194e-11 2.647907e-14
83329 3.327500e-11 2.594581e-14
84163 3.260168e-11 2.540674e-14
85005 3.194116e-11 2.488598e-14
85856 3.129354e-11 2.438201e-14
86715 3.066039e-11 2.390568e-14
87583 3.003958e-11 2.343332e-14
88459 2.943345e-11 2.296175e-14
89344 2.883736e-11 2.249009e-14
90238 2.825441e-11 2.205151e-14
91141 2.768339e-11 2.161350e-14
92053 2.712318e-11 2.117578e-14
92974 2.657374e-11 2.076934e-14
93904 2.603678e-11 2.034941e-14
94844 2.550920e-11 1.993143e-14
95793 2.499242e-11 1.955847e-14
96751 2.448682e-11 1.918012e-14
97719 2.399172e-11 1.881245e-14
98697 2.350640e-11 1.843399e-14
99684 2.303036e-11 1.805653e-14
100681 2.256568e-11 1.770748e-14
101688 2.210933e-11 1.735862e-14
102705 2.166287e-11 1.702535e-14
103733 2.122480e-11 1.667590e-14
104771 2.079542e-11 1.634262e-14
105819 2.037598e-11 1.602318e-14
106878 1.996414e-11 1.570986e-14
107947 1.955960e-11 1.539065e-14
109027 1.916382e-11 1.507878e-14
110118 1.877691e-11 1.478071e-14
111220 1.839646e-11 1.448610e-14
112333 1.802414e-11 1.419163e-14
113457 1.765950e-11 1.390420e-14
114592 1.730307e-11 1.362716e-14
115738 1.695368e-11 1.335724e-14
116896 1.661072e-11 1.308254e-14
118065 1.627517e-11 1.281890e-14
119246 1.594662e-11 1.256348e-14
120439 1.562366e-11 1.231006e-14
121644 1.530777e-11 1.206283e-14
122861 1.499811e-11 1.182189e-14
124090 1.469469e-11 1.158636e-14
125331 1.439760e-11 1.134551e-14
126585 1.410662e-11 1.112091e-14
127851 1.382173e-11 1.089938e-14
129130 1.354259e-11 1.068232e-14
130422 1.326915e-11 1.046823e-14
131727 1.300059e-11 1.026007e-14
133045 1.273779e-11 1.004997e-14
134376 1.248065e-11 9.848859e-15
135720 1.222861e-11 9.653211e-15
137078 1.198160e-11 9.459855e-15
138449 1.173938e-11 9.265959e-15
139834 1.150259e-11 9.082936e-15
141233 1.127017e-11 8.901054e-15
142646 1.104260e-11 8.726282e-15
144073 1.081924e-11 8.556391e-15
145514 1.060038e-11 8.388240e-15
146970 1.038656e-11 8.225475e-15
148440 1.017714e-11 8.063610e-15
149925 9.971902e-12 7.906361e-15
151425 9.770286e-12 7.751776e-15
152940 9.572819e-12 7.595185e-15
154470 9.379471e-12 7.443415e-15
156015 9.189686e-12 7.301164e-15
157576 9.004207e-12 7.158580e-15
159152 8.822653e-12 7.013076e-15
160744 8.644773e-12 6.875400e-15
162352 8.470511e-12 6.741957e-15
163976 8.299472e-12 6.607397e-15
165616 8.132141e-12 6.479080e-15
167273 7.967571e-12 6.351218e-15
168946 7.806429e-12 6.221501e-15
170636 7.649071e-12 6.099533e-15
172343 7.494666e-12 5.978944e-15
174067 7.343240e-12 5.861087e-15
175808 7.195117e-12 5.740190e-15
177567 7.049915e-12 5.627170e-15
179343 6.907414e-12 5.514561e-15
181137 6.767714e-12 5.402673e-15
182949 6.631321e-12 5.294601e-15
184779 6.497370e-12 5.190090e-15
186627 6.366083e-12 5.088350e-15
188494 6.237615e-12 4.987936e-15
190379 6.111950e-12 4.886066e-15
192283 5.988377e-12 4.787036e-15
194206 5.867647e-12 4.694132e-15
196149 5.749282e-12 4.604078e-15
198111 5.633125e-12 4.509310e-15
200093 5.519341e-12 4.420087e-15
202094 5.407720e-12 4.332964e-15
204115 5.298705e-12 4.249787e-15
206157 5.191502e-12 4.163087e-15
208219 5.086733e-12 4.081677e-15
210302 4.984230e-12 3.999160e-15
212406 4.883504e-12 3.918365e-15
214531 4.784858e-12 3.841804e-15
216677 4.688355e-12 3.766599e-15
218844 4.593986e-12 3.693276e-15
221033 4.501259e-12 3.614983e-15
223244 4.410527e-12 3.543462e-15
225477 4.321518e-12 3.472787e-15
227732 4.234310e-12 3.403346e-15
230010 4.148950e-12 3.335892e-15
232311 4.065203e-12 3.268435e-15
234635 3.983253e-12 3.202965e-15
236982 3.902766e-12 3.140779e-15
239352 3.823823e-12 3.076891e-15
241746 3.746613e-12 3.014772e-15
244164 3.670997e-12 2.954966e-15
246606 3.596944e-12 2.897984e-15
249073 3.524276e-12 2.842688e-15
251564 3.453269e-12 2.786943e-15
254080 3.383724e-12 2.729742e-15
256621 3.315592e-12 2.676440e-15
259188 3.248667e-12 2.623458e-15
261780 3.183136e-12 2.572956e-15
264398 3.118958e-12 2.521440e-15
267042 3.056057e-12 2.470929e-15
269713 2.994388e-12 2.423651e-15
272411 2.933925e-12 2.376324e-15
275136 2.874729e-12 2.328924e-15
277888 2.816914e-12 2.283314e-15
280667 2.760219e-12 2.237645e-15
283474 2.704706e-12 2.193568e-15
286309 2.650253e-12 2.149108e-15
289173 2.596750e-12 2.106848e-15
292065 2.544368e-12 2.065663e-15
294986 2.493087e-12 2.025119e-15
297936 2.442844e-12 1.985291e-15
300916 2.393622e-12 1.945114e-15
303926 2.345380e-12 1.906170e-15
306966 2.298140e-12 1.866913e-15
310036 2.251825e-12 1.828967e-15
313137 2.206517e-12 1.792070e-15
316269 2.162082e-12 1.755876e-15
319432 2.118508e-12 1.721974e-15
322627 2.075897e-12 1.688184e-15
325854 2.034046e-12 1.655382e-15
329113 1.993103e-12 1.622362e-15
332405 1.952930e-12 1.590871e-15
335730 1.913617e-12 1.559384e-15
339088 1.875119e-12 1.527773e-15
342479 1.837313e-12 1.497799e-15
345904 1.800349e-12 1.468075e-15
349364 1.764149e-12 1.438261e-15
352858 1.728629e-12 1.409865e-15
356387 1.693805e-12 1.380770e-15
359951 1.659623e-12 1.353154e-15
363551 1.626184e-12 1.327078e-15
367187 1.593406e-12 1.300460e-15
370859 1.561325e-12 1.274891e-15
374568 1.529882e-12 1.249797e-15
378314 1.499087e-12 1.224024e-15
382098 1.468932e-12 1.199604e-15
385919 1.439247e-12 1.175309e-15
389779 1.410304e-12 1.152421e-15
393677 1.381914e-12 1.130160e-15
397614 1.354094e-12 1.107344e-15
401591 1.326841e-12 1.085458e-15
405607 1.300149e-12 1.063524e-15
409664 1.274022e-12 1.042724e-15
413761 1.248414e-12 1.022286e-15
417899 1.223300e-12 1.002609e-15
422078 1.198642e-12 9.826512e-16
426299 1.174527e-12 9.624875e-16
430562 1.150839e-12 9.420686e-16
434868 1.127654e-12 9.232582e-16
439217 1.104941e-12 9.051067e-16
443610 1.082744e-12 8.869613e-16
448047 1.060917e-12 8.694598e-16
452528 1.039637e-12 8.516905e-16
457054 1.018755e-12 8.350000e-16
461625 9.982479e-13 8.181099e-16
466242 9.781518e-13 8.016551e-16
470905 9.584542e-13 7.855829e-16
475615 9.391608e-13 7.701993e-16
480372 9.202730e-13 7.548600e-16
485176 9.017838e-13 7.398931e-16
490028 8.836107e-13 7.254005e-16
494929 8.658366e-13 7.113023e-16
499879 8.484334e-13 6.967909e-16
504878 8.313474e-13 6.826699e-16
509927 8.146046e-13 6.689712e-16
515027 7.982220e-13 6.558906e-16
520178 7.821756e-13 6.428141e-16
525380 7.664714e-13 6.298085e-16
530634 7.510238e-13 6.174469e-16
535941 7.359163e-13 6.053721e-16
541301 7.210994e-13 5.932582e-16
546715 7.065770e-13 5.813484e-16
552183 6.923354e-13 5.693879e-16
557705 6.783905e-13 5.579596e-16
563283 6.647539e-13 5.468534e-16
568916 6.513425e-13 5.359372e-16
574606 6.382347e-13 5.253247e-16
580353 6.253972e-13 5.149210e-16
586157 6.128129e-13 5.042806e-16
592019 6.004848e-13 4.940503e-16
597940 5.884003e-13 4.840616e-16
603920 5.765655e-13 4.742575e-16
609960 5.649701e-13 4.647410e-16
616060 5.536347e-13 4.556380e-16
622221 5.425051e-13 4.463973e-16
628444 5.315946e-13 4.374493e-16
634729 5.208772e-13 4.285020e-16
641077 5.104127e-13 4.201785e-16
647488 5.001546e-13 4.116678e-16
653963 4.901107e-13 4.033793e-16
660503 4.802819e-13 3.954018e-16
667109 4.706371e-13 3.875470e-16
673781 4.611699e-13 3.798637e-16
680519 4.518804e-13 3.721334e-16
687325 4.427949e-13 3.649329e-16
694199 4.338770e-13 3.576652e-16
701141 4.251412e-13 3.506310e-16
708153 4.165870e-13 3.436429e-16
715235 4.081949e-13 3.367605e-16
722388 3.999935e-13 3.301093e-16
729612 3.919563e-13 3.236706e-16
736909 3.840685e-13 3.172540e-16
744279 3.763451e-13 3.108258e-16
751722 3.687827e-13 3.044647e-16
759240 3.613731e-13 2.984215e-16
766833 3.541113e-13 2.923943e-16
774502 3.470000e-13 2.867216e-16
782248 3.400199e-13 2.808467e-16
790071 3.331842e-13 2.750273e-16
797972 3.264889e-13 2.696938e-16
805952 3.199051e-13 2.641842e-16
814012 3.134845e-13 2.587686e-16
822153 3.071957e-13 2.534071e-16
830375 3.010258e-13 2.484486e-16
838679 2.949826e-13 2.434711e-16
847066 2.890622e-13 2.386520e-16
855537 2.832549e-13 2.337686e-16
864093 2.775588e-13 2.291412e-16
872734 2.719842e-13 2.246698e-16
881462 2.665255e-13 2.201418e-16
890277 2.611742e-13 2.157021e-16
899180 2.559220e-13 2.114065e-16
908172 2.507741e-13 2.071708e-16
917254 2.457426e-13 2.030426e-16
926427 2.408064e-13 1.990444e-16
935692 2.359586e-13 1.951095e-16
945049 2.312091e-13 1.912261e-16
954500 2.265616e-13 1.874328e-16
964045 2.220089e-13 1.835911e-16
973686 2.175466e-13 1.799287e-16
983423 2.131838e-13 1.764347e-16
993258 2.089016e-13 1.729160e-16
1003191 2.047017e-13 1.695705e-16
1013223 2.005912e-13 1.662037e-16
1023356 1.965530e-13 1.627836e-16
1033590 1.926086e-13 1.594925e-16
1043926 1.887335e-13 1.563430e-16
1054366 1.849430e-13 1.532341e-16
1064910 1.812199e-13 1.501265e-16
1075560 1.775806e-13 1.471517e-16
1086316 1.740103e-13 1.442333e-16
1097180 1.705093e-13 1.413298e-16
1108152 1.670743e-13 1.384803e-16
1119234 1.637190e-13 1.357383e-16
1130427 1.604265e-13 1.329527e-16
1141732 1.571954e-13 1.302412e-16
1153150 1.540409e-13 1.275833e-16
1164682 1.509492e-13 1.250870e-16
1176329 1.479251e-13 1.225917e-16
1188093 1.449618e-13 1.201677e-16
1199974 1.420485e-13 1.177396e-16
1211974 1.391995e-13 1.153415e-16
1224094 1.364064e-13 1.130030e-16
1236335 1.336660e-13 1.107418e-16
1248699 1.309803e-13 1.085875e-16
1261186 1.283484e-13 1.064142e-16
1273798 1.257647e-13 1.042860e-16
1286536 1.232380e-13 1.021727e-16
1299402 1.207654e-13 1.001186e-16
1312397 1.183393e-13 9.817930e-17
1325521 1.159608e-13 9.622595e-17
1338777 1.136343e-13 9.428294e-17
1352165 1.113489e-13 9.243191e-17
1365687 1.091081e-13 9.065211e-17
1379344 1.069137e-13 8.879210e-17
1393138 1.047720e-13 8.706033e-17
1407070 1.026687e-13 8.527707e-17
1421141 1.006058e-13 8.354982e-17
1435353 9.858668e-14 8.183435e-17
1449707 9.660766e-14 8.019951e-17
1464205 9.466774e-14 7.862410e-17
1478848 9.275963e-14 7.705482e-17
1493637 9.089140e-14 7.543985e-17
1508574 8.906263e-14 7.391717e-17
1523660 8.727217e-14 7.240951e-17
1538897 8.551797e-14 7.103137e-17
1554286 8.380621e-14 6.965178e-17
1569829 8.212090e-14 6.830016e-17
1585528 8.047029e-14 6.692221e-17
1601384 7.885237e-14 6.561228e-17
1617398 7.727142e-14 6.428798e-17
1633572 7.571759e-14 6.299046e-17
1649908 7.419450e-14 6.170191e-17
1666408 7.270719e-14 6.044870e-17
1683073 7.124381e-14 5.920361e-17
1699904 6.981204e-14 5.800017e-17
1716904 6.840953e-14 5.686322e-17
1734074 6.703429e-14 5.577100e-17
1751415 6.568658e-14 5.466905e-17
1768930 6.436740e-14 5.359117e-17
1786620 6.307535e-14 5.253822e-17
1804487 6.180922e-14 5.144960e-17
1822532 6.056584e-14 5.044414e-17
1840758 5.935004e-14 4.943207e-17
1859166 5.815989e-14 4.844325e-17
1877758 5.699120e-14 4.746785e-17
1896536 5.584538e-14 4.653930e-17
1915502 5.472173e-14 4.564990e-17
1934658 5.362440e-14 4.473605e-17
1954005 5.254719e-14 4.384317e-17
1973546 5.149337e-14 4.295861e-17
1993282 5.045562e-14 4.209278e-17
2013215 4.943910e-14 4.123837e-17
2033348 4.844558e-14 4.041509e-17
2053682 4.747496e-14 3.961639e-17
2074219 4.652185e-14 3.883674e-17
2094962 4.558671e-14 3.805587e-17
2115912 4.466910e-14 3.729654e-17
2137072 4.377355e-14 3.656235e-17
2158443 4.289180e-14 3.582564e-17
2180028 4.203301e-14 3.509496e-17
2201829 4.118818e-14 3.437751e-17
2223848 4.036073e-14 3.370247e-17
2246087 3.954971e-14 3.302037e-17
2268548 3.875482e-14 3.235559e-17
2291234 3.797638e-14 3.169753e-17
2314147 3.721219e-14 3.104962e-17
2337289 3.646693e-14 3.043269e-17
2360662 3.573463e-14 2.982000e-17
2384269 3.501740e-14 2.922780e-17
2408112 3.431369e-14 2.862438e-17
2432194 3.362447e-14 2.803967e-17
2456516 3.295177e-14 2.749260e-17
2481082 3.229045e-14 2.694954e-17
2505893 3.164134e-14 2.642388e-17
2530952 3.100434e-14 2.587865e-17
2556262 3.038298e-14 2.536613e-17
2581825 2.977243e-14 2.486107e-17
2607644 2.917458e-14 2.437071e-17
2633721 2.858828e-14 2.389156e-17
2660059 2.801435e-14 2.339121e-17
2686660 2.745210e-14 2.292926e-17
2713527 2.690206e-14 2.245834e-17
2740663 2.636259e-14 2.200707e-17
2768070 2.583369e-14 2.158047e-17
2795751 2.531457e-14 2.115701e-17
2823709 2.480492e-14 2.074332e-17
2851947 2.430637e-14 2.034127e-17
2880467 2.381805e-14 1.993913e-17
2909272 2.333989e-14 1.955418e-17
2938365 2.287036e-14 1.915264e-17
2967749 2.241110e-14 1.876424e-17
2997427 2.195977e-14 1.837959e-17
3027402 2.151920e-14 1.801564e-17
3057677 2.108722e-14 1.766037e-17
3088254 2.066403e-14 1.730525e-17
3119137 2.024854e-14 1.697691e-17
3150329 1.984162e-14 1.663413e-17
3181833 1.944366e-14 1.630529e-17
3213652 1.905256e-14 1.598638e-17
3245789 1.866984e-14 1.567976e-17
3278247 1.829445e-14 1.537004e-17
3311030 1.792766e-14 1.507578e-17
3344141 1.756811e-14 1.477478e-17
3377583 1.721474e-14 1.448071e-17
3411359 1.686937e-14 1.419027e-17
3445473 1.653094e-14 1.391415e-17
3479928 1.619939e-14 1.364657e-17
3514728 1.587411e-14 1.337932e-17
3549876 1.555469e-14 1.310881e-17
3585375 1.524208e-14 1.285357e-17
3621229 1.493611e-14 1.259143e-17
3657442 1.463673e-14 1.234317e-17
3694017 1.434345e-14 1.211045e-17
3730958 1.405457e-14 1.187750e-17
3768268 1.377264e-14 1.165319e-17
3805951 1.349647e-14 1.142083e-17
3844011 1.322593e-14 1.120170e-17
3882452 1.296070e-14 1.098434e-17
3921277 1.270033e-14 1.076738e-17
3960490 1.244522e-14 1.056032e-17
4000095 1.219549e-14 1.034577e-17
4040096 1.195079e-14 1.014653e-17
4080497 1.171076e-14 9.936647e-18
4121302 1.147593e-14 9.743260e-18
4162516 1.124553e-14 9.558442e-18
4204142 1.101948e-14 9.373289e-18
4246184 1.079835e-14 9.187337e-18
4288646 1.058167e-14 9.010014e-18
4331533 1.036936e-14 8.833628e-18
4374849 1.016072e-14 8.657438e-18
4418598 9.956799e-15 8.490137e-18
4462784 9.757057e-15 8.327388e-18
4507412 9.561287e-15 8.162274e-18
4552487 9.369156e-15 8.009248e-18
4598012 9.181129e-15 7.857897e-18
4643993 8.996649e-15 7.705905e-18
4690433 8.815632e-15 7.553835e-18
4737338 8.638396e-15 7.398056e-18
4784712 8.465204e-15 7.251891e-18
4832560 8.295382e-15 7.104416e-18
4880886 8.128934e-15 6.968131e-18
4929695 7.965662e-15 6.828343e-18
4978992 7.805700e-15 6.690080e-18
5028782 7.649350e-15 6.559446e-18
5079070 7.495836e-15 6.428538e-18
5129861 7.345172e-15 6.297576e-18
5181160 7.197643e-15 6.175190e-18
5232972 7.053633e-15 6.054879e-18
5285302 6.911799e-15 5.935495e-18
5338156 6.773223e-15 5.819440e-18
5391538 6.637489e-15 5.710894e-18
5445454 6.504512e-15 5.599861e-18
5499909 6.373716e-15 5.488663e-18
5554909 6.245680e-15 5.376602e-18
5610459 6.120342e-15 5.277224e-18
5666564 5.997795e-15 5.173886e-18
5723230 5.877618e-15 5.074404e-18
5780463 5.759522e-15 4.976809e-18
5838268 5.643668e-15 4.873291e-18
5896651 5.530450e-15 4.780278e-18
5955618 5.419347e-15 4.682468e-18
6015175 5.310546e-15 4.592239e-18
6075327 5.203831e-15 4.504376e-18
6136081 5.099246e-15 4.415956e-18
6197442 4.996868e-15 4.332946e-18
6259417 4.896564e-15 4.251512e-18
6322012 4.798131e-15 4.167071e-18
6385233 4.701723e-15 4.084653e-18
6449086 4.607209e-15 4.003214e-18
6513577 4.514749e-15 3.921808e-18
6578713 4.424174e-15 3.844728e-18
6644501 4.335275e-15 3.769576e-18
6710947 4.248422e-15 3.695028e-18
6778057 4.163402e-15 3.621630e-18
6845838 4.079868e-15 3.550359e-18
6914297 3.998127e-15 3.478006e-18
6983440 3.917989e-15 3.408672e-18
7053275 3.839338e-15 3.343882e-18
7123808 3.762099e-15 3.277758e-18
7195047 3.686490e-15 3.210122e-18
7266998 3.612421e-15 3.144988e-18
7339668 3.539873e-15 3.080215e-18
7413065 3.468848e-15 3.018272e-18
7487196 3.399265e-15 2.961079e-18
7562068 3.331070e-15 2.902144e-18
7637689 3.264187e-15 2.844392e-18
7714066 3.198635e-15 2.788058e-18
7791207 3.134552e-15 2.734088e-18
7869120 3.071492e-15 2.678048e-18
7947812 3.009950e-15 2.626415e-18
8027291 2.949542e-15 2.573028e-18
8107564 2.890287e-15 2.521553e-18
8188640 2.832387e-15 2.471416e-18
8270527 2.775796e-15 2.423951e-18
8353233 2.720094e-15 2.374913e-18
8436766 2.665564e-15 2.327536e-18
8521134 2.612211e-15 2.282635e-18
8606346 2.559775e-15 2.237214e-18
8692410 2.508408e-15 2.193930e-18
8779335 2.458118e-15 2.151872e-18
8867129 2.408691e-15 2.108833e-18
8955801 2.360272e-15 2.065452e-18
9045360 2.312943e-15 2.024487e-18
9135814 2.266507e-15 1.983218e-18
9227173 2.221127e-15 1.943361e-18
9319445 2.176583e-15 1.905405e-18
9412640 2.133020e-15 1.867557e-18
9506767 2.090313e-15 1.830816e-18
9601835 2.048369e-15 1.794559e-18
9697854 2.007168e-15 1.758877e-18
9794833 1.966977e-15 1.724574e-18
9892782 1.927557e-15 1.689984e-18
9991710 1.888905e-15 1.658317e-18
10091628 1.851017e-15 1.624842e-18
10192545 1.813885e-15 1.592135e-18
10294471 1.777539e-15 1.559945e-18
10397416 1.741972e-15 1.528820e-18
10501391 1.707053e-15 1.497630e-18
10606405 1.672847e-15 1.468207e-18
10712470 1.639326e-15 1.438244e-18
10819595 1.606459e-15 1.409520e-18
10927791 1.574248e-15 1.382120e-18
11037069 1.542581e-15 1.355256e-18
11147440 1.511651e-15 1.327394e-18
11258915 1.481319e-15 1.301006e-18
11371505 1.451676e-15 1.274150e-18
11485221 1.422603e-15 1.248882e-18
11600074 1.394086e-15 1.223517e-18
11716075 1.366162e-15 1.199998e-18
11833236 1.338828e-15 1.175827e-18
11951569 1.312011e-15 1.152934e-18
12071085 1.285686e-15 1.129800e-18
12191796 1.259888e-15 1.106868e-18
12313714 1.234649e-15 1.084964e-18
12436852 1.209928e-15 1.063910e-18
12561221 1.185690e-15 1.042623e-18
12686834 1.161928e-15 1.021763e-18
12813703 1.138636e-15 1.001252e-18
12941841 1.115786e-15 9.816457e-19
13071260 1.093401e-15 9.615320e-19
13201973 1.071500e-15 9.422760e-19
13333993 1.049995e-15 9.234449e-19
13467333 1.029040e-15 9.047658e-19
13602007 1.008438e-15 8.873074e-19
13738028 9.882393e-16 8.692674e-19
13875409 9.684107e-16 8.517394e-19
14014164 9.490550e-16 8.346495e-19
14154306 9.300619e-16 8.180327e-19
14295850 9.114538e-16 8.015382e-19
14438809 8.932201e-16 7.857638e-19
14583198 8.753188e-16 7.697612e-19
14729030 8.578035e-16 7.543862e-19
14876321 8.406336e-16 7.395347e-19
15025085 8.237389e-16 7.244860e-19
15175336 8.072260e-16 7.097468e-19
15327090 7.910539e-16 6.960489e-19
15480361 7.752377e-16 6.824275e-19
15635165 7.597365e-16 6.686001e-19
15791517 7.445340e-16 6.549909e-19
15949433 7.296187e-16 6.420763e-19
16108928 7.150078e-16 6.293820e-19
16270018 7.006597e-16 6.169430e-19
16432719 6.866223e-16 6.049274e-19
16597047 6.729135e-16 5.925438e-19
16763018 6.594318e-16 5.806301e-19
16930649 6.462185e-16 5.688953e-19
17099956 6.332560e-16 5.575756e-19
17270956 6.205445e-16 5.461613e-19
17443666 6.081226e-16 5.352004e-19
17618103 5.959340e-16 5.246023e-19
17794285 5.839707e-16 5.144374e-19
17972228 5.722639e-16 5.043971e-19
18151951 5.608112e-16 4.946156e-19
18333471 5.495814e-16 4.845740e-19
18516806 5.385559e-16 4.747802e-19
18701975 5.277726e-16 4.654688e-19
18888995 5.171958e-16 4.559316e-19
19077885 5.068108e-16 4.470062e-19
19268664 4.966224e-16 4.380101e-19
19461351 4.866528e-16 4.291609e-19
19655965 4.768925e-16 4.204812e-19
19852525 4.673427e-16 4.120109e-19
20051051 4.579858e-16 4.037651e-19
20251562 4.488232e-16 3.954969e-19
20454078 4.398266e-16 3.874647e-19
20658619 4.310049e-16 3.797810e-19
20865206 4.223663e-16 3.722223e-19
21073859 4.138892e-16 3.646855e-19
21284598 4.055962e-16 3.572714e-19
21497444 3.974834e-16 3.498465e-19
21712419 3.895086e-16 3.430641e-19
21929544 3.816999e-16 3.362652e-19
22148840 3.740579e-16 3.296496e-19
22370329 3.665640e-16 3.231949e-19
22594033 3.592172e-16 3.167175e-19
22819974 3.520192e-16 3.103091e-19
23048174 3.449661e-16 3.039923e-19
23278656 3.380650e-16 2.977665e-19
23511443 3.312906e-16 2.916935e-19
23746558 3.246589e-16 2.858028e-19
23984024 3.181571e-16 2.800904e-19
24223865 3.117900e-16 2.742790e-19
24466104 3.055561e-16 2.686231e-19
24710766 2.994340e-16 2.631867e-19
24957874 2.934267e-16 2.580097e-19
25207453 2.875524e-16 2.530157e-19
25459528 2.817996e-16 2.478916e-19
25714124 2.761697e-16 2.430511e-19
25971266 2.706444e-16 2.381314e-19
26230979 2.652311e-16 2.333780e-19
26493289 2.599170e-16 2.288340e-19
26758222 2.547158e-16 2.242455e-19
27025805 2.496168e-16 2.196983e-19
27296064 2.446127e-16 2.152357e-19
27569025 2.397190e-16 2.109040e-19
27844716 2.349287e-16 2.065983e-19
28123164 2.302275e-16 2.022868e-19
28404396 2.256169e-16 1.979912e-19
28688440 2.210970e-16 1.939613e-19
28975325 2.166685e-16 1.900707e-19
29265079 2.123287e-16 1.863447e-19
29557730 2.080752e-16 1.827477e-19
29853308 2.039143e-16 1.792191e-19
30151842 1.998234e-16 1.756134e-19
30453361 1.958213e-16 1.722529e-19
30757895 1.918998e-16 1.689543e-19
31065474 1.880512e-16 1.655653e-19
31376129 1.842822e-16 1.621546e-19
31689891 1.805990e-16 1.586934e-19
32006790 1.769803e-16 1.554941e-19
32326858 1.734285e-16 1.522848e-19
32650127 1.699620e-16 1.491906e-19
32976629 1.665567e-16 1.461640e-19
33306396 1.632261e-16 1.433136e-19
33639460 1.599470e-16 1.403464e-19
33975855 1.567443e-16 1.374220e-19
34315614 1.536064e-16 1.346050e-19
34658771 1.505421e-16 1.319798e-19
35005359 1.475310e-16 1.292547e-19
35355413 1.445693e-16 1.266750e-19
35708968 1.416778e-16 1.241180e-19
36066058 1.388404e-16 1.215352e-19
36426719 1.360622e-16 1.191408e-19
36790987 1.333416e-16 1.167870e-19
37158897 1.306678e-16 1.145059e-19
37530486 1.280564e-16 1.121224e-19
37905791 1.254969e-16 1.099083e-19
38284849 1.229825e-16 1.077463e-19
38667698 1.205185e-16 1.056376e-19
39054375 1.181097e-16 1.035169e-19
39444919 1.157433e-16 1.014807e-19
39839369 1.134141e-16 9.945112e-20
40237763 1.111532e-16 9.741256e-20
40640141 1.089258e-16 9.540077e-20
41046543 1.067435e-16 9.350954e-20
41457009 1.046052e-16 9.168974e-20
41871580 1.025082e-16 8.985688e-20
42290296 1.004625e-16 8.799878e-20
42713199 9.845278e-17 8.627696e-20
43140331 9.648284e-17 8.449065e-20
43571735 9.455552e-17 8.284615e-20
44007453 9.266375e-17 8.120882e-20
44447528 9.081118e-17 7.954446e-20
44892004 8.899459e-17 7.788910e-20
45340925 8.720926e-17 7.628923e-20
45794335 8.545929e-17 7.477309e-20
46252279 8.375212e-17 7.327806e-20
46714802 8.207811e-17 7.177458e-20
47181951 8.043463e-17 7.030695e-20
47653771 7.882832e-17 6.886614e-20
48130309 7.725085e-17 6.746562e-20
48611613 7.570409e-17 6.612607e-20
49097730 7.418884e-17 6.477336e-20
49588708 7.270359e-17 6.353271e-20
50084596 7.124994e-17 6.226325e-20
50585442 6.982248e-17 6.096159e-20
51091297 6.842609e-17 5.978189e-20
51602210 6.706260e-17 5.858273e-20
52118233 6.572421e-17 5.743109e-20
52639416 6.440984e-17 5.629986e-20
53165811 6.312370e-17 5.519876e-20
53697470 6.186230e-17 5.411273e-20
54234445 6.062237e-17 5.303224e-20
54776790 5.941150e-17 5.191839e-20
55324558 5.821936e-17 5.086488e-20
55877804 5.705460e-17 4.983717e-20
56436583 5.591048e-17 4.886204e-20
57000949 5.479140e-17 4.783379e-20
57570959 5.369587e-17 4.686974e-20
58146669 5.262321e-17 4.593661e-20
58728136 5.157058e-17 4.504272e-20
59315418 5.053989e-17 4.413680e-20
59908573 4.953081e-17 4.328184e-20
60507659 4.854003e-17 4.245131e-20
61112736 4.756970e-17 4.163259e-20
61723864 4.661766e-17 4.083041e-20
62341103 4.568435e-17 4.005686e-20
62964515 4.476897e-17 3.923941e-20
63594161 4.387613e-17 3.850934e-20
64230103 4.299734e-17 3.775263e-20
64872405 4.214033e-17 3.702795e-20
65521130 4.129799e-17 3.633726e-20
66176342 4.047157e-17 3.561426e-20
66838106 3.966214e-17 3.492581e-20
67506488 3.886909e-17 3.422531e-20
68181553 3.809109e-17 3.353461e-20
68863369 3.732672e-17 3.284875e-20
69552003 3.658062e-17 3.219992e-20
70247524 3.584901e-17 3.155572e-20
70950000 3.513237e-17 3.093778e-20
71659500 3.443000e-17 3.029944e-20
72376095 3.374074e-17 2.970551e-20
73099856 3.306551e-17 2.912154e-20
73830855 3.240485e-17 2.853618e-20
74569164 3.175612e-17 2.796624e-20
75314856 3.112047e-17 2.740702e-20
76068005 3.049671e-17 2.688062e-20
76828686 2.988647e-17 2.634237e-20
77596973 2.928909e-17 2.580971e-20
78372943 2.870239e-17 2.530153e-20
79156673 2.812730e-17 2.479560e-20
79948240 2.756616e-17 2.429998e-20
80747723 2.701364e-17 2.380517e-20
81555201 2.647366e-17 2.332181e-20
82370754 2.594514e-17 2.285636e-20
83194462 2.542718e-17 2.239169e-20
84026407 2.491857e-17 2.193662e-20
84866672 2.441968e-17 2.149691e-20
85715339 2.393120e-17 2.104749e-20
86572493 2.345283e-17 2.063154e-20
87438218 2.298336e-17 2.021697e-20
88312601 2.252534e-17 1.981436e-20
89195728 2.207456e-17 1.941691e-20
90087686 2.163348e-17 1.902442e-20
90988563 2.120043e-17 1.862566e-20
91898449 2.077635e-17 1.823408e-20
92817434 2.036096e-17 1.787204e-20
93745609 1.995398e-17 1.752186e-20
94683066 1.955633e-17 1.717730e-20
95629897 1.916467e-17 1.684567e-20
96586196 1.878183e-17 1.650438e-20
97552058 1.840725e-17 1.617647e-20
98527579 1.803875e-17 1.585433e-20
99512855 1.767879e-17 1.553988e-20
100507984 1.732535e-17 1.522608e-20
101513064 1.697888e-17 1.492717e-20
102528195 1.664077e-17 1.462806e-20
103553477 1.630778e-17 1.432460e-20
104589012 1.598258e-17 1.404007e-20
105634903 1.566375e-17 1.375409e-20
106691253 1.535020e-17 1.347880e-20
107758166 1.504331e-17 1.321123e-20
108835748 1.474342e-17 1.294602e-20
109924106 1.444885e-17 1.268726e-20
111023348 1.416025e-17 1.243286e-20
112133582 1.387763e-17 1.218987e-20
113254918 1.360006e-17 1.194746e-20
114387468 1.332731e-17 1.170467e-20
115531343 1.306137e-17 1.147221e-20
116686657 1.280024e-17 1.124378e-20
117853524 1.254418e-17 1.101719e-20
119032060 1.229372e-17 1.080413e-20
120222381 1.204785e-17 1.058665e-20
121424605 1.180745e-17 1.037950e-20
122638852 1.157103e-17 1.017224e-20
123865241 1.133958e-17 9.963252e-21
125103894 1.111273e-17 9.772359e-21
126354933 1.089069e-17 9.577932e-21
127618483 1.067240e-17 9.384653e-21
128894668 1.045873e-17 9.202477e-21
130183615 1.024957e-17 9.019805e-21
131485452 1.004492e-17 8.840374e-21
132800307 9.843627e-18 8.659287e-21
134128311 9.646777e-18 8.489135e-21
135469595 9.454052e-18 8.326844e-21
136824291 9.265291e-18 8.168013e-21
138192534 9.079854e-18 8.007599e-21
139574460 8.897771e-18 7.850202e-21
140970205 8.720316e-18 7.693771e-21
142379908 8.546391e-18 7.542221e-21
143803708 8.375652e-18 7.397110e-21
145241746 8.208282e-18 7.255058e-21
146694164 8.044145e-18 7.112591e-21
148161106 7.883534e-18 6.970628e-21
149642718 7.726034e-18 6.835034e-21
151139146 7.571450e-18 6.695478e-21
152650538 7.420217e-18 6.568514e-21
154177044 7.272065e-18 6.438725e-21
155718815 7.126494e-18 6.314533e-21
157276004 6.984307e-18 6.191279e-21
158848765 6.844870e-18 6.065737e-21
160437253 6.708092e-18 5.946213e-21
162041626 6.573779e-18 5.825269e-21
163662043 6.442311e-18 5.706777e-21
165298664 6.313146e-18 5.591925e-21
166951651 6.187307e-18 5.480367e-21
168621168 6.063462e-18 5.377359e-21
170307380 5.942318e-18 5.269684e-21
172010454 5.823309e-18 5.162771e-21
173730559 5.706988e-18 5.061478e-21
175467865 5.592756e-18 4.960113e-21
177222544 5.481106e-18 4.860553e-21
178994770 5.371617e-18 4.766975e-21
180784718 5.264265e-18 4.672164e-21
182592566 5.158916e-18 4.580898e-21
184418492 5.055816e-18 4.486321e-21
186262677 4.954728e-18 4.398915e-21
188125304 4.855553e-18 4.312527e-21
190006558 4.758517e-18 4.233504e-21
191906624 4.663446e-18 4.151241e-21
193825691 4.570345e-18 4.066292e-21
195763948 4.479033e-18 3.988349e-21
197721588 4.389422e-18 3.908130e-21
199698804 4.301813e-18 3.834743e-21
201695793 4.215780e-18 3.758889e-21
203712751 4.131616e-18 3.686965e-21
205749879 4.049072e-18 3.612975e-21
207807378 3.968210e-18 3.541348e-21
209885452 3.888813e-18 3.471771e-21
211984307 3.810908e-18 3.402946e-21
214104151 3.734857e-18 3.336628e-21
216245193 3.660271e-18 3.271623e-21
218407645 3.587217e-18 3.205267e-21
220591722 3.515597e-18 3.141367e-21
222797640 3.445246e-18 3.079331e-21
225025617 3.376232e-18 3.017094e-21
227275874 3.308741e-18 2.959316e-21
229548633 3.242728e-18 2.902394e-21
231844120 3.178058e-18 2.846919e-21
234162562 3.114461e-18 2.790883e-21
236504188 3.052242e-18 2.737301e-21
238869230 2.991329e-18 2.683956e-21
241257923 2.931614e-18 2.631873e-21
243670503 2.873054e-18 2.580696e-21
246107209 2.815683e-18 2.529506e-21
248568282 2.759386e-18 2.479462e-21
251053965 2.704333e-18 2.430530e-21
253564505 2.650301e-18 2.384108e-21
256100151 2.597411e-18 2.338420e-21
258661153 2.545545e-18 2.292181e-21
261247765 2.494698e-18 2.247390e-21
263860243 2.444841e-18 2.203544e-21
266498846 2.395977e-18 2.160710e-21
269163835 2.348028e-18 2.117372e-21
271855474 2.301015e-18 2.076213e-21
274574029 2.255205e-18 2.035516e-21
277319770 2.210112e-18 1.995576e-21
280092968 2.165935e-18 1.955682e-21
282893898 2.122595e-18 1.917514e-21
285722837 2.080083e-18 1.879238e-21
288580066 2.038486e-18 1.842691e-21
291465867 1.997717e-18 1.807757e-21
294380526 1.957724e-18 1.772866e-21
297324332 1.918656e-18 1.736589e-21
300297576 1.880212e-18 1.702172e-21
303300552 1.842660e-18 1.669160e-21
306333558 1.805857e-18 1.637003e-21
309396894 1.769741e-18 1.605481e-21
312490863 1.734459e-18 1.573727e-21
315615772 1.699783e-18 1.542148e-21
318771930 1.665879e-18 1.512157e-21
321959650 1.632606e-18 1.482318e-21
325179247 1.599998e-18 1.453400e-21
328431040 1.567977e-18 1.424875e-21
331715351 1.536676e-18 1.397112e-21
335032505 1.505978e-18 1.369847e-21
338382831 1.475903e-18 1.342697e-21
341766660 1.446373e-18 1.316455e-21
345184327 1.417522e-18 1.291096e-21
348636171 1.389229e-18 1.266015e-21
352122533 1.361522e-18 1.241281e-21
355643759 1.334320e-18 1.216844e-21
359200197 1.307637e-18 1.192505e-21
362792199 1.281516e-18 1.169625e-21
366420121 1.255991e-18 1.146321e-21
370084323 1.230850e-18 1.124131e-21
373785167 1.206249e-18 1.101652e-21
377523019 1.182212e-18 1.079650e-21
381298250 1.158608e-18 1.058473e-21
385111233 1.135482e-18 1.038082e-21
388962346 1.112794e-18 1.018013e-21
392851970 1.090558e-18 9.982015e-22
396780490 1.068759e-18 9.786998e-22
400748295 1.047404e-18 9.589723e-22
404755778 1.026505e-18 9.396678e-22
408803336 1.005977e-18 9.214518e-22
412891370 9.858897e-19 9.035155e-22
417020284 9.661866e-19 8.856903e-22
421190487 9.469194e-19 8.683804e-22
425402392 9.280119e-19 8.515422e-22
429656416 9.094950e-19 8.352752e-22
433952981 8.913477e-19 8.188136e-22
438292511 8.735938e-19 8.035716e-22
442675437 8.561382e-19 7.878909e-22
447102192 8.390466e-19 7.727439e-22
451573214 8.223029e-19 7.577626e-22
456088947 8.058865e-19 7.428832e-22
460649837 7.897734e-19 7.285209e-22
465256336 7.739710e-19 7.145834e-22
469908900 7.585549e-19 7.009322e-22
474607989 7.434222e-19 6.872729e-22
479354069 7.286000e-19 6.741062e-22
484147610 7.140871e-19 6.609904e-22
488989087 6.998279e-19 6.484641e-22
493878978 6.858805e-19 6.362245e-22
498817768 6.721670e-19 6.233462e-22
503805946 6.587513e-19 6.116266e-22
508844006 6.455635e-19 5.994122e-22
513932447 6.326788e-19 5.874835e-22
519071772 6.200421e-19 5.756718e-22
524262490 6.076356e-19 5.646638e-22
529505115 5.955237e-19 5.539364e-22
534800167 5.836169e-19 5.430992e-22
540148169 5.719567e-19 5.326985e-22
545549651 5.605776e-19 5.224495e-22
551005148 5.494017e-19 5.125299e-22
556515200 5.383962e-19 5.024085e-22
562080352 5.276569e-19 4.929537e-22
567701156 5.171186e-19 4.833568e-22
573378168 5.067857e-19 4.739668e-22
579111950 4.966589e-19 4.646484e-22
584903070 4.867225e-19 4.553128e-22
590752101 4.770156e-19 4.463153e-22
596659623 4.674799e-19 4.376412e-22
602626220 4.581387e-19 4.288593e-22
608652483 4.489726e-19 4.205773e-22
614739008 4.400093e-19 4.125019e-22
620886399 4.312269e-19 4.041078e-22
627095263 4.226160e-19 3.961503e-22
633366216 4.141849e-19 3.883110e-22
639699879 4.059268e-19 3.807980e-22
646096878 3.978041e-19 3.734206e-22
652557847 3.898571e-19 3.660511e-22
659083426 3.820834e-19 3.587633e-22
665674261 3.744518e-19 3.516708e-22
672331004 3.669787e-19 3.447989e-22
679054315 3.596610e-19 3.380533e-22
685844859 3.524982e-19 3.316481e-22
692703308 3.454818e-19 3.251046e-22
699630342 3.385980e-19 3.188698e-22
706626646 3.318158e-19 3.125314e-22
713692913 3.251967e-19 3.065460e-22
720829843 3.187149e-19 3.003545e-22
728038142 3.123398e-19 2.945010e-22
735318524 3.060907e-19 2.889128e-22
742671710 2.999709e-19 2.832681e-22
750098428 2.939923e-19 2.776256e-22
757599413 2.881251e-19 2.720879e-22
765175408 2.823737e-19 2.667577e-22
772827163 2.767415e-19 2.615707e-22
780555435 2.712240e-19 2.564644e-22
788360990 2.658134e-19 2.514582e-22
796244600 2.605151e-19 2.466570e-22
804207046 2.553230e-19 2.419237e-22
812249117 2.502248e-19 2.371847e-22
820371609 2.452207e-19 2.325938e-22
828575326 2.403354e-19 2.280352e-22
836861080 2.355352e-19 2.235862e-22
845229691 2.308325e-19 2.192045e-22
853681988 2.262091e-19 2.148318e-22
862218808 2.217005e-19 2.105329e-22
870840997 2.172735e-19 2.063606e-22
879549407 2.129367e-19 2.022465e-22
888344902 2.086870e-19 1.982467e-22
897228352 2.045219e-19 1.943772e-22
906200636 2.004464e-19 1.906208e-22
915262643 1.964503e-19 1.869535e-22
924415270 1.925317e-19 1.832926e-22
933659423 1.886860e-19 1.796814e-22
942996018 1.849207e-19 1.761240e-22
952425979 1.812266e-19 1.726826e-22
961950239 1.776036e-19 1.693462e-22
971569742 1.740536e-19 1.659531e-22
981285440 1.705806e-19 1.626820e-22
991098295 1.671717e-19 1.595251e-22
1001009278 1.638317e-19 1.564421e-22
1011019371 1.605624e-19 1.532710e-22
1021129565 1.573547e-19 1.501517e-22
1031340861 1.542125e-19 1.472459e-22
1041654270 1.511387e-19 1.443847e-22
1052070813 1.481252e-19 1.415798e-22
1062591522 1.451734e-19 1.388356e-22
1073217438 1.422829e-19 1.361778e-22
1083949613 1.394500e-19 1.334795e-22
1094789110 1.366668e-19 1.308129e-22
1105737002 1.339437e-19 1.282949e-22
1116794373 1.312650e-19 1.257644e-22
1127962317 1.286423e-19 1.232793e-22
1139241941 1.260675e-19 1.206889e-22
1150634361 1.235535e-19 1.183268e-22
1162140705 1.210871e-19 1.159282e-22
1173762113 1.186692e-19 1.135519e-22
1185499735 1.163042e-19 1.113265e-22
1197354733 1.139773e-19 1.091479e-22
1209328281 1.116992e-19 1.068899e-22
1221421564 1.094695e-19 1.047730e-22
1233635780 1.072870e-19 1.026841e-22
1245972138 1.051486e-19 1.006098e-22
1258431860 1.030501e-19 9.861231e-23
1271016179 1.009945e-19 9.670268e-23
1283726341 9.897674e-20 9.477842e-23
1296563605 9.700264e-20 9.291789e-23
1309529242 9.506361e-20 9.100596e-23
1322624535 9.316399e-20 8.916759e-23
1335850781 9.130394e-20 8.736180e-23
1349209289 8.948032e-20 8.556683e-23
1362701382 8.769600e-20 8.387089e-23
1376328396 8.594548e-20 8.222907e-23
1390091680 8.423029e-20 8.059499e-23
1403992597 8.254729e-20 7.896037e-23
1418032523 8.090273e-20 7.742590e-23
1432212849 7.928753e-20 7.592852e-23
1446534978 7.770157e-20 7.445064e-23
1461000328 7.615101e-20 7.295946e-23
1475610332 7.462743e-20 7.152378e-23
1490366436 7.313673e-20 7.005482e-23
1505270101 7.167747e-20 6.871624e-23
1520322803 7.024914e-20 6.738401e-23
1535526032 6.884749e-20 6.599438e-23
1550881293 6.747321e-20 6.466585e-23
1566390106 6.611998e-20 6.336808e-23
1582054008 6.480073e-20 6.212711e-23
1597874549 6.350737e-20 6.092478e-23
1613853295 6.224346e-20 5.971537e-23
1629991828 6.100014e-20 5.849728e-23
1646291747 5.978295e-20 5.729909e-23
1662754665 5.859043e-20 5.614784e-23
1679382212 5.742321e-20 5.506719e-23
1696176035 5.627841e-20 5.396659e-23
1713137796 5.515113e-20 5.289785e-23
1730269174 5.404891e-20 5.182108e-23
1747571866 5.296705e-20 5.077392e-23
1765047585 5.191183e-20 4.975939e-23
1782698061 5.087650e-20 4.875626e-23
1800525042 4.985983e-20 4.774790e-23
1818530293 4.886503e-20 4.680283e-23
1836715596 4.788742e-20 4.588415e-23
1855082752 4.693211e-20 4.494137e-23
1873633580 4.599773e-20 4.403898e-23
1892369916 4.508344e-20 4.316812e-23
1911293616 4.418479e-20 4.230751e-23
1930406553 4.330100e-20 4.147442e-23
1949710619 4.243594e-20 4.066595e-23
1969207726 4.158781e-20 3.984676e-23
1988899804 4.075958e-20 3.904697e-23
2008788803 3.994819e-20 3.826761e-23
2028876692 3.915074e-20 3.750879e-23
2049165459 3.837077e-20 3.675841e-23
2069657114 3.760450e-20 3.603183e-23
2090353686 3.685383e-20 3.530247e-23
2111257223 3.611871e-20 3.460690e-23
2132369796 3.539685e-20 3.392827e-23
2153693494 3.468903e-20 3.323308e-23
2175230429 3.399801e-20 3.258321e-23
2196982734 3.331905e-20 3.191515e-23
2218952562 3.265374e-20 3.129258e-23
2241142088 3.200324e-20 3.066363e-23
2263553509 3.136374e-20 3.005191e-23
2286189045 3.073839e-20 2.948637e-23
2309050936 3.012419e-20 2.890642e-23
2332141446 2.952154e-20 2.834094e-23
2355462861 2.893135e-20 2.780405e-23
2379017490 2.835416e-20 2.723871e-23
2402807665 2.778713e-20 2.669718e-23
2426835742 2.723424e-20 2.613972e-23
2451104100 2.669055e-20 2.562208e-23
2475615141 2.615764e-20 2.510942e-23
2500371293 2.563522e-20 2.460829e-23
2525375006 2.512365e-20 2.412858e-23
2550628757 2.462198e-20 2.366137e-23
2576135045 2.413003e-20 2.319949e-23
2601896396 2.364963e-20 2.273687e-23
2627915360 2.317832e-20 2.227891e-23
2654194514 2.271475e-20 2.182046e-23
2680736460 2.226112e-20 2.138055e-23
2707543825 2.181781e-20 2.095511e-23
2734619264 2.138270e-20 2.054192e-23
2761965457 2.095576e-20 2.012247e-23
2789585112 2.053711e-20 1.971769e-23
2817480964 2.012704e-20 1.932683e-23
2845655774 1.972642e-20 1.894180e-23
2874112332 1.933381e-20 1.856688e-23
2902853456 1.894885e-20 1.819943e-23
2931881991 1.857080e-20 1.784198e-23
2961200811 1.819950e-20 1.748115e-23
2990812820 1.783550e-20 1.713416e-23
3020720949 1.747938e-20 1.678163e-23
3050928159 1.713062e-20 1.645512e-23
3081437441 1.678753e-20 1.613302e-23
3112251816 1.645289e-20 1.580135e-23
3143374335 1.612481e-20 1.549153e-23
3174808079 1.580373e-20 1.517441e-23
3206556160 1.548856e-20 1.486814e-23
3238621722 1.517947e-20 1.456909e-23
3271007940 1.487661e-20 1.428473e-23
3303718020 1.457988e-20 1.399089e-23
3336755201 1.428954e-20 1.371575e-23
3370122754 1.400434e-20 1.343920e-23
3403823982 1.372528e-20 1.317462e-23
3437862222 1.345136e-20 1.291664e-23
3472240845 1.318292e-20 1.265587e-23
3506963254 1.291967e-20 1.241136e-23
3542032887 1.266218e-20 1.216102e-23
3577453216 1.240956e-20 1.192375e-23
3613227749 1.216215e-20 1.169369e-23
3649360027 1.191941e-20 1.145996e-23
3685853628 1.168164e-20 1.122633e-23
3722712165 1.144884e-20 1.099927e-23
3759939287 1.122101e-20 1.077766e-23
3797538680 1.099696e-20 1.055765e-23
3835514067 1.077740e-20 1.034530e-23
3873869208 1.056251e-20 1.013573e-23
3912607901 1.035197e-20 9.935858e-24
3951733981 1.014568e-20 9.734079e-24
3991251321 9.942710e-21 9.542606e-24
4031163835 9.744331e-21 9.350963e-24
4071475474 9.549928e-21 9.162492e-24
4112190229 9.359584e-21 8.979871e-24
4153312132 9.173053e-21 8.805743e-24
4194845254 8.990152e-21 8.629732e-24
4236793707 8.810616e-21 8.453737e-24
4279161645 8.634936e-21 8.280681e-24
4321953262 8.462931e-21 8.113119e-24
4365172795 8.293617e-21 7.950832e-24
4408824523 8.128398e-21 7.789158e-24
4452912769 7.965942e-21 7.631253e-24
4497441897 7.807019e-21 7.477411e-24
4542416316 7.651271e-21 7.329396e-24
4587840480 7.498529e-21 7.183789e-24
4633718885 7.349070e-21 7.037762e-24
4680056074 7.202430e-21 6.898156e-24
4726856635 7.058922e-21 6.762198e-24
4774125202 6.918481e-21 6.627192e-24
4821866455 6.780223e-21 6.490625e-24
4870085120 6.645354e-21 6.358937e-24
4918785972 6.513117e-21 6.231525e-24
4967973832 6.383373e-21 6.106954e-24
5017653571 6.255869e-21 5.982997e-24
5067830107 6.131326e-21 5.863045e-24
5118508409 6.009239e-21 5.748822e-24
5169693494 5.889352e-21 5.631499e-24
5221390429 5.771963e-21 5.522969e-24
5273604334 5.657032e-21 5.411996e-24
5326340378 5.544292e-21 5.301805e-24
5379603782 5.433784e-21 5.195289e-24
5433399820 5.325312e-21 5.091074e-24
5487733819 5.218996e-21 4.989354e-24
5542611158 5.114691e-21 4.887853e-24
5598037270 5.012779e-21 4.787295e-24
5654017643 4.912879e-21 4.692232e-24
5710557820 4.814690e-21 4.600073e-24
5767663399 4.718540e-21 4.504932e-24
5825340033 4.624573e-21 4.412841e-24
5883593434 4.532098e-21 4.325061e-24
5942429369 4.441741e-21 4.238687e-24
6001853663 4.353244e-21 4.152908e-24
6061872200 4.266359e-21 4.068929e-24
6122490922 4.181380e-21 3.987473e-24
6183715832 4.098175e-21 3.908039e-24
6245552991 4.016651e-21 3.830542e-24
6308008521 3.936501e-21 3.752954e-24
6371088607 3.858170e-21 3.677972e-24
6434799494 3.781519e-21 3.602701e-24
6499147489 3.706240e-21 3.533241e-24
6564138964 3.632421e-21 3.461282e-24
6629780354 3.560050e-21 3.391020e-24
6696078158 3.489215e-21 3.323256e-24
6763038940 3.419698e-21 3.257921e-24
6830669330 3.351542e-21 3.193321e-24
6898976024 3.284855e-21 3.129870e-24
6967965785 3.219304e-21 3.066682e-24
7037645443 3.155144e-21 3.004992e-24
7108021898 3.092334e-21 2.946042e-24
7179102117 3.030913e-21 2.886043e-24
7250893139 2.970536e-21 2.829544e-24
7323402071 2.911546e-21 2.773759e-24
7396636092 2.853574e-21 2.717719e-24
7470602453 2.796931e-21 2.663429e-24
7545308478 2.741128e-21 2.610525e-24
7620761563 2.686475e-21 2.558233e-24
7696969179 2.633035e-21 2.508781e-24
7773938871 2.580670e-21 2.459163e-24
7851678260 2.529251e-21 2.410481e-24
7930195043 2.478882e-21 2.363654e-24
8009496994 2.429488e-21 2.315376e-24
8089591964 2.381104e-21 2.270072e-24
8170487884 2.333694e-21 2.225516e-24
8252192763 2.287177e-21 2.181880e-24
8334714691 2.241643e-21 2.139255e-24
8418061838 2.196975e-21 2.098228e-24
8502242457 2.153161e-21 2.055964e-24
8587264882 2.110295e-21 2.013933e-24
8673137531 2.068317e-21 1.972964e-24
8759868907 2.027193e-21 1.933757e-24
8847467597 1.986910e-21 1.895845e-24
8935942273 1.947337e-21 1.857668e-24
9025301696 1.908541e-21 1.820158e-24
9115554713 1.870581e-21 1.783615e-24
9206710261 1.833281e-21 1.749162e-24
9298777364 1.796750e-21 1.715151e-24
9391765138 1.760996e-21 1.680021e-24
9485682790 1.725902e-21 1.646279e-24
9580539618 1.691479e-21 1.612186e-24
9676345015 1.657853e-21 1.580389e-24
9773108466 1.624818e-21 1.549765e-24
9870839551 1.592435e-21 1.519451e-24
9969547947 1.560659e-21 1.487735e-24
10069243427 1.529569e-21 1.457218e-24
10169935862 1.499106e-21 1.428384e-24
10271635221 1.469245e-21 1.399377e-24
10374351574 1.440067e-21 1.371151e-24
10478095090 1.411364e-21 1.343092e-24
10582876041 1.383238e-21 1.315551e-24
10688704802 1.355660e-21 1.288507e-24
10795591851 1.328662e-21 1.262360e-24
10903547770 1.302169e-21 1.236859e-24
11012583248 1.276270e-21 1.213120e-24
11122709081 1.250858e-21 1.187924e-24
11233936172 1.225953e-21 1.163469e-24
11346275534 1.201512e-21 1.140638e-24
11459738290 1.177529e-21 1.118295e-24
11574335673 1.154081e-21 1.095245e-24
11690079030 1.131089e-21 1.073498e-24
11806979821 1.108513e-21 1.052014e-24
11925049620 1.086474e-21 1.030605e-24
12044300117 1.064889e-21 1.010388e-24
12164743119 1.043660e-21 9.905420e-25
12286390551 1.022971e-21 9.709613e-25
12409254457 1.002564e-21 9.514066e-25
12533347002 9.825761e-22 9.323286e-25
12658680473 9.630112e-22 9.138893e-25
12785267278 9.438266e-22 8.960344e-25
12913119951 9.250466e-22 8.781548e-25
13042251151 9.066529e-22 8.607439e-25
13172673663 8.886013e-22 8.437743e-25
13304400400 8.709059e-22 8.267300e-25
13437444404 8.535480e-22 8.102191e-25
13571818849 8.365196e-22 7.943340e-25
13707537038 8.198581e-22 7.786389e-25
13844612409 8.035444e-22 7.631989e-25
13983058534 7.875130e-22 7.479554e-25
14122889120 7.718158e-22 7.328529e-25
14264118012 7.564254e-22 7.184398e-25
14406759193 7.413420e-22 7.044256e-25
14550826785 7.265573e-22 6.910850e-25
14696335053 7.120945e-22 6.772870e-25
14843298404 6.978880e-22 6.642816e-25
14991731389 6.839611e-22 6.508602e-25
15141648703 6.703884e-22 6.380289e-25
15293065191 6.570467e-22 6.253297e-25
15445995843 6.439702e-22 6.127396e-25
15600455802 6.311618e-22 6.007072e-25
15756460361 6.185812e-22 5.889472e-25
15914024965 6.062737e-22 5.775456e-25
16073165215 5.941791e-22 5.656685e-25
16233896868 5.823301e-22 5.542805e-25
16396235837 5.707740e-22 5.434504e-25
16560198196 5.594203e-22 5.327773e-25
16725800178 5.482930e-22 5.220290e-25
16893058180 5.373853e-22 5.118097e-25
17061988762 5.266672e-22 5.018563e-25
17232608650 5.161978e-22 4.919562e-25
17404934737 5.058956e-22 4.822522e-25
17578984085 4.958063e-22 4.727953e-25
17754773926 4.859084e-22 4.631732e-25
17932321666 4.762197e-22 4.544991e-25
18111644883 4.667105e-22 4.455167e-25
18292761332 4.574379e-22 4.368389e-25
18475688946 4.483222e-22 4.280486e-25
18660445836 4.393819e-22 4.196624e-25
18847050295 4.306004e-22 4.113617e-25
19035520798 4.220076e-22 4.032050e-25
19225876006 4.135952e-22 3.952990e-25
19418134767 4.053447e-22 3.875089e-25
19612316115 3.972666e-22 3.796181e-25
19808439277 3.893283e-22 3.720998e-25
20006523670 3.815614e-22 3.646817e-25
20206588907 3.739635e-22 3.576017e-25
20408654797 3.665128e-22 3.504575e-25
20612741345 3.592054e-22 3.437459e-25
20818868759 3.520556e-22 3.369520e-25
21027057447 3.450586e-22 3.303726e-25
21237328022 3.381617e-22 3.236531e-25
21449701303 3.314312e-22 3.172894e-25
21664198317 3.248220e-22 3.111043e-25
21880840301 3.183596e-22 3.048310e-25
22099648705 3.120106e-22 2.987600e-25
22320645193 3.057975e-22 2.928089e-25
22543851645 2.996896e-22 2.870569e-25
22769290162 2.937039e-22 2.814520e-25
22996983064 2.878438e-22 2.759826e-25
23226952895 2.821108e-22 2.703723e-25
23459222424 2.764944e-22 2.648820e-25
23693814649 2.709837e-22 2.596543e-25
23930752796 2.655934e-22 2.545646e-25
24170060324 2.603069e-22 2.496676e-25
24411760928 2.551159e-22 2.449298e-25
24655878538 2.500471e-22 2.401521e-25
24902437324 2.450598e-22 2.353756e-25
25151461698 2.401707e-22 2.307543e-25
25402976315 2.353848e-22 2.261833e-25
25657006079 2.306903e-22 2.218196e-25
25913576140 2.260926e-22 2.175631e-25
26172711902 2.215767e-22 2.133843e-25
26434439022 2.171600e-22 2.092876e-25
26698783413 2.128329e-22 2.051674e-25
26965771248 2.085935e-22 2.012682e-25
27235428961 2.044314e-22 1.973272e-25
27507783251 2.003605e-22 1.934515e-25
27782861084 1.963671e-22 1.895093e-25
28060689695 1.924499e-22 1.858004e-25
28341296592 1.886052e-22 1.821569e-25
28624709558 1.848534e-22 1.785502e-25
28910956654 1.811658e-22 1.749726e-25
29200066221 1.775471e-22 1.714353e-25
29492066884 1.740068e-22 1.681760e-25
29786987553 1.705384e-22 1.647854e-25
30084857429 1.671323e-22 1.615818e-25
30385706004 1.638101e-22 1.583983e-25
30689563065 1.605447e-22 1.553337e-25
30996458696 1.573399e-22 1.523425e-25
31306423283 1.542104e-22 1.494070e-25
31619487516 1.511311e-22 1.465244e-25
31935682392 1.481130e-22 1.435484e-25
32255039216 1.451546e-22 1.408150e-25
32577589609 1.422610e-22 1.380186e-25
32903365506 1.394242e-22 1.352907e-25
33232399162 1.366485e-22 1.327148e-25
33564723154 1.339270e-22 1.300818e-25
33900370386 1.312551e-22 1.274250e-25
34239374090 1.286404e-22 1.249456e-25
34581767831 1.260737e-22 1.225601e-25
34927585510 1.235561e-22 1.201478e-25
35276861366 1.210990e-22 1.178609e-25
35629629980 1.186885e-22 1.154879e-25
35985926280 1.163202e-22 1.132485e-25
36345785543 1.140029e-22 1.109763e-25
36709243399 1.117295e-22 1.088456e-25
37076335833 1.095072e-22 1.067419e-25
37447099192 1.073305e-22 1.047052e-25
37821570184 1.051932e-22 1.026798e-25
38199785886 1.030925e-22 1.006646e-25
38581783745 1.010392e-22 9.863732e-26
38967601583 9.902680e-23 9.668536e-26
39357277599 9.705105e-23 9.480731e-26
39750850375 9.511594e-23 9.291618e-26
40148358879 9.322271e-23 9.109187e-26
40549842468 9.136154e-23 8.934726e-26
40955340893 8.954371e-23 8.764109e-26
41364894302 8.775909e-23 8.590605e-26
41778543246 8.600363e-23 8.424894e-26
42196328679 8.428657e-23 8.259513e-26
42618291966 8.260468e-23 8.095617e-26
43044474886 8.095484e-23 7.932391e-26
43474919635 7.933623e-23 7.778270e-26
43909668832 7.775177e-23 7.621250e-26
44348765521 7.620340e-23 7.472562e-26
44792253177 7.468925e-23 7.328124e-26
45240175709 7.319839e-23 7.189783e-26
45692577467 7.173736e-23 7.048300e-26
46149503242 7.030332e-23 6.904381e-26
46610998275 6.890197e-23 6.764623e-26
47077108258 6.752842e-23 6.632120e-26
47547879341 6.618434e-23 6.498446e-26
48023358135 6.486400e-23 6.369229e-26
48503591717 6.357286e-23 6.240572e-26
48988627635 6.230677e-23 6.113793e-26
49478513912 6.106233e-23 5.996416e-26
49973299052 5.984484e-23 5.876448e-26
50473032043 5.865261e-23 5.762305e-26
50977762364 5.748156e-23 5.647237e-26
51487539988 5.633594e-23 5.532981e-26
52002415388 5.521498e-23 5.425568e-26
52522439542 5.411452e-23 5.316074e-26
53047663938 5.303703e-23 5.215537e-26
53578140578 5.197658e-23 5.113189e-26
54113921984 5.094274e-23 5.011865e-26
54655061204 4.992881e-23 4.916703e-26
55201611817 4.893136e-23 4.821405e-26
55753627936 4.795618e-23 4.724596e-26
56311164216 4.700160e-23 4.632134e-26
56874275859 4.606487e-23 4.540068e-26
57443018618 4.514617e-23 4.446581e-26
58017448805 4.424667e-23 4.360778e-26
58597623294 4.336573e-23 4.278435e-26
59183599527 4.250195e-23 4.195856e-26
59775435523 4.165493e-23 4.113466e-26
60373189879 4.082700e-23 4.034676e-26
60976921778 4.001448e-23 3.956485e-26
61586690996 3.921671e-23 3.880337e-26
62202557906 3.843648e-23 3.804971e-26
62824583486 3.766988e-23 3.730039e-26
63452829321 3.691876e-23 3.657475e-26
64087357615 3.618292e-23 3.587778e-26
64728231192 3.546165e-23 3.516352e-26
65375513504 3.475447e-23 3.445820e-26
66029268640 3.406136e-23 3.376142e-26
66689561327 3.338005e-23 3.307666e-26
67356456941 3.271487e-23 3.241473e-26
68030021511 3.206177e-23 3.177866e-26
68710321727 3.142346e-23 3.115887e-26
69397424945 3.079764e-23 3.056367e-26
70091399195 3.018244e-23 2.996571e-26
70792313187 2.957900e-23 2.937290e-26
71500236319 2.898893e-23 2.879186e-26
72215238683 2.841046e-23 2.820642e-26
72937391070 2.784311e-23 2.764139e-26
73666764981 2.728680e-23 2.710631e-26
74403432631 2.674394e-23 2.654327e-26
75147466958 2.621061e-23 2.602741e-26
75898941628 2.568829e-23 2.549796e-26
76657931045 2.517706e-23 2.498115e-26
77424510356 2.467519e-23 2.446726e-26
78198755460 2.418319e-23 2.397732e-26
78980743015 2.370197e-23 2.350974e-26
79770550446 2.322965e-23 2.304222e-26
80568255951 2.276559e-23 2.255984e-26
81373938511 2.231129e-23 2.212843e-26
82187677897 2.186676e-23 2.168011e-26
83009554676 2.143059e-23 2.126077e-26
83839650223 2.100249e-23 2.084115e-26
84678046726 2.058478e-23 2.042049e-26
85524827194 2.017493e-23 2.000912e-26
86380075466 1.977387e-23 1.960852e-26
87243876221 1.937921e-23 1.921954e-26
88116314984 1.899346e-23 1.882220e-26
88997478134 1.861457e-23 1.845162e-26
89887452916 1.824353e-23 1.806775e-26
90786327446 1.788053e-23 1.770946e-26
91694190721 1.752275e-23 1.735724e-26
92611132629 1.717370e-23 1.701459e-26
93537243956 1.683220e-23 1.666657e-26
94472616396 1.649738e-23 1.633298e-26
95417342560 1.616887e-23 1.600176e-26
96371515986 1.584597e-23 1.568918e-26
97335231146 1.553026e-23 1.536583e-26
98308583458 1.522110e-23 1.505509e-26
99291669293 1.491749e-23 1.474995e-26
100284585986 1.462072e-23 1.444701e-26
101287431846 1.432885e-23 1.416199e-26
102300306165 1.404345e-23 1.388187e-26
103323309227 1.376350e-23 1.360418e-26
104356542320 1.348977e-23 1.333337e-26
105400107744 1.322071e-23 1.306547e-26
106454108822 1.295763e-23 1.281003e-26
107518649911 1.269853e-23 1.254819e-26
108593836411 1.244538e-23 1.229655e-26
109679774776 1.219747e-23 1.204889e-26
110776572524 1.195377e-23 1.180085e-26
111884338250 1.171551e-23 1.156327e-26
113003181633 1.148141e-23 1.133918e-26
114133213450 1.125260e-23 1.110689e-26
115274545585 1.102805e-23 1.087913e-26
116427291041 1.080791e-23 1.066537e-26
117591563952 1.059247e-23 1.044843e-26
118767479592 1.038088e-23 1.023859e-26
119955154388 1.017345e-23 1.002939e-26
121154705932 9.970639e-24 9.828414e-27
122366252992 9.772417e-24 9.625787e-27
123589915522 9.577784e-24 9.430834e-27
124825814678 9.386392e-24 9.240204e-27
126074072825 9.198823e-24 9.058964e-27
127334813554 9.015074e-24 8.878377e-27
128608161690 8.834811e-24 8.696978e-27
129894243307 8.659136e-24 8.528322e-27
131193185741 8.486872e-24 8.359079e-27
132505117599 8.319013e-24 8.199162e-27
133830168775 8.152666e-24 8.025435e-27
135168470463 7.990558e-24 7.863320e-27
136520155168 7.831171e-24 7.711146e-27
137885356720 7.675314e-24 7.554689e-27
139264210288 7.522219e-24 7.400154e-27
140656852391 7.372563e-24 7.248229e-27
142063420915 7.225985e-24 7.106268e-27
143484055125 7.081876e-24 6.966185e-27
144918895677 6.940815e-24 6.825398e-27
146368084634 6.802725e-24 6.690913e-27
147831765481 6.666954e-24 6.557800e-27
149310083136 6.534259e-24 6.425589e-27
150803183968 6.403931e-24 6.294861e-27
152311215808 6.276561e-24 6.170191e-27
153834327967 6.151422e-24 6.042636e-27
155372671247 6.029021e-24 5.921287e-27
156926397960 5.908888e-24 5.803436e-27
158495661940 5.790935e-24 5.691106e-27
160080618560 5.675938e-24 5.579253e-27
161681424746 5.562903e-24 5.466369e-27
163298238994 5.452050e-24 5.355338e-27
164931221384 5.343393e-24 5.247327e-27
166580533598 5.237008e-24 5.140383e-27
168246338934 5.132727e-24 5.035265e-27
169928802324 5.030343e-24 4.937318e-27
171628090348 4.930065e-24 4.842254e-27
173344371252 4.831742e-24 4.746849e-27
175077814965 4.735601e-24 4.647958e-27
176828593115 4.641230e-24 4.557071e-27
178596879047 4.548720e-24 4.466093e-27
180382847838 4.457884e-24 4.382467e-27
182186676317 4.369061e-24 4.295847e-27
184008543081 4.282078e-24 4.208890e-27
185848628512 4.196772e-24 4.122779e-27
187707114798 4.113107e-24 4.040547e-27
189584185946 4.031232e-24 3.959377e-27
191480027806 3.951168e-24 3.881211e-27
193394828085 3.872489e-24 3.802578e-27
195328776366 3.795371e-24 3.726451e-27
197282064130 3.719626e-24 3.649798e-27
199254884772 3.645602e-24 3.576726e-27
201247433620 3.572960e-24 3.507094e-27
203259907957 3.501834e-24 3.437357e-27
205292507037 3.432099e-24 3.370190e-27
207345432108 3.363804e-24 3.303129e-27
209418886430 3.296743e-24 3.236696e-27
211513075295 3.231173e-24 3.171296e-27
213628206048 3.166810e-24 3.107785e-27
215764488109 3.103603e-24 3.047217e-27
217922132991 3.041809e-24 2.987617e-27
220101354321 2.981028e-24 2.925279e-27
222302367865 2.921882e-24 2.866054e-27
224525391544 2.863604e-24 2.807381e-27
226770645460 2.806600e-24 2.752686e-27
229038351915 2.750790e-24 2.697780e-27
231328735435 2.695869e-24 2.643049e-27
233642022790 2.642162e-24 2.590305e-27
235978443018 2.589619e-24 2.538479e-27
238338227449 2.538073e-24 2.487023e-27
240721609724 2.487536e-24 2.437587e-27
243128825822 2.437929e-24 2.390842e-27
245560114081 2.389310e-24 2.343013e-27
248015715222 2.341796e-24 2.295088e-27
250495872375 2.295171e-24 2.248887e-27
253000831099 2.249429e-24 2.206722e-27
255530839410 2.204618e-24 2.162516e-27
258086147805 2.160752e-24 2.118378e-27
260667009284 2.117653e-24 2.076139e-27
263273679377 2.075379e-24 2.037546e-27
265906416171 2.034187e-24 1.997033e-27
268565480333 1.993750e-24 1.957585e-27
271251135137 1.954055e-24 1.919378e-27
273963646489 1.915197e-24 1.881137e-27
276703282954 1.877118e-24 1.844409e-27
279470315784 1.839721e-24 1.805931e-27
282265018942 1.803166e-24 1.770298e-27
285087669132 1.767229e-24 1.735516e-27
287938545824 1.732035e-24 1.700059e-27
290817931283 1.697643e-24 1.666480e-27
293726110596 1.663879e-24 1.632731e-27
296663371702 1.630710e-24 1.600050e-27
299630005420 1.598288e-24 1.568834e-27
302626305475 1.566511e-24 1.538428e-27
305652568530 1.535332e-24 1.508548e-27
308709094216 1.504787e-24 1.478506e-27
311796185159 1.474811e-24 1.449380e-27
314914147011 1.445500e-24 1.420346e-27
318063288482 1.416780e-24 1.393155e-27
321243921367 1.388578e-24 1.365926e-27
324456360581 1.360884e-24 1.337961e-27
327700924187 1.333761e-24 1.311632e-27
330977933429 1.307202e-24 1.285305e-27
334287712764 1.281172e-24 1.260178e-27
337630589892 1.255670e-24 1.234534e-27
341006895791 1.230715e-24 1.209313e-27
344416964749 1.206216e-24 1.185418e-27
347861134397 1.182105e-24 1.161447e-27
351339745741 1.158545e-24 1.138658e-27
354853143199 1.135503e-24 1.116056e-27
358401674631 1.112867e-24 1.094422e-27
361985691378 1.090688e-24 1.072766e-27
365605548292 1.068899e-24 1.051350e-27
369261603775 1.047644e-24 1.030364e-27
372954219813 1.026753e-24 1.009550e-27
376683762012 1.006272e-24 9.894594e-28
380450599633 9.862790e-25 9.690595e-28
384255105630 9.666498e-25 9.498397e-28
388097656687 9.474077e-25 9.309749e-28
391978633254 9.285563e-25 9.126397e-28
395898419587 9.101030e-25 8.943516e-28
399857403783 8.919542e-25 8.763365e-28
403855977821 8.742571e-25 8.585216e-28
407894537600 8.568249e-25 8.411991e-28
411973482976 8.397577e-25 8.242083e-28
416093217806 8.230850e-25 8.072434e-28
420254149985 8.067654e-25 7.918453e-28
424456691485 7.907249e-25 7.765662e-28
428701258400 7.749696e-25 7.609535e-28
432988270984 7.595094e-25 7.461048e-28
437318153694 7.443940e-25 7.308826e-28
441691335231 7.296127e-25 7.173515e-28
446108248584 7.151056e-25 7.028502e-28
450569331070 7.008941e-25 6.889403e-28
455075024381 6.869636e-25 6.751385e-28
459625774625 6.733021e-25 6.616019e-28
464222032372 6.599299e-25 6.487934e-28
468864252696 6.468130e-25 6.361900e-28
473552895223 6.339427e-25 6.239300e-28
478288424176 6.213227e-25 6.117432e-28
483071308418 6.089549e-25 5.995064e-28
487902021503 5.968559e-25 5.873037e-28
492781041719 5.849751e-25 5.760190e-28
497708852137 5.733599e-25 5.645345e-28
502685940659 5.619656e-25 5.535894e-28
507712800066 5.508128e-25 5.426598e-28
512789928067 5.398325e-25 5.317301e-28
517917827348 5.291166e-25 5.210329e-28
523097005622 5.185882e-25 5.105618e-28
528327975679 5.082983e-25 5.008711e-28
533611255436 4.982029e-25 4.908867e-28
538947367991 4.883098e-25 4.811400e-28
544336841671 4.785986e-25 4.718178e-28
549780210088 4.690848e-25 4.624055e-28
555278012189 4.597642e-25 4.531520e-28
560830792311 4.506087e-25 4.439891e-28
566439100235 4.416631e-25 4.352565e-28
572103491238 4.328997e-25 4.267477e-28
577824526151 4.242787e-25 4.182472e-28
583602771413 4.158361e-25 4.099982e-28
589438799128 4.075722e-25 4.019203e-28
595333187120 3.994657e-25 3.940376e-28
601286518992 3.915564e-25 3.862187e-28
607299384182 3.837768e-25 3.786107e-28
613372378024 3.761626e-25 3.710300e-28
619506101805 3.687079e-25 3.637062e-28
625701162824 3.613780e-25 3.564871e-28
631958174453 3.541978e-25 3.491680e-28
638277756198 3.471644e-25 3.422654e-28
644660533760 3.402663e-25 3.357051e-28
651107139098 3.335079e-25 3.289297e-28
657618210489 3.268660e-25 3.224344e-28
664194392594 3.203687e-25 3.159072e-28
670836336520 3.140134e-25 3.097217e-28
677544699886 3.077709e-25 3.036482e-28
684320146885 3.016417e-25 2.976972e-28
691163348354 2.956439e-25 2.917715e-28
698074981838 2.898007e-25 2.859974e-28
705055731657 2.840549e-25 2.804626e-28
712106288974 2.784062e-25 2.750171e-28
719227351864 2.728807e-25 2.696137e-28
726419625383 2.674494e-25 2.642718e-28
733683821637 2.621313e-25 2.591906e-28
741020659854 2.569210e-25 2.539227e-28
748430866453 2.518240e-25 2.487935e-28
755915175118 2.468123e-25 2.441471e-28
763474326870 2.418932e-25 2.392764e-28
771109070139 2.371014e-25 2.347452e-28
778820160841 2.323901e-25 2.302433e-28
786608362450 2.277554e-25 2.257939e-28
794474446075 2.232392e-25 2.213907e-28
802419190536 2.188112e-25 2.170020e-28
810443382442 2.144630e-25 2.129086e-28
818547816267 2.101926e-25 2.087772e-28
826733294430 2.060189e-25 2.046307e-28
835000627375 2.019312e-25 2.006338e-28
843350633649 1.979094e-25 1.967200e-28
851784139986 1.939801e-25 1.928743e-28
860301981386 1.901223e-25 1.891205e-28
868905001200 1.863446e-25 1.854598e-28
877594051212 1.826552e-25 1.817759e-28
886369991725 1.790370e-25 1.781381e-28
895233691643 1.754839e-25 1.745822e-28
904186028560 1.720067e-25 1.710079e-28
913227888846 1.685892e-25 1.676443e-28
922360167735 1.652410e-25 1.643002e-28
931583769413 1.619602e-25 1.611215e-28
940899607108 1.587291e-25 1.579229e-28
950308603180 1.555724e-25 1.548677e-28
959811689212 1.524735e-25 1.517984e-28
969409806105 1.494510e-25 1.487659e-28
979103904167 1.464807e-25 1.458787e-28
988894943209 1.435627e-25 1.430149e-28
998783892642 1.407105e-25 1.401788e-28
1000000000000 1.403650e-25 1.398453e-28


==> anc/verification.c <==
// verification of the quantum Metropolis algorithm
#include <stdio.h>
#include <stdlib.h>
#include <math.h>

// pseudorandom 64-bit unsigned integer [xorshift1024s() from http://en.wikipedia.org/wiki/Xorshift]
uint64_t random64(const uint32_t seed) // 0 for normal use, nonzero seed value to reseed
{
  static uint64_t s[16];
  static uint8_t p;

  // seed & "warm up" the PRNG
  if(seed != 0)
  {
    p = 0;
    uint32_t i;
    for(i=0 ; i<16 ; i++) s[i] = seed + i;
    for(i=0 ; i<16384 ; i++) random64(0);
  }

  uint64_t s0 = s[p];
  p = (p + 1) & 15;
  uint64_t s1 = s[p];

  s1 ^= s1 << 31; // a
  s1 ^= s1 >> 11; // b
  s0 ^= s0 >> 30; // c
  s[p] = s0 ^ s1;

  return s[p] * 1181783497276652981ULL;
}

// pseudorandom uniform distribution over (0,1]
double random_uniform()
{
  // reduce from 64 random bits to 53 random bits that span the representable unpadded integers using a double
  return (double)((random64(0) >> 11) + 1)/9007199254740992.0;
}

// pseudorandom normal distribution w/ unit variance (half of a Box-Muller transform, not efficient)
double random_normal()
{
    return sqrt(fabs(2.0*log(random_uniform())))*sin(2.0*M_PI*random_uniform());
}

// state transition operation
int transition(int input, int num, double *rate)
{
    int output = 0;
    double accumulator = rate[input*num];
    double threshold = random_uniform();
    while(accumulator < threshold && output < num-1)
    { accumulator += rate[(++output) + input*num]; }
    return output;
}

// quantum Metropolis algorithm (w/ eigenstate transitions)
// NOTE: width = 0 is the classical case
int metropolis(int a, int num, int max_iter, double width, double *energy, double *rate)
{
    double u;

    // line 2
    double E = energy[a] + random_normal()*sqrt(width);
    // line 3 (trivial here)
    // line 4
    int b = transition(a, num, rate);
    // line 5
    int c = a;
    int n = 0;
    double q_max = 0.0;
    double q = 0.0;
    // line 6
    do
    {
        // line 7
        int swap = b;
        b = c;
        c = swap;
        n++;
        if(q_max < q) { q_max = q; }
        // line 8
        a = c;
        // line 9
        double omega = energy[a] + random_normal()*sqrt(width);
        // line 10
        q = exp(E - omega - width);
        // line 11
        u = random_uniform();
    // line 12
    } while(u > (q - q_max)/(1.0 - q_max) && n != max_iter);
    // line 13 (internal state returned, as in the classical algorithm)
    return a;
}

// arguments: seed, max_iter, num_data, & width
int main(int argc, char **argv)
{
    if(argc < 6) { printf("SYNTAX: <executable> <seed> <dimension> <max_iter> <num_sample> <width>\n"); exit(1); }
    int seed, dim, max_iter, num_sample;
    double width;
    sscanf(argv[1], "%d", &seed);
    sscanf(argv[2], "%d", &dim);
    sscanf(argv[3], "%d", &max_iter);
    sscanf(argv[4], "%d", &num_sample);
    sscanf(argv[5], "%lf", &width);
    random64(seed);

    double *p = (double*)malloc(sizeof(double)*dim);
    double *energy = (double*)malloc(sizeof(double)*dim);
    double *rate = (double*)malloc(sizeof(double)*dim*dim);

    // randomly assign state energies in [-1,1]
    double norm = 0.0;
    for(int i=0 ; i<dim ; i++)
    {
        energy[i] = 2.0*random_uniform() - 1.0;
        p[i] = exp(-energy[i]);
        norm += p[i];
    }
    for(int i=0 ; i<dim ; i++)
    { p[i] /= norm; }

    // randomly assign transition rates & normalize
    for(int i=0 ; i<dim ; i++)
    {
        rate[i+i*dim] = 0.0;
        for(int j=0 ; j<i ; j++)
        { rate[j+i*dim] = rate[i+j*dim] = random_uniform(); }
    }
    double max_norm = 0.0;
    for(int i=0 ; i<dim ; i++)
    {
        norm = 0.0;
        for(int j=0 ; j<dim ; j++)
        { norm += rate[j+i*dim]; }
        if(norm > max_norm) { max_norm = norm; }
    }
    for(int i=0 ; i<dim*dim ; i++)
    { rate[i] /= max_norm; }
    for(int i=0 ; i<dim ; i++)
    {
        norm = 0.0;
        for(int j=0 ; j<dim ; j++)
        { norm += rate[j+i*dim]; }
        rate[i+i*dim] = 1.0 - norm;
    }

    // set up block averaging buffer
    int num_block = 0;
    int num_sample2 = num_sample;
    while(num_sample2) { num_block++; num_sample2 >>= 1; }
    int *block_counter = (int*)malloc(sizeof(int)*num_block);
    double *p_block = (double*)malloc(sizeof(double)*dim*num_block);
    double *p_block_ave = (double*)malloc(sizeof(double)*dim*num_block);
    double *p_block_var = (double*)malloc(sizeof(double)*dim*num_block);
    for(int i=0 ; i<num_block ; i++)
    {
        block_counter[i] = 0;
        for(int j=0 ; j<dim ; j++)
        { p_block[j+i*dim] = p_block_ave[j+i*dim] = p_block_var[j+i*dim] = 0.0; }
    }

    // gather statistics from the Metropolis Markov chain
    int state = 0;
    for(int i=1 ; i<dim ; i++)
    { if(p[i] > p[state]) { state = i; } }
    for(int i=0 ; i<num_sample ; i++)
    {
        state = metropolis(state, dim, max_iter, width, energy, rate);
        for(int j=0 ; j<num_block ; j++)
        {
            p_block[state+j*dim] += 1.0;
            block_counter[j]++;
            if(block_counter[j] == 1<<j)
            {
                block_counter[j] = 0;
                for(int k=0 ; k<dim ; k++)
                {
                    double p_block0 = p_block[k+j*dim]/(double)(1<<j);
                    p_block_ave[k+j*dim] += p_block0;
                    p_block_var[k+j*dim] += p_block0*p_block0;
                    p_block[k+j*dim] = 0.0;
                }
            }
        }
    }

    // print observed block statistics
    printf("%d",-1);
    for(int i=0 ; i<dim ; i++)
    { printf("  %e %e",p[i],0.0); }
    printf("\n");
    for(int i=0 ; i<num_block ; i++)
    {
        printf("%d", i);
        for(int j=0 ; j<dim ; j++)
        {
            double mean = p_block_ave[j+i*dim]/(double)(num_sample>>i);
            double var = p_block_var[j+i*dim]/(double)(num_sample>>i) - mean*mean;
            printf("  %e %e", mean, sqrt(var/(double)(num_sample>>i)));
        }
        printf("\n");
    }

    free(p);
    free(energy);
    free(rate);
    free(block_counter);
    free(p_block);
    free(p_block_ave);
    free(p_block_var);

    return 0;
}

